The AMIGA sample of isolated galaxies. XI. Optical characterisation of nuclear activity

Context.- This paper is part of a series involving the AMIGA project (Analysis of the Interstellar Medium of Isolated GAlaxies), which identifies and studies a statistically-significant sample of the most isolated galaxies in the northern sky. Aims.- We present a catalogue of nuclear activity, traced by optical emission lines, in a well-defined sample of the most isolated galaxies in the local Universe, which will be used as a basis for studying the effect of the environment on nuclear activity. Methods.- We obtained spectral data from the 6th Data Release of the Sloan Digital Sky Survey, which were inspected in a semi-automatic way. We subtracted the underlying stellar populations from the spectra (using the software Starlight) and modelled the nuclear emission features. Standard emission-line diagnostics diagrams were applied, using a new classification scheme that takes into account censored data, to classify the type of nuclear emission. Results.- We provide a final catalogue of spectroscopic data, stellar populations, emission lines and classification of optical nuclear activity for AMIGA galaxies. The prevalence of optical active galactic nuclei (AGN) in AMIGA galaxies is 20.4%, or 36.7% including transition objects. The fraction of AGN increases steeply towards earlier morphological types and higher luminosities. We compare these results with a matched analysis of galaxies in isolated denser environments (Hickson Compact Groups). After correcting for the effects of the morphology and luminosity, we find that there is no evidence for a difference in the prevalence of AGN between isolated and compact group galaxies, and we discuss the implications of this result. Conclusions.- We find that a major interaction is not a necessary condition for the triggering of optical AGN.

==> anc/table1.csv <==
CIG,fks,e_fks,Lks,e_Lks,f_Lks,Lb,MType,e_MType
1,0.0548,0.0020,11.227,0.016,1,10.57,5,1.5
2,0.0087,0.0010,10.407,0.050,1,9.84,6,1.5
3,0.00539,0.00053,,,-1,,4,1.5
4,0.2855,0.0021,10.9777,0.0032,1,10.28,3,1.5
5,0.01320,0.00043,10.686,0.014,1,9.95,0,1.5
6,0.0129,0.0013,10.205,0.042,1,9.8,7,1.5
7,0.0197,0.0012,11.270,0.027,1,10.35,4,1.5
8,0.00769,0.00078,10.260,0.044,1,10.06,5,1.5
9,0.01380,0.00097,10.762,0.030,1,10.16,5,1.5
10,0.00916,0.00080,10.085,0.038,1,9.78,5,1.5
11,0.0255,0.0016,10.361,0.028,1,9.93,6,1.5
12,0.0130,0.0010,10.362,0.034,1,9.79,3,2
13,0.0567,0.0019,10.962,0.014,1,10.28,-5,2
14,0.0523,0.0021,10.948,0.017,1,10.07,-3,1.5
15,,,,,0,10.37,4,1.5
16,0.01433,0.00054,10.396,0.016,1,9.45,-2,1.5
17,0.0111,0.0012,10.972,0.046,1,10.25,5,1.5
18,0.00485,0.00063,10.180,0.056,1,9.96,6,1.5
19,0.0220,0.0017,10.577,0.033,1,9.7,-3,1.5
20,0.0375,0.0011,10.784,0.013,1,9.83,-5,2.5
21,0.01324,0.00065,10.696,0.021,1,9.9,4,1.5
22,0.0251,0.0011,11.397,0.019,1,10.95,2.7,4
23,0.0287,0.0013,10.731,0.020,1,10.03,4,1.5
24,0.01335,0.00070,10.585,0.023,1,9.77,0,1.5
25,0.0927,0.0024,11.180,0.011,1,10.28,-5,1.5
26,0.00806,0.00073,,,-1,,3,1.5
27,0.01841,0.00093,10.371,0.022,1,9.59,3,1.5
28,0.00922,0.00092,10.260,0.043,1,9.76,6,2.5
29,,,,,0,9.74,7,2
30,0.0284,0.0017,10.545,0.026,1,9.9,5,1.5
31,0.00328,0.00057,9.804,0.075,1,9.54,7,1.5
32,0.01749,0.00079,10.470,0.020,1,10.01,4,1.5
33,0.0527,0.0018,10.721,0.015,1,10.13,6,1.5
34,0.00226,0.00053,9.52,0.10,1,9.53,7,1.5
35,0.00700,0.00081,,,-1,,5,1.5
36,0.01567,0.00098,10.518,0.027,1,9.82,5,1.5
37,0.01055,0.00085,10.464,0.035,1,10.06,4,1.5
38,,,,,0,9.81,6,2.5
39,0.0178,0.0012,9.892,0.030,1,9.47,6,1.5
40,0.0218,0.0013,11.257,0.025,1,10.4,2,1.5
41,0.0140,0.0015,10.506,0.046,1,10.18,5,2.5
42,0.00298,0.00040,9.723,0.058,1,9.91,8,2
43,0.01670,0.00089,10.385,0.023,1,9.43,0,1.5
44,0.00810,0.00076,10.235,0.041,1,9.89,9,1.5
45,,,,,0,7.69,9.5,0.5
46,0.01024,0.00080,,,-1,,4,1.5
47,0.0235,0.0018,11.040,0.032,1,10.25,3,1.5
48,0.01026,0.00066,,,-1,,4,1.5
49,0.0434,0.0036,10.835,0.036,1,10.14,5,1.5
50,0.00173,0.00020,8.653,0.050,1,8.95,10,1.5
51,0.01357,0.00078,10.340,0.025,1,9.54,0,2
52,0.01447,0.00093,11.121,0.028,1,10.39,4,1.5
53,0.0464,0.0033,10.437,0.031,1,9.79,5,1.5
54,0.0117,0.0012,10.078,0.045,1,9.75,5,2
55,0.0224,0.0011,11.422,0.021,1,10.65,3,1.5
56,0.0459,0.0014,10.843,0.013,1,10.12,3,1.5
57,0.01349,0.00065,11.343,0.021,1,10.52,-3,1.5
58,0.01058,0.00089,10.871,0.036,1,10.47,4,2
59,0.0328,0.0025,10.546,0.033,1,9.83,6,1.5
60,0.01004,0.00072,10.175,0.031,1,9.67,4,1.5
61,0.0854,0.0029,10.899,0.015,1,10.17,2,1.5
62,0.0320,0.0013,10.795,0.018,1,10.08,3.2,4
63,,,,,0,8.74,10,1.5
64,,,,,0,9.46,6,1.5
65,0.01024,0.00095,10.881,0.040,1,10.29,5,1.5
66,0.0556,0.0026,10.886,0.020,1,10.12,4,2.5
67,0.01341,0.00089,10.877,0.029,1,10.32,5,1.5
68,0.2130,0.0047,10.5528,0.0096,1,9.74,2,1.5
69,0.0357,0.0014,11.097,0.017,1,10.33,4,1.5
70,0.02066,0.00093,,,-1,,3,2
71,0.0319,0.0014,10.810,0.019,1,10.21,4,2
72,0.0528,0.0031,10.909,0.026,1,10.13,5,1.5
73,0.0105,0.0011,11.068,0.046,1,10.37,5,1.5
74,0.0131,0.0011,10.906,0.038,1,10.48,5,1.5
75,0.00326,0.00062,9.358,0.083,1,9.26,8,2
76,0.0117,0.0013,10.646,0.050,1,10.2,5,1.5
77,0.0109,0.0013,10.615,0.052,1,10.22,4,1.5
78,0.0231,0.0011,10.720,0.022,1,10.24,7,1.5
79,0.02322,0.00096,10.559,0.018,1,9.68,-3,1.5
80,0.881,0.029,11.504,0.014,1,10.99,3,4
81,0.0648,0.0011,10.6616,0.0072,1,9.85,-2,1.5
82,0.00876,0.00076,10.937,0.038,1,10.37,5,1.5
83,0.0395,0.0013,10.793,0.014,1,10.09,3,1.5
84,0.0379,0.0029,10.677,0.033,1,10.06,5,1.5
85,,,,,0,9.47,10,1.5
86,0.0606,0.0024,11.008,0.017,1,10.24,4,1.5
87,0.0276,0.0012,10.707,0.019,1,10.26,3,1.5
88,0.01074,0.00090,10.200,0.036,1,9.78,5,1.5
89,0.4612,0.0081,10.9136,0.0076,1,10.18,-4,1.5
90,0.00630,0.00075,9.953,0.052,1,9.57,4,1.5
91,0.0359,0.0015,10.708,0.018,1,10.08,5,1.5
92,0.02454,0.00095,10.551,0.017,1,9.56,-2,1.5
93,0.01937,0.00095,11.308,0.021,1,10.59,-5,4
94,0.0259,0.0015,10.551,0.026,1,10.07,5,1.5
95,0.0150,0.0013,10.242,0.038,1,10.1,5,2
96,0.259,0.012,10.545,0.021,1,10.11,5,1.5
97,0.0313,0.0018,11.216,0.025,1,10.44,5,1.5
98,,,,,0,9.22,8,2
99,0.0212,0.0010,11.046,0.021,1,10.13,-4,1.5
100,0.00546,0.00074,10.149,0.059,1,9.86,5,1.5
101,0.01789,0.00089,10.568,0.022,1,9.77,-3,1.5
102,0.1000,0.0027,11.162,0.012,1,10.23,4,2.5
103,0.1590,0.0029,10.3396,0.0080,1,10.13,5,2.5
104,0.02206,0.00100,11.156,0.020,1,10.61,5,2
105,0.473,0.024,10.117,0.022,1,9.96,5.7,0.9
106,0.0159,0.0010,10.912,0.028,1,10.25,4,1.5
107,0.01074,0.00071,9.827,0.029,1,9.54,4,1.5
108,0.01643,0.00086,10.405,0.023,1,9.63,0,1.5
109,0.1444,0.0037,9.700,0.011,1,9.31,3.7,0.9
110,0.0407,0.0015,10.979,0.016,1,9.98,0,1.5
111,0.0368,0.0013,10.800,0.015,1,9.69,-4,4
112,0.0648,0.0035,9.385,0.024,1,9.3,5,
113,0.0306,0.0012,10.859,0.017,1,10.28,5,2
114,0.02179,0.00096,10.934,0.019,1,9.94,-3,1.5
115,0.0435,0.0024,10.819,0.024,1,10.12,5,2.5
116,0.0884,0.0022,10.917,0.011,1,10.14,4,1.5
117,0.0294,0.0011,10.839,0.017,1,10.16,3,2.5
118,0.0677,0.0017,11.405,0.011,1,10.37,-3,2.5
119,0.0093,0.0011,10.278,0.051,1,10.5,6,2
120,0.0683,0.0020,11.260,0.012,1,10.36,0,1.5
121,0.1014,0.0020,9.3053,0.0084,1,9.37,9.5,0.5
122,0.0140,0.0012,10.593,0.038,1,9.97,5,1.5
123,0.0931,0.0052,11.269,0.024,1,10.72,3,1.5
124,0.0475,0.0014,11.126,0.013,1,10.04,-2,1.5
125,0.0619,0.0017,11.257,0.012,1,10.34,0,1.5
126,0.0260,0.0015,11.311,0.025,1,10.69,1.7,4
127,0.0235,0.0014,10.901,0.026,1,9.88,-5,1.5
128,0.0857,0.0032,11.329,0.016,1,10.57,-4,1.5
129,0.0404,0.0025,11.302,0.026,1,10.39,3,2.5
130,0.0377,0.0014,10.946,0.016,1,10.3,3,1.5
131,0.0220,0.0012,10.921,0.024,1,10.04,5,1.5
132,0.0220,0.0019,10.830,0.038,1,10.22,5,1.5
133,0.0258,0.0017,10.851,0.028,1,10.33,5,2.5
134,0.0300,0.0014,10.662,0.020,1,10.18,4,1.5
135,0.0423,0.0014,10.823,0.014,1,10.11,4,1.5
136,0.0287,0.0013,10.930,0.019,1,9.85,-5,2.5
137,0.01132,0.00090,10.431,0.034,1,10.03,4,1.5
138,0.1813,0.0048,11.169,0.012,1,10.61,5,1.5
139,5.8E-8,1.1E-8,3.333,0.083,-1,9.65,8.3,0.9
140,0.0185,0.0011,11.433,0.026,1,11.11,5,2.5
141,0.0250,0.0019,9.740,0.033,1,9.06,-2,2.5
142,0.0230,0.0013,10.935,0.024,1,10.26,5,1.5
143,0.0790,0.0023,11.103,0.012,1,10.38,4,1.5
144,0.1014,0.0021,10.9445,0.0088,1,10.43,3,2
145,0.0517,0.0018,10.604,0.015,1,9.73,-2,1.5
146,0.00573,0.00097,9.686,0.073,1,9.75,7,1.5
147,0.324,0.011,11.134,0.015,1,10.48,4,1.5
148,0.0417,0.0018,11.109,0.019,2,10.42,4,2.5
149,0.0412,0.0013,10.765,0.014,1,9.88,3,1.5
150,0.00466,0.00065,10.353,0.060,1,10.1,4,2.5
151,0.0445,0.0038,10.765,0.037,1,10.26,4,2
152,0.0102,0.0011,9.539,0.047,1,9.34,6,1.5
153,0.0810,0.0023,11.022,0.012,1,10.16,-2,2.5
154,0.0203,0.0021,10.375,0.045,1,9.79,5,1.5
155,0.0713,0.0013,10.1134,0.0080,1,9.74,7,1.5
156,0.0479,0.0030,10.320,0.028,1,9.73,3,1.5
157,0.0213,0.0018,10.929,0.036,1,10.3,5,2.5
158,0.0111,0.0012,10.868,0.048,1,10.37,4,1.5
159,0.0937,0.0013,11.0000,0.0060,1,10.31,5,2
160,0.0270,0.0014,10.444,0.022,1,9.7,3,1.5
161,0.0560,0.0019,11.301,0.014,1,10.15,-2,2.5
162,0.0505,0.0025,9.683,0.021,1,9.44,3,2.5
163,0.0206,0.0014,9.302,0.030,1,8.78,1,2.5
164,0.0132,0.0010,10.810,0.034,1,10.24,5,4
165,0.0261,0.0019,10.422,0.032,1,9.94,6,1.5
166,0.0860,0.0025,11.146,0.013,1,10.49,3,2.5
167,,,,,0,8.91,3,2.5
168,0.1273,0.0043,10.773,0.015,1,10.14,4,2.5
169,0.00913,0.00076,10.830,0.036,1,10.26,5,1.5
170,0.0538,0.0016,10.957,0.013,1,10.09,3,2
171,0.0597,0.0019,10.700,0.014,1,10.15,6,1.5
172,0.0171,0.0011,10.579,0.027,1,10.1,4,2.5
173,0.0362,0.0011,10.876,0.013,1,10.05,2,2.5
174,0.0324,0.0014,11.356,0.019,1,10.31,-5,1.5
175,0.0599,0.0023,9.802,0.017,1,9.36,1,2.5
176,0.0389,0.0020,10.776,0.023,1,10.3,5,2.5
177,0.01494,0.00083,9.999,0.024,1,9.35,3,1.5
178,0.01365,0.00079,10.675,0.025,1,9.97,5,1.5
179,0.02015,0.00085,10.606,0.018,1,9.75,-5,2.5
180,0.1311,0.0034,10.041,0.011,1,9.41,5,
181,0.0316,0.0021,10.522,0.028,1,10.06,6,2
182,0.01080,0.00060,10.802,0.024,1,10.42,4,2.5
183,0.01877,0.00095,10.444,0.022,1,9.96,4,2.5
184,0.0240,0.0011,10.695,0.020,1,9.77,2,4
185,0.0317,0.0016,11.325,0.022,1,10.59,5,1.5
186,0.00894,0.00092,10.497,0.045,1,9.87,5,1.5
187,0.0319,0.0022,11.107,0.030,1,10.2,5,1.5
188,0.00412,0.00066,8.906,0.070,1,8.99,6,2.5
189,0.0879,0.0031,10.704,0.015,1,9.66,-3,1.5
190,,,,,0,7.87,10,
191,0.0676,0.0022,11.145,0.014,1,10.38,2,2.5
192,0.00919,0.00073,10.174,0.034,1,9.7,6,2.5
193,0.00458,0.00055,9.200,0.052,1,9.59,7,
194,,,,,0,8.94,-2,1.5
195,0.02784,0.00095,10.871,0.015,1,10.04,2,2
196,0.00445,0.00066,9.586,0.064,1,9.71,7,2
197,2.226,0.080,9.845,0.016,1,9.68,5.7,0.5
198,0.0214,0.0014,11.063,0.029,1,10.24,4,1.5
199,0.0212,0.0012,10.268,0.025,1,9.76,6,1.5
200,0.0248,0.0013,10.836,0.024,1,9.99,3,1.5
201,0.0380,0.0012,10.585,0.013,1,10.19,6,2
202,0.0487,0.0020,10.658,0.018,1,10.11,4,2.5
203,0.00899,0.00080,10.522,0.038,1,9.72,5,1.5
204,0.0273,0.0012,11.161,0.019,1,10.62,4,1.5
205,0.00665,0.00061,10.247,0.040,1,9.91,6,1.5
206,0.01725,0.00092,10.618,0.023,1,9.66,-3,1.5
207,0.00260,0.00056,9.545,0.094,1,9.17,5,1.5
208,0.0234,0.0020,9.745,0.038,1,9.36,5,2
209,0.0278,0.0011,10.439,0.018,1,9.55,-3,1.5
210,0.00881,0.00062,10.558,0.030,1,9.96,5,1.5
211,0.03090,0.00097,11.098,0.014,1,9.98,-2,1.5
212,0.00105,0.00034,8.38,0.14,1,9.07,6,2
213,0.0391,0.0014,10.904,0.016,1,9.92,1,1.5
214,0.0172,0.0016,11.009,0.041,1,10.11,4,1.5
215,0.0412,0.0022,11.076,0.023,1,10.21,4,2.5
216,0.01115,0.00082,10.668,0.032,1,9.96,0,1.5
217,0.0479,0.0027,10.539,0.024,1,9.84,5,1.5
218,0.0063,0.0011,10.042,0.078,1,9.59,5,2.5
219,0.00472,0.00069,10.745,0.063,1,10.43,5,1.5
220,0.02443,0.00074,11.407,0.013,1,10.35,-2,1.5
221,0.01019,0.00079,10.678,0.034,1,9.98,5,1.5
222,0.0357,0.0023,10.780,0.028,1,9.93,5,1.5
223,0.00745,0.00065,10.930,0.038,1,10.33,5,1.5
224,0.1299,0.0078,9.637,0.026,1,9.16,6.3,0.9
225,0.01300,0.00089,10.970,0.030,1,10.3,4,1.5
226,0.00800,0.00066,10.577,0.036,1,10.04,3,1.5
227,0.0410,0.0025,11.308,0.027,1,10.56,3,1.5
228,0.02310,0.00085,11.007,0.016,1,9.96,-2,1.5
229,0.00633,0.00074,10.505,0.051,1,10.03,5,1.5
230,0.00758,0.00067,10.218,0.038,1,9.71,5,2.5
231,0.01388,0.00081,10.580,0.025,1,9.93,4,1.5
232,0.0950,0.0032,11.172,0.014,1,10.57,5,1.5
233,0.01390,0.00054,11.000,0.017,1,9.99,-2,1.5
234,0.0563,0.0015,11.362,0.012,1,10.57,3,1.5
235,0.1486,0.0047,9.365,0.014,1,8.83,8,2.2
236,0.0209,0.0011,10.956,0.023,1,10.15,3,1.5
237,0.0914,0.0028,11.203,0.013,1,10.3,4,2
238,0.01598,0.00099,10.801,0.027,1,10.03,4,1.5
239,,,,,0,8.64,10,
240,0.0658,0.0016,10.950,0.011,1,10.49,5,2.5
241,0.00694,0.00062,10.090,0.039,1,9.72,6,2
242,0.00295,0.00037,9.534,0.054,1,9.34,7,1.5
243,0.0266,0.0012,10.462,0.019,1,9.45,-2,1.5
244,0.0627,0.0017,11.087,0.012,1,10,0,1.5
245,0.01693,0.00094,10.195,0.024,1,9.26,-2,1.5
246,0.0195,0.0011,10.806,0.024,1,10.2,5,2.5
247,0.0124,0.0011,9.362,0.038,1,9.02,10,1.5
248,0.01334,0.00082,10.974,0.027,1,10.2,4,1.5
249,0.00498,0.00052,10.082,0.046,1,9.59,6,1.5
250,0.0217,0.0015,9.743,0.030,1,9.5,10,2
251,0.0236,0.0013,11.230,0.025,1,10.47,5,2.5
252,0.00525,0.00081,10.424,0.067,1,10.22,6,1.5
253,0.0137,0.0014,10.827,0.044,1,10.07,5,1.5
254,0.00489,0.00067,10.718,0.060,1,10.07,5,1.5
255,0.0421,0.0026,11.580,0.027,1,10.63,3,1.5
256,0.0198,0.0012,10.736,0.026,1,9.74,-5,2.5
257,0.01345,0.00061,11.109,0.020,1,10.18,-2,1.5
258,0.01129,0.00084,10.362,0.032,1,9.69,4,1.5
259,0.0285,0.0022,11.132,0.033,1,10.06,3,1.5
260,0.0242,0.0018,10.603,0.033,1,10.23,5,1.5
261,0.0177,0.0014,10.901,0.034,1,10.14,5,1.5
262,0.0267,0.0010,10.981,0.017,1,10.27,4,2
263,0.00710,0.00075,10.891,0.046,1,10.27,4,1.5
264,0.0254,0.0014,10.930,0.024,1,9.96,-3,1.5
265,,,,,0,8.32,8,
266,0.0211,0.0016,10.749,0.033,1,10.06,5,2.5
267,,,,,0,9.45,6,1.5
268,0.00348,0.00045,9.621,0.056,1,9.59,6,1.5
269,0.01472,0.00091,11.210,0.027,1,10.56,2,1.5
270,0.01203,0.00084,10.726,0.030,1,10.25,3,1.5
271,0.0242,0.0014,10.950,0.024,1,10.28,5,1.5
272,0.00783,0.00066,10.496,0.036,1,9.76,2,4
273,0.01130,0.00091,11.112,0.035,1,10.18,5,1.5
274,0.01693,0.00080,10.725,0.020,1,9.67,3,2
275,0.0221,0.0012,11.261,0.024,1,10.6,3,1.5
276,,,,,0,8.67,7,2
277,,,,,0,9.64,6,1.5
278,0.0247,0.0013,10.920,0.022,1,10.43,3,1.5
279,0.0479,0.0027,9.901,0.024,1,9.46,4,1.5
280,0.00179,0.00036,9.420,0.088,1,9.56,5,1.5
281,0.0636,0.0032,10.801,0.022,1,10.18,5,1.5
282,0.01135,0.00071,10.676,0.027,1,9.94,4,1.5
283,0.0143,0.0011,10.094,0.033,1,9.9,7,2
284,0.00487,0.00044,10.669,0.039,1,10.21,5,1.5
285,0.2746,0.0051,10.4819,0.0080,1,9.73,1,2
286,0.01173,0.00091,10.700,0.034,1,9.92,5,1.5
287,0.01419,0.00073,10.738,0.022,1,10.12,4,1.5
288,0.00367,0.00054,10.348,0.064,1,9.95,5,1.5
289,0.0093,0.0011,10.893,0.050,1,10.3,5,1.5
290,0.00123,0.00033,8.32,0.12,1,8.88,7,2
291,0.0085,0.0011,9.391,0.057,1,9.22,6,1.5
292,0.1523,0.0042,10.436,0.012,1,9.77,3,1.5
293,,,,,0,9.1,10,2
294,0.00508,0.00074,10.293,0.063,1,9.96,3,2
295,0.01460,0.00082,10.410,0.024,1,9.96,4,1.5
296,0.0330,0.0013,10.522,0.017,1,10.01,4,1.5
297,0.00585,0.00057,,,-1,,5,1.5
298,0.0836,0.0028,11.370,0.015,1,10.34,2,1.5
299,,,,,0,9.18,8,2
300,,,,,0,8.59,9,2
301,0.00903,0.00062,10.605,0.030,1,9.97,4,1.5
302,0.0338,0.0012,11.153,0.015,1,10.29,3,1.5
303,0.1374,0.0037,11.001,0.012,1,10.08,-2,1.5
304,0.00735,0.00073,10.953,0.043,1,10.5,5,1.5
305,0.0296,0.0026,10.714,0.038,1,9.71,-4,1.5
306,0.00323,0.00077,9.60,0.10,1,9.46,6,1.5
307,0.00865,0.00096,10.824,0.048,1,10.13,5,1.5
308,0.01867,0.00100,10.871,0.023,1,10.15,5,1.5
309,1.021,0.018,10.8413,0.0076,1,9.91,0,1.5
310,0.0316,0.0013,11.016,0.018,1,10.23,4,1.5
311,0.00441,0.00066,10.244,0.065,1,9.94,4,4
312,0.02659,0.00093,11.037,0.015,1,10.54,4,1.5
313,0.01129,0.00090,11.256,0.035,1,10.63,5,1.5
314,0.1484,0.0048,10.751,0.014,1,10.41,5,1.5
315,0.00853,0.00074,10.054,0.038,1,9.34,-2,2.5
316,0.01723,0.00083,10.695,0.021,1,9.8,0,1.5
317,0.0138,0.0019,9.439,0.059,2,9.1,6,1.5
318,0.0114,0.0014,11.297,0.055,1,10.58,4,1.5
319,0.0722,0.0022,10.970,0.013,1,10.28,2,2
320,0.0133,0.0010,,,-1,,5,1.5
321,,,,,0,9.61,6,1.5
322,0.0155,0.0012,9.458,0.033,1,8.36,5,1.5
323,0.0191,0.0010,10.833,0.023,1,10.36,4,1.5
324,2.507,0.044,11.2127,0.0076,1,10.43,3,
325,0.0199,0.0013,10.854,0.029,1,10.04,5,1.5
326,0.00854,0.00085,9.052,0.043,1,8.73,7,1.5
327,0.01451,0.00081,10.672,0.024,1,10.07,3,1.5
328,0.0265,0.0013,10.793,0.021,1,10.05,5,1.5
329,0.1307,0.0012,11.0646,0.0040,1,10.38,3,2
330,0.00664,0.00064,9.833,0.042,1,9.43,5,1.5
331,0.0258,0.0014,11.280,0.023,1,10.36,3,1.5
332,0.0477,0.0012,10.699,0.011,1,9.77,-2,1.5
333,0.0129,0.0010,10.705,0.034,1,10.01,5,1.5
334,0.01042,0.00095,10.142,0.040,1,9.52,4,1.5
335,0.000001362,1.00E-7,5.913,0.032,-1,10.09,4,1.5
336,0.0403,0.0018,11.165,0.019,1,10.22,3,1.5
337,0.0111,0.0011,11.284,0.044,1,10.53,3,1.5
338,0.0469,0.0018,10.454,0.016,1,9.45,-2,1.5
339,0.0319,0.0011,11.022,0.014,1,10.19,4,1.5
340,0.0536,0.0018,10.722,0.014,1,10.23,4,2
341,0.02318,0.00098,11.489,0.018,1,10.11,10,4
342,0.0320,0.0011,10.503,0.015,1,9.52,3,1.5
343,0.00858,0.00063,10.104,0.032,1,9.89,6,1.5
344,0.0084,0.0010,10.083,0.054,1,9.59,5,1.5
345,,,,,0,9.89,5,1.5
346,0.0477,0.0017,11.042,0.016,1,10.09,3,1.5
347,2.568,0.043,10.9247,0.0072,1,10.43,5.2,1.1
348,0.00291,0.00053,10.305,0.079,1,10.08,5,1.5
349,0.03299,0.00085,11.426,0.011,1,10.25,5,4
350,0.0187,0.0012,10.765,0.029,1,10.17,4,1.5
351,0.01089,0.00098,10.306,0.039,1,9.81,4,1.5
352,0.00789,0.00062,9.022,0.034,1,8.65,8,2
353,0.00292,0.00066,9.662,0.098,1,9.59,5,1.5
354,,,,,0,9.11,6,1.5
355,0.0299,0.0015,10.495,0.021,1,9.92,6,2
356,0.00627,0.00063,9.815,0.044,1,9.37,5,1.5
357,0.01472,0.00095,10.513,0.028,1,9.81,5,2.5
358,0.1123,0.0023,10.9169,0.0088,1,10.06,-3,1.5
359,0.0814,0.0028,11.004,0.015,1,10.13,1,1.5
360,0.00481,0.00059,10.694,0.053,1,9.93,5,1.5
361,0.0643,0.0018,11.246,0.012,1,10.65,5,1.5
362,0.01736,0.00086,10.954,0.022,1,10.35,4,1.5
363,0.0819,0.0021,10.683,0.011,2,10.14,4,2.5
364,0.0140,0.0014,10.508,0.044,1,9.7,0,4
365,0.01032,0.00089,10.491,0.038,1,10.08,5,1.5
366,0.0347,0.0012,10.924,0.015,1,10.08,3,1.5
367,0.00353,0.00049,10.075,0.060,1,9.91,6,1.5
368,0.0157,0.0017,10.953,0.046,1,10.26,5,1.5
369,0.00560,0.00078,,,-1,,7,4
370,0.01075,0.00079,10.795,0.032,1,10.15,5,1.5
371,,,,,0,8.71,8,2
372,0.01397,0.00069,11.123,0.022,1,10.54,5,1.5
373,0.00775,0.00088,10.690,0.050,1,10.1,5,1.5
374,0.0245,0.0012,10.896,0.022,1,10.28,4,1.5
375,0.01051,0.00083,11.078,0.034,1,10.4,3,1.5
376,0.0410,0.0029,10.442,0.030,1,9.62,5,1.5
377,0.0348,0.0025,9.526,0.031,1,9.32,7,2
378,0.0185,0.0017,11.041,0.040,1,10.17,-3,1.5
379,0.00692,0.00077,10.113,0.048,1,9.76,5,1.5
380,0.01543,0.00098,10.458,0.028,1,9.42,-2,1.5
381,0.0165,0.0012,10.859,0.031,1,9.93,3,1.5
382,0.0361,0.0022,10.141,0.026,1,9.77,4,2.5
383,0.0693,0.0040,9.756,0.025,1,9.11,4,1.5
384,3.19E-7,2.3E-8,6.494,0.032,-1,10.52,5,1.5
385,0.0440,0.0019,10.361,0.018,1,10.13,7,1.5
386,0.0165,0.0012,10.724,0.032,1,10.04,5,1.5
387,0.01181,0.00091,10.724,0.034,1,9.78,-2,1.5
388,,,,,0,7.68,10,
389,0.1520,0.0064,10.013,0.018,1,9.19,-2,1.5
390,0.0292,0.0013,11.149,0.019,1,10.25,3,1.5
391,0.00228,0.00040,9.460,0.076,1,9.43,6,1.5
392,0.0255,0.0011,10.901,0.018,1,10.07,3,1.5
393,0.02047,0.00079,9.905,0.017,1,9.16,4,4
394,0.01406,0.00070,10.914,0.022,1,10.09,4,1.5
395,0.01613,0.00077,11.271,0.021,1,10.51,3,1.5
396,0.0390,0.0016,10.329,0.018,1,9.51,-3,1.5
397,0.0489,0.0017,10.250,0.015,1,9.71,4,1.5
398,,,,,0,10.37,5,1.5
399,0.0271,0.0015,10.744,0.024,1,10.06,5,1.5
400,0.1378,0.0034,11.300,0.011,1,10.67,4,2
401,0.0190,0.0014,10.613,0.032,1,10.12,5,1.5
402,,,,,0,11.59,10,2
403,0.0117,0.0011,10.956,0.041,1,10.16,5,1.5
404,0.01263,0.00094,11.076,0.032,1,10.21,3,1.5
405,0.0086,0.0014,10.236,0.072,1,9.8,5,1.5
406,,,,,0,9.76,5,1.5
407,0.00599,0.00051,8.545,0.037,1,8.59,7,2
408,0.00463,0.00083,10.177,0.078,1,9.8,5,1.5
409,0.00720,0.00068,10.198,0.041,1,9.66,5,1.5
410,0.0118,0.0013,10.411,0.049,1,10.13,6,1.5
411,0.01410,0.00077,10.787,0.024,1,10.08,4,2
412,0.00962,0.00065,10.955,0.029,1,10.09,-4,1.5
413,0.01623,0.00088,10.565,0.024,1,9.72,0,1.5
414,0.00602,0.00090,10.837,0.065,1,10.18,5,1.5
415,0.0114,0.0011,10.936,0.042,1,10.14,0,1.5
416,0.0157,0.0015,9.583,0.041,1,9.4,5,2
417,0.01233,0.00100,10.820,0.035,1,10.06,5,1.5
418,0.0127,0.0012,10.471,0.042,1,9.81,6,1.5
419,0.01649,0.00087,11.552,0.023,1,10.59,4,1.5
420,0.0468,0.0013,11.128,0.012,1,10.07,-2,1.5
421,0.0309,0.0018,10.910,0.025,1,9.95,3,1.5
422,,,,,0,8.88,8,2
423,0.0854,0.0016,11.2553,0.0080,1,10.59,4,2
424,0.01266,0.00094,10.626,0.032,1,9.77,2,1.5
425,0.01696,0.00092,10.923,0.024,1,10,-3,1.5
426,0.01739,0.00096,11.245,0.024,1,10.28,0,1.5
427,0.00918,0.00076,10.427,0.036,1,9.74,5,1.5
428,0.0626,0.0028,9.616,0.019,1,9.79,5.7,0.5
429,0.0110,0.0014,10.681,0.055,1,10.11,5,1.5
430,0.00799,0.00054,10.848,0.030,1,10.28,4,1.5
431,0.0224,0.0014,11.164,0.026,1,10.23,2,1.5
432,0.0170,0.0012,11.230,0.031,1,10.55,5,1.5
433,0.0220,0.0014,10.258,0.028,1,9.65,4,1.5
434,,,,,0,8.33,10,
435,0.707,0.029,9.935,0.018,1,9.39,4,
436,0.0975,0.0024,9.712,0.011,1,9.28,5,1.5
437,0.0436,0.0014,11.147,0.014,1,10.18,-4,1.5
438,0.00894,0.00059,10.214,0.029,1,9.69,7,1.5
439,,,,,0,9.56,6,1.5
440,0.00809,0.00095,11.288,0.051,1,10.58,4,1.5
441,0.00780,0.00076,10.136,0.042,1,10.09,5,2
442,0.237,0.010,10.161,0.018,1,9.91,4,1.5
443,0.0439,0.0016,10.886,0.016,1,10.1,-2,1.5
444,0.0552,0.0020,10.730,0.016,1,10.24,5,1.5
445,0.00974,0.00070,10.619,0.031,1,10.1,5,1.5
446,0.01993,0.00094,10.913,0.020,1,10.27,5,1.5
447,0.1583,0.0073,9.499,0.020,1,9.54,7.5,1.5
448,0.1874,0.0026,10.0513,0.0060,1,9.5,4,1.5
449,0.0920,0.0030,9.989,0.014,1,9.73,4,2.5
450,,,,,0,9.98,4,1.5
451,0.00526,0.00078,10.613,0.064,1,10.3,5,1.5
452,0.01060,0.00099,10.470,0.040,1,9.71,1,2.5
453,0.03165,0.00096,10.792,0.013,1,10.08,3,2
454,0.0129,0.0011,10.869,0.037,1,10.11,5,1.5
455,0.1785,0.0036,9.7910,0.0088,1,9.49,4,1.5
456,0.01401,0.00075,10.934,0.023,1,10.19,5,1.5
457,0.01255,0.00088,10.463,0.030,1,9.91,4,1.5
458,0.00380,0.00054,10.610,0.062,1,10.19,5,1.5
459,0.00677,0.00064,10.398,0.041,1,9.93,6,1.5
460,0.00832,0.00072,10.222,0.038,1,9.91,5,1.5
461,3.241,0.063,10.7406,0.0084,1,9.97,3.7,0.5
462,0.00846,0.00051,10.609,0.026,1,10.05,5,1.5
463,0.01202,0.00100,9.498,0.036,1,9.44,8,2
464,0.0353,0.0025,9.371,0.031,1,9.36,7,4
465,,,,,0,8.05,10,2
466,0.01055,0.00091,9.538,0.038,1,9.16,8,1.5
467,0.0571,0.0022,11.106,0.016,1,10.02,2,1.5
468,0.01432,0.00075,10.868,0.023,1,10.19,4,1.5
469,1.017,0.021,10.8807,0.0088,1,10.32,5.7,0.5
470,0.00099,0.00029,7.90,0.13,1,8.31,7,2
471,0.01275,0.00085,10.746,0.029,1,10.22,3,1.5
472,0.2214,0.0075,9.992,0.015,1,9.42,6,1.5
473,0.00344,0.00068,9.791,0.086,1,9.62,5,1.5
474,,,,,0,9.7,7,2
475,0.00998,0.00087,11.092,0.038,1,10.46,5,1.5
476,0.00273,0.00037,9.159,0.058,1,9.54,6,1.5
477,0.1960,0.0027,10.1884,0.0060,1,9.55,4,1.5
478,0.00783,0.00092,10.990,0.051,1,10.42,5,1.5
479,0.00310,0.00041,10.087,0.057,1,9.77,8,2
480,0.02259,0.00065,10.552,0.012,1,9.83,3,1.5
481,0.1259,0.0028,10.2943,0.0096,1,9.36,-2,1.5
482,0.00353,0.00045,10.241,0.055,1,10.11,5,1.5
483,0.0507,0.0024,11.063,0.021,1,10.17,2,1.5
484,0.0454,0.0018,10.026,0.018,1,9.65,5,1.5
485,0.0135,0.0010,10.303,0.034,1,9.47,2,1.5
486,0.00113,0.00025,7.683,0.097,1,8.23,10,2
487,,,,,0,9.73,7,2
488,0.0306,0.0012,11.451,0.018,1,10.38,0,1.5
489,0.0180,0.0014,10.505,0.035,1,10.03,5,1.5
490,0.0278,0.0015,10.664,0.023,1,9.71,-2,1.5
491,0.0274,0.0014,10.738,0.022,1,10.14,4,1.5
492,0.0402,0.0014,10.770,0.015,1,10.1,3,2
493,0.00502,0.00074,10.928,0.064,1,10.53,5,1.5
494,0.00503,0.00061,10.104,0.052,1,9.89,6,1.5
495,0.01350,0.00087,10.322,0.028,1,9.43,2,2
496,0.0153,0.0011,9.458,0.032,1,9.2,6,2.5
497,0.0127,0.0013,10.576,0.046,1,9.88,5,1.5
498,0.0440,0.0010,10.290,0.010,1,9.17,-2,1.5
499,0.0241,0.0022,10.970,0.040,1,10.39,4,1.5
500,0.0814,0.0064,11.171,0.034,1,10.23,3,2
501,0.0177,0.0013,10.676,0.033,1,9.85,3,1.5
502,0.00386,0.00076,8.604,0.086,1,8.65,6,1.5
503,0.01725,0.00087,8.892,0.022,1,8.28,-2,4
504,0.00793,0.00037,10.161,0.020,1,9.62,5,1.5
505,0.00547,0.00066,9.584,0.053,1,9.32,4,1.5
506,,,,,0,7.87,9,
507,0.00497,0.00051,9.800,0.044,1,9.89,5,1.5
508,0.0139,0.0014,10.425,0.045,1,10.05,5,1.5
509,0.0287,0.0025,9.815,0.038,1,9.48,5,1.5
510,0.0061,0.0011,10.060,0.077,1,9.55,5,1.5
511,0.0072,0.0010,8.540,0.061,1,8.19,7,1.5
512,0.0213,0.0022,9.451,0.044,1,9,6,1.5
513,0.0134,0.0010,11.093,0.033,1,10.17,-4,1.5
514,0.0178,0.0012,10.526,0.028,1,9.75,4,1.5
515,0.0151,0.0011,10.581,0.031,1,10.06,4,1.5
516,0.00999,0.00063,10.342,0.028,1,10.1,5,1.5
517,0.01788,0.00064,10.962,0.016,1,10,-2,1.5
518,0.3457,0.0038,10.0275,0.0048,1,9.49,5,
519,0.00345,0.00061,10.366,0.077,1,10.01,5,1.5
520,0.0324,0.0015,11.063,0.020,1,10.32,4,1.5
521,,,,,0,9.7,-2,1.5
522,0.01263,0.00070,10.437,0.024,1,9.86,3,1.5
523,0.1664,0.0072,8.940,0.019,1,9.55,7.5,0.5
524,0.0361,0.0019,8.505,0.023,1,8.6,7,
525,0.0482,0.0023,11.106,0.021,1,10.47,4,1.5
526,0.00938,0.00086,10.870,0.040,1,10.25,5,1.5
527,0.1816,0.0035,10.4399,0.0084,1,9.79,4,2
528,0.0969,0.0029,10.960,0.013,1,10.35,4,1.5
529,0.01789,0.00056,11.016,0.014,1,10.05,-2,1.5
530,,,,,0,7.43,10,
531,0.01852,0.00077,9.244,0.018,1,8.45,-2,
532,0.00863,0.00083,10.386,0.042,1,9.94,6,1.5
533,0.01193,0.00080,11.498,0.029,1,10.62,-4,1.5
534,0.0231,0.0013,8.463,0.024,1,8.61,6,
535,0.01447,0.00083,,,-1,,0,1.5
536,,,,,0,8.93,7.5,0.5
537,0.01071,0.00058,10.646,0.024,1,9.75,4,1.5
538,0.0091,0.0011,10.421,0.052,1,10.17,4,1.5
539,0.0535,0.0018,10.941,0.014,1,10.26,3,1.5
540,0.0152,0.0013,9.626,0.038,1,9.39,8,1.5
541,0.00385,0.00064,10.075,0.072,1,9.55,6,1.5
542,0.00558,0.00078,10.643,0.060,1,10.39,5,1.5
543,0.524,0.014,9.438,0.012,1,9.13,5,
544,0.0238,0.0010,10.944,0.018,1,10.11,3,1.5
545,0.0782,0.0022,10.978,0.012,1,10.32,3,2
546,0.01112,0.00073,10.953,0.028,1,10.34,5,1.5
547,0.0346,0.0020,9.702,0.025,1,9.39,7,
548,0.0412,0.0017,10.974,0.018,1,9.99,3,1.5
549,0.4096,0.0053,10.8241,0.0056,1,10.26,5,
550,0.0822,0.0035,11.346,0.018,1,10.57,4,1.5
551,0.00496,0.00068,9.192,0.060,1,9.42,7,1.5
552,0.01488,0.00096,11.180,0.028,1,10.47,3,1.5
553,0.0485,0.0019,11.127,0.017,1,10.36,3,1.5
554,0.0170,0.0011,11.215,0.028,1,10.33,3,1.5
555,0.00515,0.00064,8.306,0.054,1,7.71,0,1.5
556,0.01030,0.00093,8.553,0.039,1,7.71,-3,1.5
557,0.0184,0.0012,11.317,0.029,1,10.35,-4,1.5
558,0.00910,0.00055,11.130,0.026,1,10.52,4,1.5
559,4.920,0.077,10.4327,0.0068,1,9.67,2,
560,0.00432,0.00047,9.995,0.047,1,9.62,5,1.5
561,0.0332,0.0011,10.565,0.014,1,9.96,4,1.5
562,0.0297,0.0018,9.856,0.026,1,9.33,4,2.5
563,,,,,0,9.95,5,1.5
564,,,,,0,8.89,7,2.5
565,0.0122,0.0010,11.003,0.036,1,10.16,5,1.5
566,,,,,0,9.27,6,2
567,0.01559,0.00098,10.961,0.027,1,10.18,4,1.5
568,0.0226,0.0018,11.135,0.034,1,10.45,5,1.5
569,,,,,0,8.45,10,2
570,0.0152,0.0012,10.381,0.035,1,9.47,-3,1.5
571,0.0280,0.0013,10.004,0.021,1,9.62,5,1.5
572,0.0305,0.0024,11.077,0.034,1,10.14,3,1.5
573,0.00856,0.00098,10.428,0.050,1,10.09,5,2.5
574,0.0272,0.0011,11.289,0.018,1,10.24,-5,2.5
575,0.0860,0.0028,10.448,0.014,1,9.7,5,1.5
576,0.0466,0.0011,11.060,0.010,1,10.37,3,2
577,0.00107,0.00028,7.75,0.11,1,7.85,10,2
578,0.0222,0.0012,11.013,0.023,1,10.08,-4,1.5
579,0.01619,0.00073,10.632,0.020,1,9.58,2,1.5
580,0.01078,0.00068,10.404,0.027,1,9.9,5,1.5
581,0.0625,0.0033,11.179,0.023,1,10.46,4,1.5
582,0.0162,0.0013,10.986,0.034,1,9.93,-4,1.5
583,0.0113,0.0011,10.735,0.041,1,9.94,5,1.5
584,,,,,0,7.85,10,2
585,0.00592,0.00069,10.198,0.050,2,9.63,5,1.5
586,0.0169,0.0011,10.673,0.029,1,9.73,3,1.5
587,0.01451,0.00099,10.683,0.030,1,9.92,4,1.5
588,0.00039,0.00010,6.88,0.11,1,8.39,9.5,0.5
589,0.01160,0.00065,11.340,0.024,1,10.53,4,1.5
590,0.0270,0.0021,8.962,0.034,1,8.55,7,1.5
591,0.0367,0.0012,10.921,0.014,1,10.08,3,1.5
592,0.00734,0.00057,10.241,0.034,1,9.56,4,1.5
593,0.0317,0.0011,10.602,0.015,1,10.04,3,2
594,0.00377,0.00046,10.510,0.053,1,10.15,6,1.5
595,0.0371,0.0016,11.283,0.019,1,10.23,-2,1.5
596,0.01338,0.00068,10.826,0.022,1,9.91,2,1.5
597,0.00876,0.00067,,,-1,,5,1.5
598,0.0366,0.0018,10.980,0.022,1,10.32,5,1.5
599,0.0402,0.0014,11.379,0.015,1,10.41,0,1.5
600,0.00263,0.00047,9.870,0.078,1,9.69,6,1.5
601,0.01176,0.00092,10.488,0.034,1,10.06,4,1.5
602,0.0141,0.0010,11.317,0.032,1,10.34,5,1.5
603,0.01328,0.00092,10.701,0.030,1,10.04,5,1.5
604,0.3025,0.0042,10.7169,0.0060,1,9.98,1,2
605,0.1338,0.0036,10.577,0.012,1,9.89,4,1.5
606,0.0093,0.0015,11.058,0.070,1,10.7,5,1.5
607,0.0100,0.0011,10.701,0.046,1,9.99,5,1.5
608,0.0119,0.0015,11.067,0.054,1,10.64,5,1.5
609,0.0261,0.0012,9.696,0.020,1,9.26,5,1.5
610,4.16,0.19,10.786,0.020,1,10.28,5.3,0.5
611,0.0190,0.0011,10.769,0.024,1,10.08,4,1.5
612,0.0180,0.0012,10.835,0.028,1,10.09,4,1.5
613,0.0249,0.0011,11.199,0.020,1,10.6,4,2
614,0.0299,0.0012,11.697,0.017,1,10.67,-2,1.5
615,0.0496,0.0031,9.638,0.027,1,9.54,7,1.5
616,0.0635,0.0017,11.140,0.012,1,10.17,3,1.5
617,0.01607,0.00058,10.883,0.016,1,9.9,-2,4
618,0.00813,0.00069,10.780,0.037,1,10.1,4,1.5
619,0.00282,0.00033,10.129,0.051,1,9.84,5,1.5
620,0.02530,0.00079,10.794,0.014,1,9.78,-2,4
621,0.0844,0.0027,9.553,0.014,1,9.14,6,1.5
622,0.0402,0.0012,10.599,0.013,1,9.82,4,1.5
623,0.0208,0.0011,10.510,0.024,1,9.6,-2,1.5
624,0.1057,0.0046,9.229,0.019,1,9.26,7,
625,0.0398,0.0016,10.662,0.018,1,10.34,5,2
626,0.0699,0.0043,9.863,0.027,1,9.58,6,1.5
627,,,,,0,8.74,9.5,0.5
628,0.00815,0.00069,10.728,0.037,1,10.25,5,1.5
629,0.0186,0.0011,,,-1,,-2,2.5
630,0.0399,0.0019,10.530,0.021,1,9.93,4,1.5
631,0.0970,0.0021,10.4660,0.0096,1,9.82,4,1.5
632,0.01693,0.00092,11.737,0.024,1,10.88,3,4
633,0.01387,0.00070,10.140,0.022,1,9.55,5,1.5
634,0.3247,0.0051,10.8518,0.0068,1,10.13,3,1.5
635,0.00242,0.00039,9.536,0.069,1,9.76,7,1.5
636,0.01962,0.00078,11.160,0.017,1,10.15,-3,1.5
637,0.1747,0.0035,10.6588,0.0088,1,9.85,-4,1.5
638,0.1728,0.0043,10.343,0.011,1,9.93,4,1.5
639,0.00464,0.00080,10.281,0.074,1,9.93,5,1.5
640,0.01001,0.00048,10.653,0.021,1,10.02,4,1.5
641,0.0305,0.0014,10.911,0.020,1,10.06,4,1.5
642,,,,,0,8.8,7,2
643,0.01493,0.00084,11.122,0.024,1,10.49,3,1.5
644,0.0278,0.0011,11.021,0.017,1,10.07,0,1.5
645,0.0218,0.0018,10.309,0.036,1,9.84,5,1.5
646,0.01158,0.00075,10.478,0.028,1,9.9,5,1.5
647,0.0199,0.0012,11.447,0.027,1,10.56,4,1.5
648,0.00612,0.00093,10.576,0.066,1,10.11,5,1.5
649,0.0115,0.0011,10.310,0.041,1,9.74,5,1.5
650,0.00917,0.00095,10.761,0.045,1,10.16,5,1.5
651,0.00479,0.00057,9.182,0.052,1,9.11,7,1.5
652,0.0859,0.0034,10.154,0.017,1,9.51,4,1.5
653,0.1035,0.0029,11.148,0.012,1,10.26,3,1.5
654,1.59E-7,1.6E-8,5.869,0.043,-1,10.15,4,2.5
655,0.0322,0.0015,10.768,0.020,1,10.14,4,1.5
656,,,,,0,8.71,5,2.8
657,0.01341,0.00096,8.430,0.031,1,8.24,6.3,1.9
658,0.00378,0.00065,10.380,0.075,1,10.14,5,1.5
659,0.01201,0.00090,10.743,0.032,1,10.13,5,1.5
660,0.00507,0.00080,9.184,0.068,1,8.84,6,2.5
661,,,,,0,9.29,7,1.5
662,,,,,0,8.31,7,2
663,,,,,0,3.9,-5,
664,0.01399,0.00094,,,-1,,-3,1.5
665,0.0122,0.0010,10.442,0.037,1,9.93,5,1.5
666,0.0583,0.0023,10.611,0.017,1,9.63,2,1.5
667,0.01062,0.00090,10.666,0.037,1,10.22,4,1.5
668,0.0175,0.0015,10.431,0.038,1,10.17,6,2
669,0.1506,0.0046,10.438,0.013,1,9.66,2,1.5
670,0.0288,0.0013,11.423,0.019,1,10.44,-2,1.5
671,0.01490,0.00088,10.825,0.026,1,10.09,5,1.5
672,0.0241,0.0011,10.803,0.020,1,10.29,4,2
673,0.01178,0.00059,,,-1,,5,1.5
674,0.00819,0.00097,10.545,0.052,2,10.06,5,1.5
675,0.00990,0.00082,10.749,0.036,1,10.03,3,1.5
676,0.0385,0.0013,10.887,0.015,1,10.23,4,2
677,0.0126,0.0010,10.670,0.035,1,10.28,5,1.5
678,0.0146,0.0011,10.127,0.032,1,9.23,-2,1.5
679,0.00880,0.00065,10.217,0.032,1,9.66,5,1.5
680,0.0090,0.0011,10.699,0.051,1,10.28,4,1.5
681,0.00315,0.00045,10.483,0.062,1,10.27,6,1.5
682,0.1132,0.0018,9.6675,0.0068,1,9.18,4.5,0.5
683,0.01143,0.00088,10.917,0.034,1,10.32,4,1.5
684,0.0344,0.0013,10.786,0.016,1,9.99,0,1.5
685,0.01457,0.00086,11.306,0.026,1,10.39,-3,1.5
686,,,,,0,8.15,10,
687,0.00326,0.00051,,,-1,,7,1.5
688,0.00358,0.00059,10.274,0.071,1,9.93,5,1.5
689,0.00496,0.00064,9.698,0.056,1,9.67,7,1.5
690,0.0160,0.0010,10.763,0.028,1,10.07,5,1.5
691,0.0125,0.0013,9.069,0.045,1,9.23,7,1.5
692,0.0405,0.0017,11.121,0.018,1,10.42,4,1.5
693,0.00500,0.00064,10.463,0.055,1,9.91,6,1.5
694,0.0262,0.0012,11.217,0.020,1,10.58,3,2
695,0.0399,0.0025,11.401,0.027,1,10.59,4,1.5
696,0.01511,0.00092,10.931,0.026,1,10.3,3,1.5
697,0.0391,0.0015,10.415,0.017,1,9.43,0,1.5
698,0.01969,0.00073,10.161,0.016,1,9.24,-2,1.5
699,,,,,0,7.98,10,
700,0.00212,0.00054,9.21,0.11,1,9.25,6,1.5
701,0.01164,0.00070,11.549,0.026,1,10.74,4,1.5
702,,,,,0,9.41,7,1.5
703,0.01502,0.00082,10.517,0.024,1,9.52,-2,1.5
704,0.0200,0.0014,11.094,0.030,1,10.19,0,1.5
705,0.0312,0.0014,11.412,0.020,1,10.41,-4,1.5
706,0.0201,0.0013,10.890,0.028,1,10.68,7,2.5
707,0.00826,0.00094,,,-1,,5,1.5
708,0.0182,0.0012,11.028,0.028,1,10.21,4,2.5
709,0.0171,0.0012,11.307,0.031,1,10.68,5,1.5
710,0.273,0.011,10.437,0.017,1,10.06,5.7,0.5
711,,,,,0,8.33,9.5,0.5
712,0.1018,0.0025,10.250,0.011,1,9.68,3,1.5
713,,,,,0,,7,1.5
714,0.01192,0.00063,10.360,0.023,1,9.81,5,1.5
715,0.0236,0.0018,11.543,0.034,1,11,5,2.5
716,0.0266,0.0021,11.172,0.034,1,10.59,5,1.5
717,0.00472,0.00055,10.693,0.051,1,10.19,3,1.5
718,0.00878,0.00067,10.746,0.033,1,9.99,3,1.5
719,0.0271,0.0010,11.145,0.017,1,10.35,3,1.5
720,,,,,0,9.99,6,1.5
721,0.01178,0.00075,10.946,0.028,1,10.22,5,1.5
722,0.0489,0.0017,11.465,0.015,1,10.49,-4,1.5
723,0.01283,0.00092,10.787,0.031,1,10.32,5,1.5
724,0.0361,0.0011,11.233,0.013,1,10.6,4,2
725,0.00755,0.00088,10.870,0.050,1,10.22,5,1.5
726,0.01180,0.00075,10.867,0.028,1,10.39,5,1.5
727,0.01416,0.00097,10.829,0.030,1,10.28,2,1.5
728,,,,,0,8.86,8,1.5
729,,,,,0,,5,2.5
730,,,,,0,,-2,1.5
731,0.00697,0.00073,10.583,0.045,1,10.12,3,1.5
732,0.0894,0.0022,11.226,0.011,1,10.25,-4,1.5
733,0.0419,0.0012,10.685,0.012,1,9.77,0,1.5
734,0.0415,0.0011,10.607,0.012,1,9.81,0,1.5
735,0.02171,0.00084,11.056,0.017,1,10.05,-4,1.5
736,0.2202,0.0039,10.4148,0.0076,1,10.06,4,1.5
737,0.00191,0.00048,,,-1,,10,1.5
738,0.01059,0.00087,10.783,0.036,1,10.07,4,2.5
739,0.00727,0.00084,10.492,0.050,1,10.04,5,1.5
740,0.01741,0.00072,10.946,0.018,1,10.1,2,1.5
741,0.0116,0.0010,10.898,0.038,1,10.41,3,1.5
742,0.0130,0.0012,10.659,0.039,1,10.14,4,2.5
743,0.0186,0.0018,10.756,0.042,1,9.99,4,1.5
744,0.00547,0.00065,9.348,0.052,1,8.99,7,2
745,0.0358,0.0017,11.096,0.020,1,10.2,3,1.5
746,0.00680,0.00064,10.436,0.041,1,9.99,5,1.5
747,0.00846,0.00058,11.191,0.030,1,10.49,5,1.5
748,0.00519,0.00057,8.440,0.048,1,8.71,5,
749,0.00699,0.00055,10.719,0.034,1,10.13,3,1.5
750,0.00296,0.00051,9.472,0.075,1,9.35,5,1.5
751,0.01649,0.00064,11.000,0.017,1,10.23,4,1.5
752,0.01962,0.00083,11.078,0.018,1,10.18,4,1.5
753,,,,,0,8.29,4,1
754,,,,,0,9.57,6,1.5
755,0.0756,0.0030,11.325,0.017,1,10.29,-2,2.5
756,0.0223,0.0013,11.019,0.024,1,10.44,4,2.5
757,0.0208,0.0010,11.022,0.021,1,10.35,5,1.5
758,0.0116,0.0010,11.221,0.039,1,10.57,4,1.5
759,0.0225,0.0018,11.139,0.034,1,10.24,4,2.5
760,0.0261,0.0015,11.272,0.025,1,10.21,0,1.5
761,0.01508,0.00078,10.600,0.022,1,10.19,7.8,4
762,0.02058,0.00095,10.765,0.020,1,9.69,0,1.5
763,,,,,0,10.48,3,2.5
764,0.01554,0.00072,11.254,0.020,1,10.49,4,1.5
765,0.01479,0.00098,,,-1,,3,1.5
766,0.1494,0.0034,9.803,0.010,1,9.57,5,
767,0.01111,0.00094,10.771,0.037,1,9.98,5,1.5
768,0.01631,0.00069,10.651,0.018,1,9.84,0,1.5
769,,,,,0,10.19,2,1.5
770,0.0286,0.0012,11.418,0.019,1,10.44,-5,2.5
771,0.01946,0.00097,11.116,0.022,1,10.09,-4,1.5
772,0.0520,0.0021,10.918,0.017,1,10.38,5,2.5
773,0.0237,0.0011,11.038,0.020,1,10.43,4,1.5
774,0.00956,0.00070,,,-1,,4,2.5
775,0.00485,0.00082,8.259,0.073,1,8.86,6,
776,0.01331,0.00085,10.893,0.028,1,10.34,5,4
777,0.00130,0.00034,9.40,0.11,1,9.61,5,1.5
778,0.0324,0.0013,11.005,0.017,1,10.18,3,1.5
779,0.01167,0.00070,10.889,0.026,1,10.3,5,1.5
780,0.01916,0.00086,11.316,0.020,1,10.51,4,1.5
782,0.0390,0.0016,11.080,0.018,1,10.2,-3,2.5
783,0.01292,0.00096,10.887,0.032,1,10.44,5,2.5
784,0.0189,0.0013,10.659,0.031,1,9.96,5,1.5
785,0.0176,0.0012,10.976,0.029,1,10.52,4,2.5
786,0.0360,0.0015,10.913,0.018,1,10.21,4,1.5
787,,,,,0,,5,4
788,0.0349,0.0011,10.973,0.014,1,10.19,3,2.5
789,0.01179,0.00070,10.422,0.026,1,10,4,2.5
790,0.00799,0.00090,,,-1,,5,2.5
791,0.0472,0.0016,10.249,0.015,1,9.67,3,2.5
792,0.0267,0.0016,11.119,0.027,1,10.07,-5,2.5
793,0.00293,0.00052,9.485,0.078,1,9.53,8,2
794,0.01631,0.00089,10.901,0.024,1,10.09,4,2.5
795,0.0174,0.0013,10.916,0.031,1,10.23,5,1.5
796,0.0238,0.0010,11.098,0.019,1,10.48,5,4
797,0.00398,0.00080,9.949,0.087,1,10.01,7,2.5
798,0.0737,0.0020,9.945,0.012,1,9.56,4,1.5
799,,,,,0,8.72,6,2.5
800,0.0423,0.0016,10.971,0.016,1,10.35,5,2.5
801,0.0149,0.0012,10.367,0.036,1,9.66,5,2.5
802,,,,,0,5.29,-5,
803,0.01672,0.00075,10.832,0.020,1,9.91,0,1.5
804,0.00857,0.00073,10.425,0.037,1,10.14,4,1.5
805,0.0353,0.0015,10.673,0.018,1,10.08,5,1.5
806,0.0348,0.0015,10.936,0.019,1,10.07,5,2.5
807,0.01464,0.00096,10.778,0.028,1,10.07,5,1.5
808,0.0139,0.0012,9.363,0.036,1,9.21,4,1.5
809,0.0215,0.0011,11.273,0.022,1,10.56,5,4
810,,,,,0,10.07,7,2
811,0.0263,0.0013,10.996,0.021,1,10.17,2,1.5
812,0.1294,0.0041,10.875,0.014,1,10.31,4,2.5
813,0.1163,0.0075,10.190,0.028,1,9.73,5,2.5
814,0.01052,0.00079,,,-1,,5,2.5
815,0.01749,0.00079,10.721,0.020,1,9.9,3,1.5
816,0.0515,0.0018,11.087,0.015,1,10.03,-3,1.5
817,,,,,0,9.83,6,2.5
818,0.00502,0.00068,10.176,0.058,1,9.88,5,1.5
819,0.00694,0.00066,10.324,0.041,1,10.05,5,4
820,0.0213,0.0011,10.768,0.022,1,9.99,-2,1.5
821,0.0111,0.0011,,,-1,,5,1.5
822,0.01027,0.00082,,,-1,,5,1.5
823,0.0274,0.0015,10.845,0.024,1,9.83,-5,2.5
824,0.0286,0.0012,10.699,0.018,1,9.86,-5,2.5
825,0.02181,0.00074,10.894,0.015,1,10.23,3,2.5
826,0.01599,0.00075,10.909,0.020,1,9.97,-5,2.5
827,0.00632,0.00059,9.879,0.040,1,9.21,-5,1.5
828,0.03725,0.00079,10.6883,0.0092,1,10.37,5,1.5
829,0.02591,0.00098,11.314,0.016,1,10.58,4,1.5
830,0.0251,0.0014,11.244,0.024,1,10.67,6,2.5
831,0.01480,0.00082,10.561,0.024,1,10.05,4,2.5
832,0.00929,0.00096,9.787,0.045,1,9.51,4,1.5
833,0.01004,0.00089,9.392,0.038,1,8.75,-5,1.5
834,0.00412,0.00045,10.268,0.048,1,10.08,5,1.5
835,0.01893,0.00087,10.224,0.020,1,9.48,0,1.5
836,0.0238,0.0015,11.484,0.028,1,10.4,-4,1.5
837,0.805,0.016,9.9914,0.0084,1,9.56,5.7,0.5
838,0.0368,0.0016,10.916,0.019,2,10.71,4,2.5
839,0.01048,0.00093,10.752,0.038,1,10.11,5,1.5
840,0.0460,0.0020,10.805,0.019,1,10.37,4,2.5
841,0.0877,0.0019,11.2533,0.0092,1,10.35,0,1.5
842,0.0187,0.0014,,,-1,,3,1.5
843,0.0137,0.0015,10.859,0.047,1,10.3,5,2.5
844,0.00837,0.00069,10.424,0.036,1,9.91,4,2.5
845,0.0287,0.0021,10.700,0.031,1,9.58,-2,2.5
846,0.00613,0.00058,,,-1,,5,2.5
847,0.0348,0.0012,10.260,0.015,1,9.5,4,2.5
848,0.0152,0.0011,10.547,0.033,1,9.9,5,1.5
849,0.02026,0.00088,10.910,0.019,1,10.02,2,2.5
850,0.3229,0.0039,10.7338,0.0052,1,10.27,5,2.5
851,0.2436,0.0058,10.767,0.010,1,9.86,2,2.5
852,0.0195,0.0010,10.881,0.023,1,10.14,3,2.5
853,,,,,0,8.97,7,1.5
854,0.01085,0.00083,10.209,0.033,2,9.69,5,2.5
855,0.0588,0.0029,9.359,0.022,1,9.31,6.5,0.5
856,0.00768,0.00086,10.663,0.048,1,10.15,4,2.5
857,0.0396,0.0015,11.190,0.017,1,10.26,3,2.5
858,0.0475,0.0019,10.952,0.017,1,10.24,4,1.5
859,0.00643,0.00079,10.371,0.054,1,10.05,5,2.5
860,0.0196,0.0013,10.918,0.028,1,10.02,4,2.5
861,0.0130,0.0011,10.549,0.038,1,10.05,5,2.5
862,0.0656,0.0036,10.961,0.024,1,10.26,5,1.5
863,0.0217,0.0013,11.344,0.026,1,10.4,0,1.5
864,0.0171,0.0013,11.130,0.033,1,10.49,5,2.5
865,0.01572,0.00074,10.757,0.020,1,9.86,-2,1.5
866,0.0422,0.0014,11.234,0.015,1,10.24,3,2.5
867,0.0438,0.0012,11.490,0.012,1,10.59,3,2.5
868,0.00251,0.00047,10.012,0.082,1,10.56,5,2.5
869,0.00589,0.00060,,,-1,,5,1.5
870,0.01399,0.00092,10.525,0.028,1,10.02,5,1.5
871,0.0223,0.0013,11.381,0.025,1,10.59,2,2.5
872,0.01335,0.00082,10.562,0.027,1,10,5,1.5
873,0.0169,0.0011,11.402,0.028,1,10.73,4,1.5
874,0.0205,0.0012,11.185,0.025,1,10.44,4,2.5
875,0.0268,0.0012,10.612,0.020,1,9.77,3,2.5
876,0.01145,0.00092,10.421,0.035,1,9.91,5,2.5
877,,,,,0,10.21,-5,1.5
878,0.0167,0.0010,,,-1,,3,1.5
879,0.0198,0.0014,10.277,0.030,1,9.95,5,1.5
880,0.01263,0.00090,10.455,0.031,1,10.13,4,1.5
881,0.0340,0.0014,11.275,0.018,1,10.44,0,2
882,0.0198,0.0010,10.681,0.023,1,10.19,6,2.5
883,0.0208,0.0011,11.069,0.023,1,10.59,7,2.5
884,0.0218,0.0011,10.921,0.023,1,10.31,3,2
885,0.00524,0.00063,,,-1,,5,1.5
886,0.0977,0.0023,10.988,0.010,1,10.03,-4,1.5
887,0.00527,0.00057,,,-1,,4,2.5
888,0.01212,0.00074,10.707,0.026,1,10.18,4,1.5
889,0.0598,0.0018,10.895,0.013,1,9.85,0,2.5
890,0.1241,0.0035,11.265,0.012,1,10.55,3,2.5
891,,,,,0,9.63,5,1.5
892,0.0367,0.0017,11.252,0.020,1,10.48,4,1.5
893,0.01408,0.00083,11.325,0.026,1,10.59,3,1.5
894,0.01754,0.00082,10.437,0.020,1,9.79,0,1.5
895,0.00865,0.00077,10.087,0.038,1,9.4,0,1.5
896,0.0229,0.0013,11.153,0.025,1,10.15,-2,1.5
897,0.2043,0.0043,11.4887,0.0092,1,10.37,1,1.5
898,0.02047,0.00077,11.431,0.016,1,10.45,-2,1.5
899,0.01425,0.00080,,,-1,,0,1.5
900,0.0244,0.0019,11.442,0.034,1,10.46,3,1.5
901,,,,,0,9.44,9,4
902,0.0210,0.0011,10.981,0.023,1,10.3,4,1.5
903,0.01616,0.00089,10.421,0.024,1,9.32,0,1.5
904,0.00492,0.00072,9.881,0.064,1,9.85,6,1.5
905,0.00432,0.00080,10.971,0.080,1,10.66,4,2
906,0.0674,0.0017,10.980,0.011,1,10.1,3,2
907,7.4E-9,2.0E-9,4.09,0.12,-1,9.62,6,1.5
908,0.01443,0.00094,,,-1,,2,1.5
909,0.0103,0.0017,11.088,0.073,1,10.64,5,1.5
910,0.0420,0.0015,10.803,0.016,1,10.38,4,1.5
911,0.0852,0.0024,11.176,0.012,2,10.36,4,1.5
912,0.01000,0.00079,10.199,0.034,1,9.68,5,1.5
913,0.0162,0.0012,10.293,0.032,1,9.91,5,2.5
914,0.0323,0.0015,11.179,0.020,1,10.15,3,1.5
915,0.0384,0.0016,11.271,0.018,1,10.43,5,1.5
916,,,,,0,9.41,9,1.5
917,0.0225,0.0015,10.878,0.028,1,10.1,4,1.5
918,0.01532,0.00096,10.790,0.027,1,9.88,-2,2.5
919,0.0249,0.0014,11.032,0.025,1,10.29,4,1.5
920,0.01304,0.00090,10.280,0.030,1,9.37,-3,1.5
921,0.00290,0.00044,10.059,0.066,1,9.82,-5,4
922,0.0266,0.0014,10.420,0.022,1,9.9,3,2
923,0.0219,0.0010,10.660,0.021,1,10.13,3,2
924,0.0186,0.0017,10.356,0.040,1,9.82,6,1.5
925,0.0197,0.0012,10.858,0.027,1,10.19,4,1.5
926,0.0147,0.0015,11.491,0.045,1,10.51,2,1.5
927,0.01293,0.00098,10.718,0.033,1,10.27,5,1.5
928,0.00559,0.00050,10.212,0.039,1,9.25,5,1.5
929,8.04E-7,9.9E-8,6.750,0.053,-1,10.58,3,1.5
930,0.0314,0.0017,10.617,0.024,1,10.28,4,1.5
931,0.0175,0.0019,10.368,0.047,1,9.81,4,1.5
932,0.0482,0.0023,11.307,0.021,1,10.37,3,1.5
933,,,,,0,8.45,10,2
934,,,,,0,9.58,7,1.5
935,0.0808,0.0035,10.883,0.019,1,10.25,5,1.5
936,0.01788,0.00094,9.985,0.023,1,9.5,5,2
937,0.00135,0.00044,9.28,0.14,1,9.47,7,1.5
938,0.00249,0.00045,8.673,0.078,1,8.71,10,1.5
939,0.01327,0.00090,10.467,0.030,1,10.09,5,1.5
940,0.0346,0.0015,11.116,0.019,1,10.31,3,4
941,0.01019,0.00078,10.160,0.033,1,9.88,7,1.5
942,0.00703,0.00074,11.208,0.046,1,10.6,5,1.5
943,0.01296,0.00072,10.864,0.024,1,10.21,4,1.5
944,0.0126,0.0011,10.458,0.038,1,9.67,2,1.5
945,0.0278,0.0014,10.801,0.022,1,10.14,4,1.5
946,0.0303,0.0011,11.014,0.015,1,10.11,5,4
947,1.237,0.015,11.1371,0.0052,1,10.26,2,
948,0.0176,0.0012,11.014,0.030,1,10.33,5,1.5
949,0.00300,0.00038,8.738,0.055,1,9.22,8,2
950,0.0139,0.0013,10.097,0.040,1,9.65,6,1.5
951,0.01638,0.00095,11.223,0.025,1,10.37,3,1.5
952,0.0306,0.0015,11.021,0.021,1,9.8,2,1.5
953,0.01009,0.00090,10.494,0.039,1,9.64,0,1.5
954,0.0265,0.0021,10.809,0.034,1,10.2,5,2
955,0.0155,0.0010,11.114,0.029,1,10.48,4,1.5
956,0.0628,0.0023,11.466,0.016,1,10.39,2,1.5
957,0.00696,0.00091,10.327,0.057,1,10.13,5,1.5
958,0.0082,0.0011,10.328,0.058,1,9.91,5,1.5
959,0.00779,0.00071,10.023,0.040,1,9.88,5,1.5
960,0.0173,0.0012,10.852,0.030,1,9.96,2,1.5
961,0.00835,0.00078,10.876,0.041,1,10.27,4,1.5
962,0.01300,0.00085,10.574,0.028,1,10.07,4,1.5
963,,,,,0,9.81,8,1.5
964,0.01681,0.00099,,,-1,,0,1.5
965,0.01530,0.00078,10.706,0.022,1,9.91,3,2
966,0.01081,0.00095,10.722,0.038,1,10.13,3,1.5
967,,,,,0,9.14,10,
968,0.0124,0.0015,,,-1,,0,1.5
969,0.00122,0.00022,8.695,0.079,1,9.45,6,2.5
970,0.0374,0.0012,11.475,0.014,1,10.73,3,2
971,,,,,0,8.83,9,
972,,,,,0,8.78,10,1.5
973,0.01124,0.00092,10.577,0.036,1,10.05,5,1.5
974,0.0438,0.0022,10.913,0.022,1,10.4,5,1.5
975,0.0313,0.0014,11.011,0.020,1,10.13,4,1.5
976,0.0935,0.0030,10.658,0.014,2,9.95,4,1.5
977,,,,,0,8.32,9,1.5
978,0.0247,0.0012,10.925,0.020,1,10.33,5,1.5
979,0.0120,0.0011,9.583,0.040,1,9.47,5,2.5
980,0.00720,0.00082,10.066,0.049,1,9.77,7,1.5
981,0.0276,0.0012,10.980,0.018,1,10.03,-5,1.5
982,0.0240,0.0017,10.909,0.031,1,10.29,4,1.5
983,0.0593,0.0015,10.928,0.011,1,10.6,4,1.5
984,0.0967,0.0021,11.4727,0.0096,1,10.43,2,1.5
985,,,,,0,9.7,7,1.5
986,0.0188,0.0010,10.843,0.023,1,10.08,3,1.5
987,0.01279,0.00094,10.879,0.032,1,10.38,4,1.5
988,0.0469,0.0014,11.175,0.013,1,10.49,5,2
989,0.01106,0.00076,10.795,0.030,1,10.13,4,1.5
990,,,,,0,9.22,10,2
991,0.0438,0.0028,10.131,0.028,2,9.91,6,2.5
992,0.0383,0.0030,10.447,0.034,1,9.5,5,1.5
993,0.01081,0.00061,11.011,0.024,1,10.7,4,1.5
994,0.01498,0.00068,10.660,0.020,1,9.75,0,1.5
995,0.0214,0.0012,,,-1,,2,1.5
996,0.01155,0.00089,,,-1,,4,1.5
997,0.0164,0.0013,10.835,0.034,1,10.35,5,1.5
998,0.02363,0.00081,11.103,0.015,1,10.32,4,1.5
999,0.0320,0.0013,10.973,0.018,1,9.87,-2,1.5
1000,0.00416,0.00060,9.899,0.063,1,10.06,6,2.5
1001,0.0969,0.0031,10.728,0.014,1,9.7,3,1.5
1002,0.0283,0.0015,10.873,0.024,1,10.24,5,1.5
1003,0.0498,0.0015,10.551,0.013,1,9.87,3,1.5
1004,0.3492,0.0061,11.0822,0.0076,1,10.56,3,1.5
1005,0.00677,0.00059,9.983,0.038,1,9.96,5,1.5
1006,0.0379,0.0017,10.848,0.020,1,10.13,5,2.5
1007,0.01055,0.00096,10.868,0.040,1,10.32,5,1.5
1008,0.0307,0.0018,11.231,0.026,1,10.34,3,1.5
1009,0.0616,0.0023,10.954,0.016,1,10.4,5,1.5
1010,0.0146,0.0013,11.069,0.038,1,10.41,5,1.5
1011,0.00492,0.00058,9.896,0.051,1,9.72,3,1.5
1012,0.0122,0.0012,10.595,0.042,1,9.92,4,1.5
1013,0.0909,0.0017,11.1509,0.0080,1,10.24,0,1.5
1014,0.0111,0.0010,10.595,0.041,1,9.97,5,1.5
1015,0.0406,0.0014,10.690,0.015,1,9.78,-2,1.5
1016,0.0171,0.0011,10.977,0.027,1,10.26,5,1.5
1017,0.0209,0.0013,11.308,0.027,1,10.55,4,1.5
1018,0.01371,0.00087,10.895,0.028,1,10.21,3,1.5
1019,0.0889,0.0019,10.8235,0.0092,1,10.21,5,1.5
1020,0.1392,0.0031,11.0624,0.0096,1,10.06,-2,1.5
1021,0.0137,0.0013,10.894,0.042,1,10.07,5,1.5
1022,0.01515,0.00067,11.300,0.019,1,10.63,3,1.5
1023,0.0541,0.0019,11.321,0.016,1,10.49,3,1.5
1024,0.01058,0.00082,11.005,0.034,1,10.49,4,1.5
1025,0.00914,0.00062,9.803,0.030,1,9.38,0,1.5
1026,0.0200,0.0011,11.249,0.024,1,10.27,-3,1.5
1027,0.0185,0.0012,10.472,0.028,2,10.53,9,4
1028,0.0424,0.0020,10.391,0.020,1,9.75,5,1.5
1029,0.01387,0.00087,11.097,0.027,1,10.2,5,1.5
1030,0.00111,0.00015,9.018,0.057,1,9.39,7,1.5
1031,0.00965,0.00070,9.108,0.032,1,8.54,0,4
1032,0.00835,0.00079,9.234,0.041,1,9.02,8,2
1033,0.00797,0.00086,10.273,0.047,1,9.7,5,1.5
1034,0.0235,0.0011,11.270,0.020,1,10.5,3,1.5
1035,0.0224,0.0012,10.370,0.023,1,9.68,5,1.5
1036,0.0526,0.0023,10.754,0.019,1,10.2,4,1.5
1037,0.01495,0.00095,10.900,0.028,1,10.43,3,1.5
1038,0.0705,0.0029,11.025,0.018,1,10.1,2,1.5
1039,0.0217,0.0016,10.500,0.031,1,9.98,5,1.5
1040,0.00773,0.00088,10.667,0.050,1,10.08,5,1.5
1041,0.00497,0.00069,10.258,0.060,1,9.9,6,1.5
1042,0.0735,0.0024,11.036,0.014,1,9.91,-5,1.5
1043,0.00453,0.00061,10.511,0.058,1,10.16,7,1.5
1044,0.0432,0.0016,11.088,0.016,1,10.32,2,1.5
1045,0.2777,0.0051,11.3763,0.0080,1,10.43,-5,1.5
1046,0.0127,0.0012,10.672,0.042,1,10.24,5,1.5
1047,6.38E-7,5.9E-8,5.348,0.040,-1,9.68,4,2
1048,0.0151,0.0012,10.309,0.034,1,10.06,5,1.5
1049,0.01150,0.00075,,,-1,,3,1.5
1050,,,,,0,9.12,7,1.5
1051,0.00694,0.00061,10.644,0.038,1,10.19,5,1.5


==> anc/table2.csv <==
CIG,plate,mjd,fiberID,compl,z,e_z,v,e_v,zSpecBS,e_zSpecBS,vSpecBS,e_vSpecBS,Comm
11,389,51795,208,1,0.01316,0.00012,,,0.013181,1.3e-05,49.6,6,-
16,390,51900,522,0,0.01824,0.00015,103,2,0.0182119,5.4e-06,102.2,2,-
19,753,52233,95,0,0.01751,0.00018,169,5,0.017505,9e-06,174.6,3.8,-
56,400,51820,582,1,0.017262,9.9e-05,,,0.0172053,4.4e-06,134.6,4.5,-
60,401,51788,223,1,0.01727,0.00011,,,0.017191,1.4e-05,31,19,-
187,1864,53313,171,1,0.02767,0.00016,77,5,0.027633,1.1e-05,86,3.9,-
189,1865,53312,417,1,0.01046,0.00019,191,4,0.0104411,6.7e-06,189.9,3,-
190,1734,53034,343,0,0.0011,0.0013,,,0.001163,1.5e-05,850,-3,BZ
198,1867,53317,151,1,0.032165,9.4e-05,104,18,0.032129,1.1e-05,118.1,8.8,-
199,431,51877,34,1,0.013,0.00011,,,0.013005,1.4e-05,57,9.3,-
203,433,51873,186,1,0.02686,0.00016,66,9,0.026764,1.6e-05,50.6,9.2,-
204,1737,53055,261,1,0.0313,0.00021,147,6,0.031228,1e-05,150.6,4.3,BL
207,858,52316,55,0,0.01646,0.0002,,,0.016301,1.2e-05,16,22,-
208,928,52578,129,1,0.00713,0.00017,,,0.007074,1.7e-05,19,13,-
211,890,52583,434,1,0.02797,0.00017,147,4,0.027931,7.6e-06,143.8,3.1,-
212,1583,52941,346,1,0.00725,0.00015,,,0.007126,2.1e-05,36,20,-
213,435,51882,7,1,0.01986,0.00018,171,4,0.0198647,6.9e-06,168.8,3.1,-
214,544,52201,344,0,0.0336,0.0011,,,0.03318,4.4e-05,0,0,BL
216,1264,52707,112,1,0.028572,9.9e-05,88,21,0.028558,1.3e-05,86,11,-
217,1779,53089,415,1,0.011696,8.9e-05,,,0.011679,1e-05,60.5,7.8,-
220,1264,52707,476,1,0.0449,0.00018,168,9,0.04491,1.5e-05,167.3,6.2,-
221,1583,52941,509,0,0.03025,0.00018,,,0.030227,1.4e-05,90.4,6.7,-
222,1264,52707,13,1,0.01841,0.00018,,,0.018362,1.4e-05,71.7,7.7,-
223,1205,52670,266,1,0.047183,8.1e-05,112,12,0.047192,1.5e-05,103.2,7.2,-
225,1061,52641,409,0,0.03718,0.00015,81,14,0.037144,1.7e-05,90.7,7.4,-
226,1583,52941,583,1,0.03052,0.00018,115,10,0.030399,1.6e-05,113.2,7.2,-
228,1872,53386,292,0,0.02823,0.0002,221,8,0.0281968,9.4e-06,227.3,4.8,-
229,2418,53794,612,0,0.03189,0.0001,53,9,0.031842,1.7e-05,37.7,8.3,-
231,439,51877,127,1,0.0229,0.0001,,,0.022968,1e-05,101.9,5.2,-
233,1206,52670,195,0,0.0375,0.0002,,,0.037474,1.2e-05,231.4,5.6,-
237,1781,53297,161,1,0.01821,0.00018,147,18,0.018202,2.3e-05,143.3,10,-
238,759,52254,97,1,0.027647,8.9e-05,,,0.027674,8.3e-06,95.7,6.6,-
241,2082,53358,509,1,0.018973,9.9e-05,,,0.018972,9.5e-06,13,16,-
242,1585,52962,11,1,0.015372,9.8e-05,,,0.0153169,8.4e-06,40,10,-
243,1925,53327,30,0,0.015,0.00017,114,3,0.0150022,6.9e-06,111.8,2.7,-
244,1266,52709,583,1,0.0196,0.0002,202,6,0.0195546,9.3e-06,199.6,4.3,-
247,2272,53713,142,0,0.00664,0.0001,,,0.0065135,6.6e-06,0,28,-
248,2271,53726,102,1,0.0372,0.00094,,,0.0372511,6.6e-06,119.8,3.1,-
249,1586,52945,229,0,0.02209,0.00017,,,0.021958,1.4e-05,53.9,8.4,-
250,549,51981,291,1,0.00712,0.00011,,,0.00713,1.1e-05,71.5,7.7,-
254,1758,53084,520,0,0.04586,8.3e-05,,,0.045807,1e-05,64.6,6.6,-
257,1928,53327,519,0,0.04344,0.00019,193,6,0.043429,1e-05,198.7,4.8,-
258,1268,52933,256,1,0.020069,8.7e-05,,,0.0201162,9.4e-06,70.4,5.2,-
260,1929,53349,372,1,0.01841,0.00016,54,8,0.018322,1.6e-05,53.5,7.1,-
264,1268,52933,446,1,0.02561,0.00016,156,4,0.0255763,6.7e-06,153.1,3.4,-
265,444,51883,42,1,0.00201,0.00024,,,0.0022971,7.3e-06,51,25,-
268,2277,53705,378,1,0.01585,0.00016,,,0.01574,2.2e-05,46,11,-
269,2426,53795,490,1,0.04667,0.00017,,,0.046637,1.2e-05,159.2,4.8,-
270,2426,53795,544,1,0.03003,0.00011,,,0.029977,6.3e-06,100.6,6.6,-
272,2276,53712,19,0,0.028324,9.9e-05,,,0.0283241,9.3e-06,75.7,6,-
273,1187,52708,132,0,0.047542,9.6e-05,,,0.0474115,9.8e-06,95.1,8.1,-
274,2084,53360,373,0,0.02523,0.00012,,,0.025171,1.8e-05,273.9,3.9,-
275,896,52592,264,1,0.04011,0.00017,137,7,0.040094,1.1e-05,129.1,4.9,-
276,1188,52650,321,1,0.006495,1.4e-05,,,0.006513,5.2e-06,117,40,-
278,1209,52674,412,1,0.02574,0.00017,144,5,0.0257067,8e-06,137.2,3.6,-
280,1930,53347,69,0,0.01738,0.00017,,,0.017267,2.6e-05,35,46,-
281,934,52672,253,1,0.01411,0.00016,74,7,0.014098,1.3e-05,82.1,5.2,-
282,2428,53801,217,1,0.02921,0.00015,,,0.02913,1.6e-05,76.3,6.8,-
284,1298,52964,509,0,0.043643,7.8e-05,,,0.0436249,8e-06,60,12,-
286,1298,52964,632,0,0.0294,0.00016,91,8,0.029399,1.4e-05,96.2,5.2,-
287,1933,53381,353,1,0.027635,9.1e-05,,,0.0276452,8.1e-06,108.1,4.7,-
288,1190,52670,368,0,0.034937,8.9e-05,,,0.034946,1.3e-05,0,190,-
289,469,51913,353,1,0.04102,0.00016,73,9,0.040912,1.4e-05,52.2,8.1,-
290,764,52238,181,1,0.00599,0.00018,,,0.005913,1.4e-05,19,29,-
291,468,51912,61,1,0.008425,9.8e-05,,,0.008399,1.1e-05,53.7,8.2,-
293,1933,53381,34,0,0.00554,0.00018,,,0.006085,1.6e-05,0,62,-
294,1192,52649,256,1,0.02841,0.00021,,,0.028135,1.8e-05,86,19,-
296,1590,52974,561,1,0.01442,0.00016,53,5,0.014338,1.4e-05,51.2,4.1,-
298,1212,52703,219,1,0.02356,0.00019,184,6,0.023527,9.3e-06,187.1,4.3,-
299,1272,52989,523,1,0.0068,0.0001,,,0.006787,7.9e-06,17,28,-
300,1192,52649,561,1,0.00489,0.00012,,,0.0048494,5.3e-06,76,28,-
302,2285,53700,13,1,0.02916,0.00011,,,0.0290989,5.3e-06,133.4,6,-
303,566,52238,516,1,0.01262,0.00018,160,3,0.012584,5.3e-06,166.9,2.3,-
305,470,51929,589,0,0.01879,0.00018,143,6,0.018781,1e-05,139.6,4.2,-
306,471,51924,151,1,0.01645,0.00019,,,0.016392,1.3e-05,37,34,-
307,471,51924,82,0,0.03932,0.00018,94,12,0.039361,1.6e-05,83.4,7.4,-
308,2286,53700,207,1,0.02838,0.00016,98,7,0.028306,1.2e-05,87.2,5,-
310,566,52238,61,1,0.02626,0.00018,197,5,0.0262428,8.1e-06,197.5,3.5,-
311,1300,52973,25,0,0.028482,8.4e-05,,,0.0284566,8.4e-06,79.4,7.9,-
313,2437,53848,455,1,0.05622,0.00016,98,13,0.056165,1.7e-05,97.9,7.1,-
314,832,52312,483,1,0.00878,0.00017,85,5,0.008741,1e-05,76.6,2.9,-
316,1213,52972,350,1,0.02385,0.00017,149,4,0.0238511,8e-06,148.8,3.4,-
318,1193,52652,483,1,0.05845,0.00017,144,8,0.058421,1.4e-05,137.1,5,-
321,472,51955,606,0,0.027264,8.9e-05,,,0.027222,1.1e-05,71,31,-
322,833,52314,235,1,0.00637,0.00017,,,0.006257,1.5e-05,16,14,-
323,2291,53714,161,1,0.02668,0.00011,,,0.026692,1.3e-05,85.1,8.8,-
325,485,51909,412,1,0.02593,0.00017,73,7,0.025881,1.4e-05,63.3,5.8,-
327,767,52252,231,1,0.0249,0.00017,133,5,0.0249201,9.2e-06,133.5,3.8,-
328,1937,53388,640,1,0.02174,0.00035,,,0.021711,1.4e-05,89,4.8,BZ
329,1940,53383,240,1,0.01359,0.00018,178,5,0.0136061,7.9e-06,171,3.5,-
330,833,52314,104,1,0.01436,0.00015,,,0.014289,1.8e-05,26,16,BZ
331,485,51909,447,1,0.03931,0.00018,153,8,0.039281,1.3e-05,158.2,5.4,-
332,833,52314,113,1,0.01434,0.00018,,,0.0142947,8e-06,115,3.3,-
333,870,52325,135,0,0.02764,0.00014,,,0.027671,2.1e-05,47.8,9.5,-
334,475,51965,269,1,0.01696,0.00015,56,7,0.016947,1.4e-05,50.7,6,-
335,451,51908,613,1,0.01075,0.00016,63,5,0.010695,1.1e-05,38.4,5.1,-
336,1939,53389,419,1,0.026946,8.2e-05,,,0.0269157,7.1e-06,132.4,4.5,BL
337,475,51965,230,1,0.05858,0.00018,151,9,0.058556,1.4e-05,142,5.9,-
338,568,52254,112,1,0.01164,0.0002,196,4,0.0116675,6.8e-06,194.9,3,-
339,555,52266,458,1,0.025175,8.2e-05,,,0.0251349,8.8e-06,129.2,2.8,-
340,2289,53708,1,1,0.01452,0.00019,77,10,0.014468,1.4e-05,75.1,6.3,-
343,569,52264,352,1,0.01774,0.0001,,,0.01777,1.4e-05,15.4,9.1,-
344,833,52314,622,0,0.01683,0.00017,,,0.016833,1.8e-05,24,19,-
347,2292,53713,316,0,,,,,,,,,BZ
348,992,52644,519,1,0.03739,7.2e-05,,,0.0373897,5.5e-06,100,11,-
349,486,51910,231,0,0.03931,0.00011,,,0.039401,1.5e-05,173.3,6,-
350,476,52314,374,1,0.02543,0.00018,145,6,0.025407,1.1e-05,142.1,4.3,-
352,1942,53415,246,0,0.0055158,8.2e-06,,,0.0055597,4e-06,79,11,-
353,569,52264,507,0,0.01829,0.00011,,,0.0182928,9.6e-06,0,52,-
354,476,52314,134,0,0.01292,0.0002,,,0.012682,1.3e-05,0,53,-
355,1275,52996,573,1,0.014613,9.1e-05,,,0.014546,7.2e-06,69.5,6.9,-
356,940,52670,482,0,0.01445,0.00011,,,0.014485,1.1e-05,47,10,-
360,2361,53762,587,0,0.045103,8.2e-05,,,0.0450905,8.7e-06,41,10,-
364,477,52026,59,1,0.02201,0.00011,,,0.022019,4.3e-06,99,5.8,-
365,1234,52724,236,1,0.024955,8.4e-05,,,0.0249444,8.5e-06,74.6,8.6,-
366,1276,53035,199,1,0.02195,9.5e-05,,,0.0219004,7e-06,125.4,4.9,-
367,557,52253,282,1,0.02557,0.00017,,,0.025436,1.3e-05,78,11,-
368,902,52409,387,1,0.033189,8.3e-05,,,0.033176,1.2e-05,52.2,8.4,-
370,2341,53738,271,0,0.034025,9.1e-05,,,0.0340784,1e-05,89.4,5.4,-
372,2341,53738,430,1,0.04331,0.00017,109,7,0.0432757,9.3e-06,114.5,4.8,-
373,902,52409,447,1,0.034948,9.1e-05,,,0.034929,1.2e-05,17,13,-
374,487,51943,245,1,0.02458,0.00016,114,3,0.0245794,7.6e-06,114,2.7,-
375,1005,52703,175,0,0.04667,0.00016,143,8,0.046605,1.3e-05,150.7,5.5,-
377,1947,53431,94,1,0.00496,0.00011,,,0.004923,1.2e-05,63.5,9,-
378,1306,52996,451,0,0.03475,0.0002,,,0.034741,1.1e-05,218,4.9,-
380,2342,53742,519,0,0.01985,0.00017,118,4,0.0198284,7.7e-06,119,2.9,-
381,1306,52996,46,0,0.02993,0.00017,,,0.0299,1.1e-05,126.7,4.2,-
383,1306,52996,5,1,0.004863,1.1e-05,,,0.0048532,8.3e-06,850,-3,-
384,769,52282,67,1,0.04335,0.00018,,,0.043277,1.2e-05,108.2,6.6,-
386,903,52400,308,1,0.024946,8e-05,,,0.024944,1.4e-05,67.3,6.5,-
387,1235,52734,55,0,0.03032,0.00017,142,6,0.030318,1.1e-05,142.3,4.6,-
391,2372,53768,321,1,0.01658,0.0002,,,0.01648,1.3e-05,34,32,-
392,872,52339,363,1,0.02474,0.00018,148,5,0.0246961,8.6e-06,152.6,3.9,-
393,770,52282,56,1,0.009973,1.3e-05,,,0.0099874,6.7e-06,62.6,5.8,-
395,1356,53033,90,1,0.04759,0.00018,198,8,0.047583,1.1e-05,196.7,5.3,-
396,770,52282,156,1,0.01015,0.00017,118,3,0.0101344,6.5e-06,121.3,2.5,-
398,1236,52751,526,0,0.06069,0.00015,53,13,0.060709,1.8e-05,33,19,-
399,1951,53389,121,1,0.02044,0.0001,,,0.020477,1.4e-05,66,6,-
400,1953,53358,511,1,0.01715,0.00019,189,5,0.0171238,7.7e-06,183.8,3.2,-
401,270,51909,304,1,0.02143,0.0002,,,0.021396,1.3e-05,98.5,7.2,-
403,1954,53357,413,0,0.03891,0.00015,,,0.038899,1.4e-05,54.8,7.5,-
405,270,51909,505,1,0.02072,9.9e-05,,,0.020761,1.1e-05,0,23,-
406,1597,52999,208,1,0.027757,9.7e-05,,,0.027813,1e-05,48,11,-
407,1427,52996,257,1,0.00384,0.00012,,,0.0038804,5.2e-06,45,19,-
408,1598,53033,329,0,0.025873,8.9e-05,,,0.02586,1.2e-05,49.4,9,-
409,2350,53765,59,1,0.02117,0.00011,,,0.0213095,9.6e-06,42,11,-
410,503,51999,42,1,0.021626,2.7e-05,,,0.0216301,7.6e-06,67.3,8.5,-
411,1956,53437,607,1,0.02939,0.00015,98,9,0.029386,1.4e-05,96.9,5.8,-
412,961,52615,301,0,0.04244,0.00019,199,7,0.042428,1.1e-05,200.4,4.8,-
413,504,52316,250,0,0.02174,0.00015,,,0.0217102,9.9e-06,129.6,3.6,-
414,1598,53033,485,0,0.04774,0.00014,59,8,0.047681,1.7e-05,72.7,6.1,-
415,998,52750,563,0,0.03931,0.00017,158,6,0.039304,1.1e-05,158.8,4.5,-
416,1598,53033,528,1,0.00774,0.00011,,,0.0077543,7.3e-06,27,17,-
417,772,52375,493,0,0.03208,0.00016,84,9,0.031972,1.3e-05,76.8,6.1,-
418,1959,53440,520,1,0.021696,9.7e-05,,,0.021668,1e-05,21,20,-
419,2375,53770,536,0,0.06503,0.00017,138,6,0.064913,2e-05,132.4,4.3,-
420,560,52296,421,1,0.02334,0.00019,234,7,0.0233136,9.8e-06,234.4,4.5,-
423,2352,53770,318,1,0.02085,0.00018,189,5,0.0208461,8.4e-06,188.6,3.8,-
425,773,52376,261,0,0.03076,0.00017,170,6,0.030753,1e-05,173.2,4.5,-
426,875,52354,181,0,0.04425,0.00018,178,5,0.0442363,9.1e-06,179.6,4.1,-
427,773,52376,223,0,0.02365,0.00016,,,0.023578,1.4e-05,74,5.9,-
428,1360,53033,621,1,0.002508,8.6e-05,,,0.00242,1.7e-05,0,0,-
429,1600,53090,592,1,0.02989,0.00015,69,12,0.029892,1.9e-05,60,10,-
431,1600,53090,46,0,0.036415,9.8e-05,,,0.0363264,9.1e-06,153.2,6.9,-
432,2096,53446,579,1,0.0442,0.00017,155,6,0.044213,1.1e-05,155.5,4.7,-
436,1749,53357,366,1,0.004205,9.8e-05,,,0.004174,1.6e-05,0,22,-
437,1010,52649,424,1,0.02493,0.00019,,,0.0249002,8.1e-06,241.6,4.2,-
439,2480,53851,190,0,0.021659,8.6e-05,,,0.0216098,8.5e-06,34,22,-
440,578,52339,552,0,0.06889,0.00017,169,10,0.068916,1.5e-05,170.5,7,-
441,2480,53851,499,1,0.01952,0.0002,,,0.019324,1.2e-05,14,10,-
442,773,52376,584,0,0.00346,8.9e-05,,,0.003373,1.8e-05,21,13,-
443,1001,52670,255,1,0.01942,0.00019,183,5,0.0193964,7.8e-06,182.7,3.4,-
446,561,52295,53,1,0.027695,9e-05,91,9,0.027728,1.3e-05,103.2,4.6,-
447,2007,53474,221,0,0.0020592,8e-06,,,0.0020637,6e-06,23,23,-
450,507,52353,614,0,0.035449,9.2e-05,,,0.0354982,9.7e-06,67.6,9.5,-
451,580,52368,255,1,0.03983,0.00015,62,10,0.039804,1.9e-05,56,10,-
453,2357,53793,45,1,0.02021,0.00017,91,10,0.020221,1.3e-05,89,5.8,-
454,490,51929,456,0,0.03293,0.00016,72,5,0.032901,1.3e-05,60,4.7,-
456,2106,53714,434,0,0.0348,0.00017,118,5,0.0347836,9.8e-06,124.3,4.1,-
457,1988,53469,471,1,0.02159,0.00011,,,0.021552,1.2e-05,39.9,8.1,-
458,1603,53119,530,0,0.04653,0.00015,,,0.046417,1.6e-05,40,11,-
459,2106,53714,495,0,0.02727,0.00011,,,0.027242,1.1e-05,34,22,-
460,1751,53377,403,1,0.020566,9.3e-05,,,0.020647,1e-05,90,6.4,-
467,2030,53499,247,1,0.02132,0.00019,200,5,0.0212888,8.7e-06,206.6,3.9,-
468,950,52378,46,0,0.0326,0.00016,119,7,0.032544,1.2e-05,119.4,5.2,-
473,1222,52763,437,0,0.01973,0.00016,,,0.019705,1.7e-05,23,26,-
474,1605,53062,296,0,0.019618,9.9e-05,,,0.0195645,8.6e-06,0,75,-
475,1605,53062,393,1,0.0498,0.00015,,,0.049787,1.3e-05,115.6,5.6,-
476,1440,53084,529,1,0.01067,0.00011,,,0.010626,8e-06,54,20,-
478,512,51992,471,1,0.0499,0.00019,,,0.049802,1.3e-05,87.2,6.8,-
479,2100,53713,145,0,0.02814,0.00019,,,0.027989,9.3e-06,38,14,BZ
483,512,51992,602,1,0.02213,0.00016,155,4,0.0221064,8e-06,157.3,3.5,-
486,1607,53083,325,1,0.00402,0.00013,,,0.003998,9.5e-06,27,44,-
487,513,51989,466,1,0.0176,0.00011,,,0.017398,5.5e-06,75,16,-
491,282,51658,49,1,0.02079,0.0001,,,0.02074,1e-05,75.9,5.4,-
492,282,51658,70,1,0.01809,0.00017,125,5,0.018049,8.3e-06,116.1,3.6,-
493,327,52294,622,0,0.05811,0.00016,97,10,0.058046,1.2e-05,95.8,6.2,-
497,514,51994,364,0,0.02517,0.00016,65,9,0.025109,1.7e-05,30,17,-
498,492,51955,452,1,0.009045,1.1e-05,,,0.0090381,7.5e-06,67.3,3.1,-
499,514,51994,45,1,0.02841,0.00012,149,8,0.028597,1.9e-05,157.9,4.9,BZ
500,839,52373,142,1,0.01986,0.00017,125,6,0.0198517,9.9e-06,128.1,4.2,-
501,2097,53491,42,0,0.02336,0.00016,105,5,0.0233195,8.7e-06,97,3.8,-
502,330,52370,344,1,0.005708,1.2e-05,,,0.0057261,6.1e-06,46,13,-
503,1445,53062,37,1,0.00386,0.00011,,,0.0038587,6.7e-06,26,15,-
504,2512,53877,260,1,0.01965,0.0001,,,0.0197616,8.3e-06,78.3,7.4,-
505,330,52370,200,0,0.012974,9e-05,,,0.012925,1e-05,38,11,-
506,1762,53415,84,0,0.00318,0.00028,,,0.003183,3.4e-05,42,27,-
507,2514,53882,240,1,0.01656,0.00016,,,0.016456,1.7e-05,50,12,-
508,515,52051,215,1,0.020376,3e-05,,,0.0204287,4.6e-06,82,7.7,-
509,330,52370,517,1,0.00803,0.00019,,,0.007981,1.3e-05,29,17,-
510,515,52051,514,0,0.02033,0.00017,,,0.020215,1.5e-05,38.1,8.2,-
511,515,52051,88,1,0.00422,0.00018,,,0.0043326,6.3e-06,65.7,9.6,-
512,285,51930,334,1,0.00634,0.00019,,,0.006279,1.4e-05,0,15,-
513,2512,53877,557,0,0.04298,0.00018,162,6,0.043007,1.1e-05,161.4,4.5,-
517,2226,53819,48,0,0.03217,0.00019,223,6,0.032137,1e-05,225.2,4.6,-
518,2095,53474,155,1,0.002527,6.4e-05,,,0.002536,1.3e-05,46.1,5.1,-
520,1314,53050,55,1,0.02631,0.00016,121,3,0.0263063,7e-06,121.5,2.7,-
521,518,52282,314,0,0.01981,0.00016,137,4,0.0197844,6.5e-06,136.8,2.9,-
522,779,52342,166,1,0.020251,9.8e-05,,,0.0202562,9.2e-06,70.6,7.9,-
525,1986,53475,374,1,0.022996,8.8e-05,,,0.023017,1.2e-05,137.8,4.2,-
526,493,51957,639,0,0.03873,0.0001,,,0.0386328,8.3e-06,102.6,8.3,-
527,334,51993,291,1,0.00676,0.00017,102,6,0.0067054,9.3e-06,87.1,4.3,-
528,971,52644,258,1,0.01377,0.00015,110,4,0.0137382,8.2e-06,113.3,3.4,-
530,2010,53495,287,0,0.00101,0.00013,,,0.00104,0.00018,0,0,-
532,1992,53466,113,1,0.023738,9.1e-05,,,0.0237588,9.4e-06,65.2,7.3,-
534,1992,53466,59,1,0.0016591,3.4e-06,,,0.0016628,6.4e-06,15,22,-
536,2010,53495,197,1,0.00299,0.00029,,,0.0027336,6.6e-06,50,12,-
539,1020,52721,103,1,0.0179,0.00019,178,5,0.0178638,7.7e-06,183.4,3.4,-
542,846,52407,123,0,0.039955,9.2e-05,,,0.0400371,7.4e-06,73,11,-
544,2237,53828,461,0,0.027089,0.0001,,,0.0271295,5.9e-06,149.9,3.4,-
546,781,52373,134,1,0.03928,0.00016,,,0.039244,1.2e-05,91.1,6.7,-
550,2022,53827,453,1,0.02327,0.00018,138,6,0.0232661,9.8e-06,133.3,4.2,-
551,601,52316,195,1,0.00771,0.00016,,,0.007689,2.1e-05,107,12,-
553,1987,53765,131,1,0.02361,0.0001,,,0.023585,1.5e-05,103.2,5.4,-
554,957,52398,170,1,0.043,0.00018,173,10,0.042937,1.1e-05,169.1,6.3,-
556,337,51997,569,0,0.003786,5.9e-05,,,0.003744,1.3e-05,0,0,-
557,292,51609,626,0,0.04765,0.00022,,,0.047659,1.2e-05,266,6.3,-
558,2031,53848,473,0,0.05379,0.00016,116,8,0.053708,1.3e-05,106.4,5.4,-
561,2031,53848,514,1,0.01514,0.00017,85,4,0.0151067,7e-06,81,3,-
563,524,52027,333,0,0.047456,9.5e-05,,,0.047503,9.4e-06,64.2,6.6,-
565,524,52027,461,0,0.04081,0.00017,134,7,0.040813,1e-05,119.8,4.5,-
566,1793,53883,568,1,0.0097657,6.2e-06,,,0.0097841,5.1e-06,42,15,-
568,1793,53883,114,1,0.03503,0.00015,93,8,0.035007,1.4e-05,96.1,5.1,-
569,339,51692,84,1,0.004548,1.4e-05,,,0.0045748,4e-06,850,-3,-
570,524,52027,482,0,0.01839,0.00016,89,4,0.0183962,6.8e-06,78.5,2.8,-
571,1318,52781,50,1,0.00854,0.00017,76,11,0.008466,1.7e-05,31,18,-
572,784,52327,308,0,0.02713,0.00018,163,6,0.027082,1e-05,162.8,4.6,-
580,1773,53112,516,1,0.022078,9.2e-05,,,0.022012,1.1e-05,52.9,7.6,-
581,2002,53471,219,1,0.02193,0.00018,170,7,0.022035,1.2e-05,153.8,4.6,-
582,341,51690,594,0,0.03495,0.00018,167,5,0.0349366,8.4e-06,166.1,3.8,-
583,1667,53430,29,0,0.03055,0.00017,73,17,0.030407,1.7e-05,63,10,-
584,1800,53884,448,0,0.00344,0.00014,,,0.003552,2.7e-05,141,45,-
585,852,52375,444,1,0.023662,9.3e-05,,,0.0236664,9.4e-06,68,11,-
586,1799,53556,76,0,0.02396,0.00016,124,6,0.023975,1.1e-05,120.9,4.4,-
587,1668,53433,198,0,0.02543,0.00017,110,7,0.025406,1.3e-05,109.7,5.3,-
589,960,52425,276,0,0.06005,0.00017,155,7,0.060107,1.2e-05,158.7,3.9,-
592,528,52022,346,0,0.022323,8.5e-05,,,0.0222746,9.2e-06,80.5,4.4,-
595,785,52339,543,1,0.03107,0.00019,190,6,0.031074,1.1e-05,195.8,4.9,-
596,785,52339,550,0,0.03085,0.00015,115,5,0.0308166,8.3e-06,116,3.7,-
599,2033,53476,329,1,0.03427,0.00017,172,5,0.0342101,7.8e-06,177.4,3.8,-
600,1777,53857,178,1,0.02406,0.00011,,,0.024101,1.7e-05,42.6,9.8,-
601,300,51943,114,0,0.02344,0.00015,113,5,0.0234415,9.2e-06,106.2,3.5,-
605,2116,53854,60,1,0.00796,0.00017,122,3,0.0079128,6.2e-06,121.1,2.8,-
606,301,51942,539,1,0.04905,0.00015,,,0.049003,1e-05,120.8,4.9,-
607,2119,53792,547,0,0.03173,0.00016,62,15,0.031702,2.8e-05,60,14,-
608,301,51942,75,1,0.04426,0.00016,120,7,0.04426,1.3e-05,119.6,5.2,-
609,1286,52725,317,1,0.00644,0.00022,,,0.006303,1.5e-05,48.2,7,-
610,1323,52797,12,0,0.00082,0.00014,,,0.000811,1.6e-05,48.2,4.9,-
611,302,51688,394,1,0.025392,9.1e-05,105,7,0.025394,1.1e-05,101.8,4.2,-
613,1839,53471,251,1,0.03533,0.00016,122,8,0.035298,1.3e-05,111.4,5.2,-
616,1380,53084,267,1,0.02049,0.00018,180,6,0.020426,8.4e-06,177.9,4,-
617,2126,53794,462,0,0.03072,0.00019,196,6,0.0306995,8.6e-06,199.3,4.1,-
619,2126,53794,519,0,0.030802,8.2e-05,,,0.0307575,8.4e-06,0,17,-
620,1643,53143,444,1,0.02217,0.0001,,,0.022199,9.4e-06,106.2,4.5,-
626,304,51957,113,1,0.00547,0.00011,,,0.005525,1e-05,65.4,7.7,-
628,2132,53493,391,0,0.036047,8.7e-05,93,13,0.035963,2e-05,66.8,6.9,-
630,1673,53462,453,1,0.01295,0.00016,74,5,0.012906,1.1e-05,51.3,5.3,-
631,1287,52728,587,1,0.007743,8.4e-05,,,0.007736,1.6e-05,73.3,4.3,-
632,1708,53503,79,0,0.0793,0.00018,214,12,0.079223,1.8e-05,210.7,7.1,-
633,2134,53876,115,1,0.01421,0.0001,,,0.014223,1.3e-05,57.3,5.6,-
634,790,52441,433,0,0.00638,0.00016,104,6,0.0063357,9.3e-06,85,3.8,-
636,790,52441,175,0,0.03749,0.00019,,,0.037454,1.1e-05,215.8,4.9,BZ
639,1828,53504,509,1,0.028978,9.8e-05,57,10,0.028951,1.4e-05,47.5,8.6,-
640,1162,52668,92,1,0.029292,8.8e-05,,,0.029296,1.1e-05,81.8,5.1,-
641,607,52368,627,1,0.02232,0.00011,127,5,0.02235,6.7e-06,129.8,3.4,-
642,1646,53498,312,1,0.0049849,7.2e-06,,,0.0050003,6.9e-06,0,48,-
644,1289,52734,177,0,0.02701,0.00018,166,5,0.0269767,8.7e-06,170.3,4,-
645,1328,52786,248,1,0.013386,9.6e-05,,,0.0133436,8.1e-06,56,12,-
647,609,52339,407,0,0.05188,0.00017,154,9,0.051865,1.4e-05,145.9,6.3,-
651,608,52081,515,1,0.00781,0.00014,,,0.0077273,4.6e-06,0,110,-
652,921,52380,260,1,0.006523,9.5e-05,,,0.006457,1.5e-05,51.7,5.9,-
653,1397,53119,149,1,0.01627,0.0002,217,5,0.0162435,7.8e-06,220.2,3.7,-
655,1290,52734,527,1,0.01864,0.00016,67,6,0.018587,1.4e-05,48,6.4,-
657,1676,53147,88,1,0.00195,0.0001,,,0.001968,2.6e-05,0,0,-
658,589,52055,175,1,0.03558,0.00015,80,21,0.035555,1.9e-05,40,11,BZ
659,612,52079,333,0,0.02954,0.0001,,,0.02952,1.6e-05,77.6,7.9,-
667,1050,52721,455,0,0.02893,0.00017,107,6,0.028943,1.2e-05,101.7,4.8,-
668,1677,53148,532,1,0.01738,0.0002,124,21,0.017254,1.6e-05,69.1,9.5,-
669,924,52409,210,1,0.0067,0.00011,,,0.00672,1.4e-05,103.7,5.8,-
674,2161,53878,369,0,0.02909,0.00016,,,0.028999,2.7e-05,43,13,-
675,2160,53885,14,0,0.03332,0.00018,,,0.0332782,9.8e-06,127.2,4.5,-
676,795,52378,327,1,0.01951,0.00018,144,15,0.019467,1.7e-05,133.9,8.4,-
680,1723,53905,399,1,0.03333,0.00015,,,0.033277,1.5e-05,61.7,8.3,-
683,363,51989,240,1,0.037971,8.5e-05,,,0.0379566,9.9e-06,125.1,5,-
688,593,52026,524,0,0.032302,8.5e-05,71,23,0.032283,1.3e-05,49,14,-
690,1167,52738,284,1,0.02623,0.00016,104,7,0.026182,1.1e-05,101.6,4.9,-
693,1052,52466,125,0,0.03339,0.00016,,,0.033316,1.6e-05,66.2,7.5,-
696,926,52413,504,1,0.03353,0.00017,132,6,0.03352,1.1e-05,130.5,4.1,-
700,342,51691,430,0,0.01285,0.00015,,,0.012809,2.1e-05,91,12,-
702,1403,53227,249,0,0.01491,0.00016,,,0.015006,2.2e-05,35,32,BZ
705,1416,52875,563,1,0.03967,0.00016,144,4,0.0396465,7.1e-06,142.7,3.4,-
709,595,52023,296,1,0.0479,0.00018,148,14,0.047837,1.7e-05,159.8,7.8,-
716,1579,53473,104,1,0.03279,0.00019,165,8,0.032765,1.2e-05,166,5.3,-
717,1727,53859,33,0,0.045133,9.6e-05,,,0.045082,1.3e-05,63,9.2,-
719,1417,53141,78,1,0.031,0.0014,,,0.031013,2e-05,0,0,BL
721,1055,52761,618,1,0.037844,8e-05,80,8,0.037884,1.5e-05,71.2,4.8,-
723,1682,53173,72,1,0.03028,0.00017,80,12,0.030249,1.6e-05,98.3,6.9,-
725,623,52051,334,0,0.043061,9.2e-05,,,0.0430781,8.2e-06,93.8,8.1,-
735,1337,52767,408,0,0.03166,0.00019,205,6,0.031641,9.6e-06,210.5,4.2,-
739,2208,53880,506,1,0.028786,9e-05,,,0.0287936,9.5e-06,86.7,7.4,-
743,1571,53174,392,1,0.024295,8.7e-05,,,0.0242594,9.7e-06,57.4,9.3,-
744,626,52057,235,0,0.00872,0.00017,,,0.008659,2e-05,54,14,-
747,1340,52781,327,0,0.059,0.0011,,,0.059215,1.3e-05,135,8.3,BL
748,1686,53472,311,1,0.00326,0.00014,,,0.003194,1e-05,16,21,-
749,1338,52765,70,0,0.03754,0.00011,,,0.037491,1.1e-05,113.8,6.6,BL
751,1338,52765,38,1,0.034098,8.2e-05,,,0.0341259,7.9e-06,114.6,6.2,-
752,1659,53224,26,1,0.034592,9.3e-05,,,0.034606,1.6e-05,150.3,5.8,-
753,1173,52790,4,1,0.00297,0.00012,,,0.0028969,4.3e-06,49,27,-
754,2207,53558,623,1,0.015294,9.7e-05,,,0.015305,1.4e-05,43,19,-
757,1570,53149,237,1,0.031107,9e-05,120,7,0.031117,1.2e-05,109.1,4.8,-
761,1423,53167,166,0,0.022635,3.7e-05,,,0.0226601,5e-06,78,15,-
762,1569,53168,315,1,0.02333,0.00016,139,7,0.023276,1e-05,138.8,4.6,-
767,1414,53135,246,0,0.03188,0.00016,80,6,0.031827,1.2e-05,79.6,4.6,-
768,1569,53168,246,0,0.023,0.0001,,,0.0229728,6.2e-06,116.4,6.8,-
771,1424,52912,290,0,0.03567,0.00018,199,8,0.035645,1.2e-05,202.7,5.6,-
780,1425,52913,393,1,0.04511,0.00016,144,8,0.045113,1.3e-05,140.7,5.6,-
795,353,51703,103,1,0.02978,0.0001,91,11,0.029786,1.1e-05,90,6.4,-
807,352,51789,590,1,0.027338,9.8e-05,73,13,0.027292,1.1e-05,84.3,7.6,-
884,981,52435,485,1,0.026837,0.0001,104,11,0.026756,1.5e-05,77.3,7.5,-
891,982,52466,59,1,0.030565,9.9e-05,,,0.030498,1.4e-05,88.9,7.1,-
892,983,52443,421,1,0.030251,9.5e-05,,,0.030247,1.2e-05,116.8,4.7,-
893,983,52443,106,1,0.05337,0.00011,,,0.053525,1.5e-05,198.5,5.7,BL
901,729,52468,400,1,0.017554,8.9e-05,,,0.0175489,4.4e-06,69,19,-
902,729,52468,297,1,0.029312,8.8e-05,,,0.029294,1.1e-05,101.1,8.9,-
903,728,52520,38,0,0.01731,0.00016,99,5,0.0172633,8.4e-06,109.6,3.3,-
907,729,52468,110,1,0.01754,0.0002,,,0.017483,1.4e-05,49,14,-
909,730,52466,349,1,0.04719,0.0001,108,18,0.047196,1.2e-05,109.9,7.9,-
912,729,52468,25,1,0.01714,0.0001,,,0.017019,1.2e-05,56,10,-
923,732,52221,441,1,0.01947,0.00011,,,0.019376,1.1e-05,101.5,7.3,-
928,732,52221,617,1,0.02342,9.4e-05,,,0.02348,1.3e-05,67,5.2,-
931,371,52078,391,1,0.01586,0.00011,,,0.015824,1.1e-05,15,11,-
936,372,52173,406,1,0.010047,1.2e-05,,,0.0100547,8.8e-06,91,12,-
937,372,52173,216,0,0.01637,0.00014,,,0.016264,3.8e-05,13,37,-
943,372,52173,631,1,0.03275,0.0001,,,0.0326061,8.2e-06,130.2,5.2,-
980,739,52520,152,1,0.01743,0.0001,,,0.01734,6.3e-06,43,12,-
990,740,52263,524,1,0.011324,1.2e-05,,,0.0113317,5.1e-06,0,44,-
1008,381,51811,455,1,0.0323,0.00013,,,0.0324043,9.2e-06,141.1,3.9,BL
1014,744,52251,609,0,0.025576,9.4e-05,,,0.025609,1e-05,78.5,5.7,-
1029,747,52234,205,0,0.0414,0.00017,116,9,0.04136,1.3e-05,125.6,6.3,-
1030,747,52234,133,0,0.013296,9.4e-05,,,0.0132664,8.1e-06,44,17,-
1032,385,51877,413,0,0.004843,3.9e-05,,,0.0062814,6.8e-06,0,75,-
1041,748,52233,605,0,0.02624,0.00011,,,0.026203,2e-05,55.7,9.1,-


==> anc/table3.csv <==
CIG,v_shift,v_disp,A_nu
11,-36.82,55.14,0.6932
16,-37.38,93.08,-0.0750
19,-37.82,165.12,0.1241
56,3.03,114.42,0.6307
60,-16.99,52.00,0.5313
187,-46.87,79.07,0.3914
189,-39.79,183.45,0.0660
198,-25.94,92.98,0.7529
199,-34.27,55.19,0.4800
203,-32.06,42.20,0.4832
207,-52.79,32.66,0.3708
208,-28.92,32.00,0.6332
211,-23.65,134.88,0.2838
212,-54.89,0.00,0.2805
213,-16.52,151.44,0.0220
216,-51.95,69.43,0.5599
217,-4.16,44.87,0.5491
220,-46.90,155.80,0.5535
221,-26.00,65.64,0.3704
222,-51.67,74.69,0.6786
223,-33.04,76.06,0.4422
225,-29.87,64.23,0.4315
226,-45.33,112.53,0.3423
228,-13.29,215.03,0.4202
229,-32.06,23.46,0.2277
231,-42.38,99.35,0.7986
233,-8.10,211.27,0.2605
237,-43.19,135.99,1.0139
238,-2.36,94.10,0.4809
241,-38.80,37.77,0.4356
242,-25.69,57.02,0.3603
243,-1.92,103.56,-0.0062
244,-5.79,193.50,0.2148
247,0.00,0.00,0.3635
248,-34.04,88.73,0.3705
249,-15.73,52.50,0.3751
250,0.01,71.52,0.1792
254,-56.62,51.44,0.4815
257,-47.52,185.42,-0.0388
258,-32.63,67.87,0.4602
260,-32.13,34.06,0.3497
264,-17.60,141.92,-0.0594
265,-51.98,58.93,0.3991
268,-61.88,2.56,0.2458
269,-0.12,155.08,0.0248
270,-30.69,114.80,1.0914
272,-8.20,64.82,0.7135
273,7.63,140.89,0.5553
274,-34.60,132.76,1.3620
275,-57.87,119.73,0.2885
276,-45.71,116.81,0.7967
278,-30.31,130.45,0.0999
280,-64.88,11.97,0.3648
281,-40.50,66.82,0.2751
282,-40.79,54.52,0.7474
284,-27.19,162.38,0.6340
286,-59.11,101.09,0.0279
287,-0.93,101.49,0.6727
288,-44.13,20.69,0.3788
289,-3.27,66.42,0.2759
290,-51.78,70.56,0.2153
291,-69.56,36.59,0.3697
293,-73.80,163.34,0.7441
294,-40.84,70.82,1.1339
296,-8.62,40.64,0.6602
298,-39.96,186.69,0.1356
299,-15.25,45.43,0.1411
300,-50.00,50.18,0.2913
302,-26.90,143.91,1.4175
303,6.16,154.90,-0.0731
305,-28.63,147.03,-0.3487
306,-43.39,39.38,0.2424
307,-39.29,160.19,0.0166
308,-26.68,87.21,0.3235
310,-9.83,197.51,0.2031
311,-56.78,58.70,0.3813
313,-11.29,83.00,0.3984
314,-29.01,57.09,0.2871
316,-22.27,134.30,0.0178
318,-47.04,126.11,0.1390
321,-25.65,94.53,0.5821
322,-37.37,43.62,0.3219
323,-75.57,190.00,1.0190
325,-34.60,61.49,0.2947
327,-60.08,122.50,0.4515
329,-30.62,161.50,0.1742
331,-59.22,130.14,0.1417
332,-69.68,98.07,0.6191
333,-31.18,54.72,0.1640
334,-36.88,69.42,0.9241
335,-50.42,43.15,0.5684
337,-52.45,139.30,0.1649
338,0.00,194.94,0.3888
339,-47.43,105.00,0.5347
340,-35.56,93.55,0.8899
343,-2.07,29.78,0.3100
344,-47.10,41.52,0.2158
348,-31.94,85.19,0.3951
350,-5.24,144.62,0.4805
352,-82.63,103.34,0.4669
353,-19.56,4.21,0.4078
354,-43.32,11.62,0.3134
355,-47.50,84.29,0.9600
356,-59.19,34.67,0.3623
360,-9.70,51.49,0.3843
364,-7.23,100.80,0.8149
365,-64.01,74.61,0.9505
366,-27.89,117.73,0.9259
367,-47.31,59.06,0.3012
368,-12.21,47.50,0.5523
370,-66.74,80.54,0.6074
372,-50.40,92.94,0.5652
373,5.16,30.78,0.2894
374,-49.34,105.70,0.2532
375,-30.70,131.00,0.3973
377,-15.60,51.43,0.5352
378,-20.61,197.04,0.2766
380,-23.99,102.12,0.0150
381,-34.81,119.61,0.1941
383,0.00,850.00,0.3074
384,-54.85,102.85,0.3473
386,-26.03,48.19,0.3825
387,-2.32,138.78,0.0940
391,-6.99,66.01,0.6414
392,-2.60,132.89,0.3727
393,-24.24,83.79,0.4076
395,-23.36,169.16,0.2699
396,-5.43,148.42,0.0767
398,-5.77,23.67,0.1714
399,-34.42,56.72,0.4852
400,-18.85,172.94,0.4882
401,-32.07,84.55,0.8132
403,-41.57,53.81,0.2391
405,-42.70,21.64,0.1813
406,-17.38,50.34,0.3015
407,-86.71,149.28,0.4715
408,-49.88,25.22,0.2424
409,-44.40,53.33,0.2155
410,-30.10,78.47,0.5519
411,-5.04,80.06,0.5469
412,-5.41,187.89,0.0618
413,-43.23,102.17,0.4263
414,-34.45,38.65,0.1669
415,0.00,159.97,0.6069
416,-55.43,56.92,0.4982
417,-13.13,77.61,0.5554
418,-55.90,38.93,0.4333
419,-39.41,118.94,0.1871
420,-32.04,226.51,0.2066
423,-19.42,177.20,0.3521
425,-12.64,166.81,-0.0275
426,-12.11,179.16,0.1290
427,-25.93,65.78,0.4361
428,48.63,5.05,0.4737
429,-31.98,46.96,0.3958
431,-19.07,133.64,0.5434
432,-19.90,144.98,-0.0317
436,-17.28,25.18,0.4228
437,-33.12,233.38,0.0248
439,-57.97,0.01,0.2249
440,-48.35,156.82,0.2937
441,-28.32,40.55,0.4535
442,-32.24,39.27,0.3370
443,-23.02,178.43,0.2847
446,-51.56,83.83,0.4097
447,-3.07,243.75,0.4297
450,-30.49,54.17,0.6173
451,-10.32,39.92,0.3798
453,-7.39,92.09,1.0217
454,-14.51,54.14,0.4181
456,-48.36,110.70,0.2146
457,-8.49,49.37,0.7977
458,-64.50,33.12,0.3592
459,-57.82,63.53,0.4484
460,-56.65,43.03,0.5521
467,-18.41,142.55,0.0970
468,-44.18,136.45,0.5571
473,-45.88,40.06,0.2951
474,-26.43,48.16,0.3016
475,-36.18,107.39,0.1863
476,-38.54,72.18,0.5304
478,-17.60,83.24,0.2880
483,-7.08,159.82,0.3070
486,0.00,53.45,0.2976
487,-30.65,78.21,0.4902
491,-42.51,83.27,0.5740
492,-27.73,113.51,0.3197
493,-17.98,81.80,0.3446
497,-20.51,35.11,0.4379
498,-23.93,95.25,1.3143
500,-14.43,110.66,0.4878
501,-11.52,87.83,0.1293
502,-12.51,56.18,0.6640
503,-71.95,72.62,0.3464
504,-50.92,79.38,0.7631
505,-23.12,29.54,0.7141
506,-0.48,0.00,0.7050
507,-34.33,44.71,0.5216
508,-52.56,83.37,0.3999
509,-52.83,45.45,0.6070
510,-29.67,16.13,0.2003
511,-32.67,58.47,0.3558
512,-39.23,22.56,0.4572
513,-45.21,152.25,-0.0020
517,-19.71,210.33,-0.1852
518,-19.30,83.01,0.5265
520,-48.27,105.77,0.0709
521,-8.83,120.43,-0.0342
522,-73.35,115.44,0.4183
525,-20.68,107.39,0.5344
526,-1.10,82.31,0.5894
527,-22.51,112.66,1.1109
528,-19.22,102.14,-0.0564
530,-42.39,493.20,0.2438
532,-23.52,51.94,0.3442
534,-52.45,53.95,0.4224
536,0.00,49.63,0.2734
539,1.10,178.73,0.2615
542,-108.26,118.04,0.4695
544,-30.14,129.27,0.2704
546,-52.08,96.16,0.1746
550,7.93,132.36,0.0803
551,-33.50,68.83,0.3877
553,-19.15,87.97,0.5425
554,-35.92,160.13,0.4487
556,-22.74,37.91,0.5221
557,-30.04,256.38,0.2226
558,-20.17,124.16,0.4879
561,-35.04,67.79,0.3965
563,-45.35,60.93,0.3766
565,-62.17,118.13,0.1462
566,-58.60,51.75,0.5613
568,-43.31,91.58,0.3293
569,0.00,850.00,0.0345
570,-9.41,74.26,-0.0474
571,-29.24,51.82,0.2707
572,-37.32,160.08,0.0188
580,-31.83,56.42,0.5030
581,-39.98,163.12,0.1575
582,0.00,166.12,0.1401
583,-34.10,65.07,0.3912
584,-65.98,0.36,0.2124
585,-52.72,78.11,1.0630
586,-16.00,115.42,0.2266
587,-32.45,104.89,0.2217
589,-21.96,144.95,0.3582
592,-34.80,82.54,0.6364
595,-35.47,182.73,0.1445
596,-41.84,108.35,0.3657
599,-37.39,161.17,-0.1191
600,0.00,42.47,0.5006
601,-43.86,89.80,0.1837
605,-24.05,124.66,0.2224
606,-36.13,104.29,0.5246
607,-26.10,70.32,0.7116
608,-4.83,108.00,0.2131
609,9.39,51.66,0.2704
610,-46.88,118.69,0.5625
611,-41.73,94.98,0.6791
613,-35.19,104.32,0.5197
616,-13.43,185.11,0.5812
617,-56.35,204.51,0.0334
619,-42.57,53.81,0.1475
620,-24.17,116.65,0.8219
626,-42.67,45.85,0.2241
628,-45.00,52.31,0.3797
630,0.00,51.44,0.1905
631,-16.83,77.32,0.6147
632,-17.42,221.34,0.3036
633,0.00,31.47,0.9522
634,-40.19,93.65,1.2712
639,-24.31,60.76,0.4892
640,-27.39,69.47,0.5446
641,-54.39,103.42,0.3029
642,0.00,0.01,0.5655
644,-12.55,151.88,0.3499
645,0.03,59.38,0.5643
647,-49.82,132.30,0.1274
651,-23.22,42.41,0.6569
652,-24.70,49.27,0.6211
653,-11.88,309.82,0.4290
655,-37.65,49.43,0.3342
657,-30.92,55.66,0.2003
659,-15.41,67.69,0.4743
667,-29.26,105.39,0.1357
668,-45.54,42.66,0.9294
669,0.21,432.45,0.9291
674,-25.29,25.44,0.2105
675,-17.53,121.51,0.2129
676,-29.65,123.35,1.1503
680,-52.23,64.41,0.4811
683,-58.52,96.10,0.7473
688,-27.08,39.67,0.4831
690,-22.04,89.58,0.2182
693,-35.90,34.95,0.4675
696,-15.83,164.07,0.4430
700,-50.59,57.05,0.3187
705,-22.24,126.76,0.1219
709,-21.04,143.40,0.5575
716,-63.58,158.94,0.1546
717,-43.51,73.96,0.5788
721,-34.53,62.45,0.2824
723,-22.93,86.41,0.4548
725,-19.30,80.92,0.4908
735,13.61,202.43,-0.0129
739,-51.21,79.36,-0.0393
743,-24.60,71.40,0.5489
744,-31.66,52.47,0.0877
748,-5.14,32.68,0.0586
751,-34.30,122.96,0.6081
752,-66.69,154.34,0.8177
753,-58.72,46.00,0.4915
754,-30.30,65.27,0.1606
757,-45.64,106.65,0.4904
761,-0.01,432.48,0.8652
762,-10.19,146.85,0.7801
767,-4.57,130.74,0.2608
768,-59.42,206.37,0.6143
771,-52.16,202.45,-0.0366
780,-8.98,136.70,0.4747
795,-15.09,111.76,0.6477
807,-40.89,69.98,1.0330
884,0.01,90.25,0.8589
891,-42.64,82.05,0.3751
892,-40.23,107.27,0.4825
901,-28.21,101.20,0.5459
902,-3.78,129.44,0.9978
903,-34.22,89.92,0.1887
907,-60.90,44.10,0.3878
909,-17.79,100.22,0.5958
912,-34.10,58.35,0.6513
923,11.10,109.54,1.1713
928,-27.19,61.21,0.5131
931,-49.28,40.74,0.1353
936,0.00,120.20,0.9068
937,-22.21,36.89,0.2289
943,-3.07,119.22,0.3059
980,-63.37,56.83,0.3971
990,67.09,310.63,0.6047
1014,-40.61,88.03,0.5691
1029,-33.52,127.12,0.0870
1030,-52.17,49.52,0.3420
1032,-66.31,53.37,0.4782
1041,-63.35,0.60,0.3659


==> anc/table4.csv <==
CIG,Age,Metallicity,Percentage
11,13000.00,0.004,2.6980
11,1434.00,0.020,0.0028
11,25.12,0.004,12.4483
11,101.52,0.050,0.0000
11,1.00,0.020,2.8068
11,2500.00,0.020,1.1688
11,40.00,0.004,2.3451
11,286.12,0.050,0.0000
11,3.16,0.020,5.6995
11,5000.00,0.020,2.3810
11,101.52,0.004,1.3406
11,640.54,0.050,0.0000
11,5.01,0.020,0.0000
11,11000.00,0.020,4.4298
11,286.12,0.004,0.0000
11,904.79,0.050,4.6886
11,10.00,0.020,0.0000
11,13000.00,0.020,3.5582
11,640.54,0.004,0.0000
11,1434.00,0.050,1.4024
11,25.12,0.020,0.0000
11,1.00,0.050,4.2281
11,904.79,0.004,0.0215
11,2500.00,0.050,2.2181
11,40.00,0.020,0.3748
11,3.16,0.050,0.0000
11,1434.00,0.004,3.9479
11,5000.00,0.050,0.0000
11,101.52,0.020,5.0105
11,1.00,0.004,0.0000
11,5.01,0.050,0.0000
11,2500.00,0.004,4.2795
11,11000.00,0.050,1.9735
11,286.12,0.020,4.7192
11,3.16,0.004,0.0000
11,10.00,0.050,1.6291
11,5000.00,0.004,1.1096
11,13000.00,0.050,0.0000
11,640.54,0.020,1.6565
11,5.01,0.004,2.9137
11,25.12,0.050,0.0000
11,11000.00,0.004,3.9074
11,904.79,0.020,9.6124
11,10.00,0.004,6.0817
11,40.00,0.050,0.0000
16,3.16,0.004,0.0000
16,10.00,0.050,0.0000
16,5000.00,0.004,0.0000
16,13000.00,0.050,0.0000
16,640.54,0.020,0.0000
16,5.01,0.004,0.0000
16,25.12,0.050,0.0000
16,11000.00,0.004,0.0000
16,904.79,0.020,0.0000
16,10.00,0.004,0.0000
16,40.00,0.050,0.0000
16,13000.00,0.004,0.0000
16,1434.00,0.020,0.0000
16,25.12,0.004,0.0000
16,101.52,0.050,0.0000
16,1.00,0.020,0.0000
16,2500.00,0.020,0.0000
16,40.00,0.004,0.0000
16,286.12,0.050,0.0000
16,3.16,0.020,0.0000
16,5000.00,0.020,10.5707
16,101.52,0.004,0.0000
16,640.54,0.050,0.0000
16,5.01,0.020,0.0000
16,11000.00,0.020,19.1238
16,286.12,0.004,0.0000
16,904.79,0.050,23.4702
16,10.00,0.020,0.0000
16,13000.00,0.020,12.8092
16,640.54,0.004,0.0000
16,1434.00,0.050,36.7599
16,25.12,0.020,0.0000
16,1.00,0.050,0.0000
16,904.79,0.004,0.0000
16,2500.00,0.050,0.0000
16,40.00,0.020,0.0000
16,3.16,0.050,0.0000
16,1434.00,0.004,0.0000
16,5000.00,0.050,0.0000
16,101.52,0.020,0.0000
16,1.00,0.004,0.0000
16,5.01,0.050,0.0000
16,2500.00,0.004,0.0000
16,11000.00,0.050,0.0000
16,286.12,0.020,0.0000
19,40.00,0.004,0.0000
19,286.12,0.050,0.0000
19,3.16,0.020,0.0000
19,5000.00,0.020,0.0000
19,101.52,0.004,0.0000
19,640.54,0.050,1.4952
19,5.01,0.020,0.7928
19,11000.00,0.020,12.6187
19,286.12,0.004,0.0000
19,904.79,0.050,4.8809
19,10.00,0.020,0.0000
19,13000.00,0.020,45.3279
19,640.54,0.004,0.0000
19,1434.00,0.050,22.6754
19,25.12,0.020,0.0000
19,1.00,0.050,1.1985
19,904.79,0.004,0.0000
19,2500.00,0.050,0.0000
19,40.00,0.020,0.0000
19,3.16,0.050,0.0000
19,1434.00,0.004,0.0000
19,5000.00,0.050,0.0000
19,101.52,0.020,0.0000
19,1.00,0.004,0.0000
19,5.01,0.050,0.0000
19,2500.00,0.004,0.0000
19,11000.00,0.050,0.0000
19,286.12,0.020,0.0000
19,3.16,0.004,0.0000
19,10.00,0.050,5.3175
19,5000.00,0.004,0.0000
19,13000.00,0.050,4.8027
19,640.54,0.020,0.0000
19,5.01,0.004,1.0867
19,25.12,0.050,0.0000
19,11000.00,0.004,0.0000
19,904.79,0.020,0.0000
19,10.00,0.004,0.0000
19,40.00,0.050,0.0000
19,13000.00,0.004,0.0000
19,1434.00,0.020,0.0000
19,25.12,0.004,0.5328
19,101.52,0.050,0.0000
19,1.00,0.020,1.2234
19,2500.00,0.020,0.0000
56,40.00,0.020,0.7022
56,3.16,0.050,0.0000
56,1434.00,0.004,4.6351
56,5000.00,0.050,0.0000
56,101.52,0.020,7.5449
56,1.00,0.004,2.4230
56,5.01,0.050,0.0000
56,2500.00,0.004,8.5810
56,11000.00,0.050,0.7490
56,286.12,0.020,9.1198
56,3.16,0.004,0.0000
56,10.00,0.050,0.0000
56,5000.00,0.004,2.7620
56,13000.00,0.050,0.0000
56,640.54,0.020,0.0000
56,5.01,0.004,1.2313
56,25.12,0.050,0.0000
56,11000.00,0.004,0.0000
56,904.79,0.020,0.0000
56,10.00,0.004,9.5011
56,40.00,0.050,0.0000
56,13000.00,0.004,1.2471
56,1434.00,0.020,2.0090
56,25.12,0.004,17.5380
56,101.52,0.050,0.0000
56,1.00,0.020,3.7959
56,2500.00,0.020,0.0000
56,40.00,0.004,3.5952
56,286.12,0.050,0.0000
56,3.16,0.020,2.8603
56,5000.00,0.020,0.1745
56,101.52,0.004,0.0000
56,640.54,0.050,0.0000
56,5.01,0.020,0.0000
56,11000.00,0.020,3.8632
56,286.12,0.004,0.0000
56,904.79,0.050,0.0000
56,10.00,0.020,4.5745
56,13000.00,0.020,5.3130
56,640.54,0.004,0.0000
56,1434.00,0.050,0.0000
56,25.12,0.020,0.0000
56,1.00,0.050,7.6040
56,904.79,0.004,0.0000
56,2500.00,0.050,0.0000
60,286.12,0.004,0.0000
60,904.79,0.050,1.1665
60,10.00,0.020,2.3826
60,13000.00,0.020,0.0000
60,640.54,0.004,0.0000
60,1434.00,0.050,2.5336
60,25.12,0.020,0.0000
60,1.00,0.050,2.5007
60,904.79,0.004,0.0000
60,2500.00,0.050,0.0000
60,40.00,0.020,0.4410
60,3.16,0.050,1.9164
60,1434.00,0.004,0.0002
60,5000.00,0.050,2.4368
60,101.52,0.020,3.2350
60,1.00,0.004,2.9345
60,5.01,0.050,0.0000
60,2500.00,0.004,34.8019
60,11000.00,0.050,0.0000
60,286.12,0.020,6.1277
60,3.16,0.004,0.0000
60,10.00,0.050,0.0000
60,5000.00,0.004,4.8206
60,13000.00,0.050,0.0000
60,640.54,0.020,0.0000
60,5.01,0.004,0.7862
60,25.12,0.050,0.0000
60,11000.00,0.004,0.0000
60,904.79,0.020,0.0042
60,10.00,0.004,1.8556
60,40.00,0.050,0.0000
60,13000.00,0.004,0.0002
60,1434.00,0.020,12.0059
60,25.12,0.004,5.4158
60,101.52,0.050,0.0000
60,1.00,0.020,3.5417
60,2500.00,0.020,1.7762
60,40.00,0.004,5.8009
60,286.12,0.050,0.0000
60,3.16,0.020,0.0000
60,5000.00,0.020,0.0000
60,101.52,0.004,2.5428
60,640.54,0.050,0.0000
60,5.01,0.020,0.0000
60,11000.00,0.020,1.4907
187,25.12,0.050,0.0000
187,5.01,0.004,2.8942
187,11000.00,0.004,3.8760
187,904.79,0.020,0.0000
187,40.00,0.050,0.0000
187,10.00,0.004,1.5672
187,13000.00,0.004,5.0895
187,1434.00,0.020,19.2254
187,101.52,0.050,0.0000
187,25.12,0.004,2.2412
187,1.00,0.020,0.0000
187,2500.00,0.020,0.0000
187,286.12,0.050,0.0000
187,40.00,0.004,0.0000
187,3.16,0.020,2.9128
187,5000.00,0.020,4.1851
187,640.54,0.050,0.0000
187,101.52,0.004,0.0000
187,5.01,0.020,0.0000
187,11000.00,0.020,2.1896
187,904.79,0.050,8.7033
187,286.12,0.004,0.0000
187,10.00,0.020,0.0000
187,13000.00,0.020,5.8309
187,1434.00,0.050,20.8635
187,640.54,0.004,0.0000
187,25.12,0.020,0.0000
187,1.00,0.050,0.0000
187,2500.00,0.050,5.0133
187,904.79,0.004,0.0000
187,40.00,0.020,0.0000
187,3.16,0.050,0.0000
187,5000.00,0.050,2.2421
187,1434.00,0.004,0.0000
187,101.52,0.020,2.1932
187,5.01,0.050,0.0000
187,1.00,0.004,0.0000
187,11000.00,0.050,0.0000
187,2500.00,0.004,4.0024
187,286.12,0.020,0.0000
187,10.00,0.050,0.0000
187,3.16,0.004,0.0000
187,13000.00,0.050,1.4866
187,5000.00,0.004,6.2039
187,640.54,0.020,0.0000
189,101.52,0.020,0.0000
189,1.00,0.004,0.0000
189,5.01,0.050,0.0000
189,2500.00,0.004,0.0000
189,11000.00,0.050,5.3202
189,286.12,0.020,0.1628
189,3.16,0.004,0.0000
189,10.00,0.050,8.3020
189,5000.00,0.004,0.0000
189,13000.00,0.050,1.1689
189,640.54,0.020,0.0000
189,5.01,0.004,0.0000
189,25.12,0.050,1.0348
189,11000.00,0.004,0.0000
189,904.79,0.020,0.0775
189,10.00,0.004,0.0000
189,40.00,0.050,0.0000
189,13000.00,0.004,0.0000
189,1434.00,0.020,0.0000
189,25.12,0.004,0.0000
189,101.52,0.050,0.0000
189,1.00,0.020,0.0000
189,2500.00,0.020,0.0000
189,40.00,0.004,0.0000
189,286.12,0.050,1.1853
189,3.16,0.020,0.0000
189,5000.00,0.020,0.0000
189,101.52,0.004,0.0000
189,640.54,0.050,2.7032
189,5.01,0.020,0.0000
189,11000.00,0.020,26.0039
189,286.12,0.004,0.0000
189,904.79,0.050,6.2287
189,10.00,0.020,0.0000
189,13000.00,0.020,50.7338
189,640.54,0.004,0.0000
189,1434.00,0.050,0.0000
189,25.12,0.020,0.0000
189,1.00,0.050,0.0000
189,904.79,0.004,0.0000
189,2500.00,0.050,0.0000
189,40.00,0.020,0.0000
189,3.16,0.050,0.0000
189,1434.00,0.004,0.0000
189,5000.00,0.050,0.0000
198,640.54,0.004,0.0000
198,1434.00,0.050,0.0000
198,25.12,0.020,0.0000
198,1.00,0.050,5.3067
198,904.79,0.004,0.0000
198,2500.00,0.050,0.0000
198,40.00,0.020,0.0000
198,3.16,0.050,2.1515
198,1434.00,0.004,0.0000
198,5000.00,0.050,0.0000
198,101.52,0.020,0.0066
198,1.00,0.004,1.7083
198,5.01,0.050,0.0000
198,2500.00,0.004,0.0036
198,11000.00,0.050,0.0000
198,286.12,0.020,0.0000
198,3.16,0.004,0.0000
198,10.00,0.050,0.0000
198,5000.00,0.004,55.8041
198,13000.00,0.050,0.0000
198,640.54,0.020,0.0000
198,5.01,0.004,0.0000
198,25.12,0.050,0.0000
198,11000.00,0.004,0.0000
198,904.79,0.020,0.0000
198,10.00,0.004,0.0000
198,40.00,0.050,0.0000
198,13000.00,0.004,0.0000
198,1434.00,0.020,0.0000
198,25.12,0.004,5.1486
198,101.52,0.050,0.0000
198,1.00,0.020,0.0000
198,2500.00,0.020,0.0000
198,40.00,0.004,2.5461
198,286.12,0.050,0.0000
198,3.16,0.020,1.3271
198,5000.00,0.020,0.0000
198,101.52,0.004,0.0000
198,640.54,0.050,0.0000
198,5.01,0.020,1.0164
198,11000.00,0.020,4.2236
198,286.12,0.004,0.0000
198,904.79,0.050,0.0000
198,10.00,0.020,4.9127
198,13000.00,0.020,14.3388
199,2500.00,0.020,5.2635
199,40.00,0.004,5.8300
199,286.12,0.050,0.0000
199,3.16,0.020,1.8424
199,5000.00,0.020,2.6247
199,101.52,0.004,0.0895
199,640.54,0.050,0.0000
199,5.01,0.020,2.0680
199,11000.00,0.020,3.5667
199,286.12,0.004,0.0000
199,904.79,0.050,5.4462
199,10.00,0.020,0.0000
199,13000.00,0.020,4.4472
199,640.54,0.004,0.0000
199,1434.00,0.050,0.0000
199,25.12,0.020,0.0000
199,1.00,0.050,2.7715
199,904.79,0.004,0.0000
199,2500.00,0.050,3.5604
199,40.00,0.020,0.7068
199,3.16,0.050,2.5836
199,1434.00,0.004,0.0010
199,5000.00,0.050,0.0000
199,101.52,0.020,0.0000
199,1.00,0.004,2.8929
199,5.01,0.050,0.0000
199,2500.00,0.004,33.0353
199,11000.00,0.050,0.0000
199,286.12,0.020,0.8680
199,3.16,0.004,0.0000
199,10.00,0.050,0.0000
199,5000.00,0.004,3.8712
199,13000.00,0.050,0.0000
199,640.54,0.020,0.0000
199,5.01,0.004,0.0000
199,25.12,0.050,0.0000
199,11000.00,0.004,0.3172
199,904.79,0.020,0.0000
199,10.00,0.004,3.5852
199,40.00,0.050,0.0000
199,13000.00,0.004,3.2827
199,1434.00,0.020,2.2192
199,25.12,0.004,8.6740
199,101.52,0.050,0.0000
199,1.00,0.020,1.7523
203,11000.00,0.004,2.8844
203,904.79,0.020,0.0000
203,10.00,0.004,3.8798
203,40.00,0.050,0.0000
203,13000.00,0.004,1.9622
203,1434.00,0.020,5.5810
203,25.12,0.004,5.1631
203,101.52,0.050,0.0000
203,1.00,0.020,2.7979
203,2500.00,0.020,0.0000
203,40.00,0.004,1.9590
203,286.12,0.050,0.0000
203,3.16,0.020,4.4996
203,5000.00,0.020,2.5581
203,101.52,0.004,0.0000
203,640.54,0.050,0.0000
203,5.01,0.020,0.0000
203,11000.00,0.020,3.3920
203,286.12,0.004,0.0000
203,904.79,0.050,8.7814
203,10.00,0.020,0.8980
203,13000.00,0.020,3.6646
203,640.54,0.004,0.0004
203,1434.00,0.050,2.9621
203,25.12,0.020,0.0000
203,1.00,0.050,3.5454
203,904.79,0.004,0.0000
203,2500.00,0.050,0.0000
203,40.00,0.020,0.0006
203,3.16,0.050,0.0000
203,1434.00,0.004,0.0000
203,5000.00,0.050,0.0000
203,101.52,0.020,0.0006
203,1.00,0.004,0.0000
203,5.01,0.050,0.0000
203,2500.00,0.004,19.3696
203,11000.00,0.050,0.0000
203,286.12,0.020,0.0000
203,3.16,0.004,0.0000
203,10.00,0.050,0.0000
203,5000.00,0.004,24.9215
203,13000.00,0.050,0.0000
203,640.54,0.020,0.0000
203,5.01,0.004,3.0555
203,25.12,0.050,0.0000
207,101.52,0.020,0.0000
207,1.00,0.004,0.8627
207,5.01,0.050,0.0000
207,2500.00,0.004,43.9844
207,11000.00,0.050,0.0000
207,286.12,0.020,0.0000
207,3.16,0.004,0.0000
207,10.00,0.050,0.0000
207,5000.00,0.004,9.9404
207,13000.00,0.050,0.0000
207,640.54,0.020,0.0000
207,5.01,0.004,0.0000
207,25.12,0.050,0.0000
207,11000.00,0.004,0.0000
207,904.79,0.020,0.0000
207,10.00,0.004,10.4562
207,40.00,0.050,0.0000
207,13000.00,0.004,0.0000
207,1434.00,0.020,3.9746
207,25.12,0.004,2.5446
207,101.52,0.050,0.0000
207,1.00,0.020,1.2057
207,2500.00,0.020,0.0000
207,40.00,0.004,7.3908
207,286.12,0.050,0.0000
207,3.16,0.020,3.3866
207,5000.00,0.020,0.0000
207,101.52,0.004,0.0000
207,640.54,0.050,0.0000
207,5.01,0.020,0.0004
207,11000.00,0.020,0.0000
207,286.12,0.004,0.0000
207,904.79,0.050,2.9413
207,10.00,0.020,0.0000
207,13000.00,0.020,0.0000
207,640.54,0.004,0.0000
207,1434.00,0.050,0.0000
207,25.12,0.020,0.0000
207,1.00,0.050,7.9766
207,904.79,0.004,0.0000
207,2500.00,0.050,0.0000
207,40.00,0.020,0.0000
207,3.16,0.050,2.5965
207,1434.00,0.004,0.0001
207,5000.00,0.050,0.0000
208,1434.00,0.020,8.5507
208,25.12,0.004,3.1360
208,101.52,0.050,0.0007
208,1.00,0.020,1.8476
208,2500.00,0.020,6.2756
208,40.00,0.004,0.0000
208,286.12,0.050,0.0000
208,3.16,0.020,5.9333
208,5000.00,0.020,2.6341
208,101.52,0.004,0.0000
208,640.54,0.050,0.0000
208,5.01,0.020,0.0000
208,11000.00,0.020,4.9740
208,286.12,0.004,0.0000
208,904.79,0.050,3.0354
208,10.00,0.020,0.0000
208,13000.00,0.020,2.4751
208,640.54,0.004,0.0000
208,1434.00,0.050,0.0000
208,25.12,0.020,0.0000
208,1.00,0.050,4.6422
208,904.79,0.004,0.0003
208,2500.00,0.050,2.7045
208,40.00,0.020,1.2186
208,3.16,0.050,0.6487
208,1434.00,0.004,0.0000
208,5000.00,0.050,0.0000
208,101.52,0.020,3.8526
208,1.00,0.004,0.8865
208,5.01,0.050,0.0000
208,2500.00,0.004,26.2985
208,11000.00,0.050,0.6667
208,286.12,0.020,2.2570
208,3.16,0.004,0.0000
208,10.00,0.050,0.0000
208,5000.00,0.004,9.9893
208,13000.00,0.050,0.0000
208,640.54,0.020,0.0005
208,5.01,0.004,3.9271
208,25.12,0.050,0.0000
208,11000.00,0.004,1.5762
208,904.79,0.020,0.0000
208,10.00,0.004,2.9192
208,40.00,0.050,0.0000
208,13000.00,0.004,0.0000
211,3.16,0.004,0.0000
211,10.00,0.050,0.0000
211,5000.00,0.004,8.5546
211,13000.00,0.050,0.5600
211,640.54,0.020,0.0000
211,5.01,0.004,0.0000
211,25.12,0.050,0.0000
211,11000.00,0.004,9.4568
211,904.79,0.020,0.0000
211,10.00,0.004,1.7062
211,40.00,0.050,0.0000
211,13000.00,0.004,10.7232
211,1434.00,0.020,0.0000
211,25.12,0.004,1.9127
211,101.52,0.050,0.0000
211,1.00,0.020,0.0000
211,2500.00,0.020,0.0005
211,40.00,0.004,0.0000
211,286.12,0.050,0.0000
211,3.16,0.020,1.8967
211,5000.00,0.020,4.8207
211,101.52,0.004,0.0000
211,640.54,0.050,0.0000
211,5.01,0.020,0.0000
211,11000.00,0.020,20.4403
211,286.12,0.004,0.0000
211,904.79,0.050,6.6990
211,10.00,0.020,0.0000
211,13000.00,0.020,26.1081
211,640.54,0.004,0.0000
211,1434.00,0.050,0.0000
211,25.12,0.020,0.0513
211,1.00,0.050,1.6247
211,904.79,0.004,0.0043
211,2500.00,0.050,0.0000
211,40.00,0.020,0.0000
211,3.16,0.050,0.0000
211,1434.00,0.004,0.0000
211,5000.00,0.050,0.0002
211,101.52,0.020,0.6183
211,1.00,0.004,0.0000
211,5.01,0.050,0.0016
211,2500.00,0.004,3.5735
211,11000.00,0.050,2.9264
211,286.12,0.020,0.0000
212,11000.00,0.020,0.0000
212,286.12,0.004,0.0000
212,904.79,0.050,8.5526
212,10.00,0.020,0.0000
212,13000.00,0.020,0.0000
212,640.54,0.004,0.0011
212,1434.00,0.050,0.8256
212,25.12,0.020,0.0000
212,1.00,0.050,0.0000
212,904.79,0.004,0.0000
212,2500.00,0.050,0.0000
212,40.00,0.020,0.0000
212,3.16,0.050,2.6060
212,1434.00,0.004,14.6666
212,5000.00,0.050,0.0000
212,101.52,0.020,0.0000
212,1.00,0.004,4.5613
212,5.01,0.050,0.0000
212,2500.00,0.004,35.2140
212,11000.00,0.050,0.0000
212,286.12,0.020,0.0000
212,3.16,0.004,0.0000
212,10.00,0.050,0.0000
212,5000.00,0.004,9.8470
212,13000.00,0.050,0.0000
212,640.54,0.020,0.0000
212,5.01,0.004,0.0000
212,25.12,0.050,0.0000
212,11000.00,0.004,0.0000
212,904.79,0.020,0.0000
212,10.00,0.004,7.2546
212,40.00,0.050,0.0000
212,13000.00,0.004,0.0000
212,1434.00,0.020,4.7452
212,25.12,0.004,2.8226
212,101.52,0.050,0.0000
212,1.00,0.020,2.5129
212,2500.00,0.020,0.0000
212,40.00,0.004,4.2180
212,286.12,0.050,0.0000
212,3.16,0.020,1.5172
212,5000.00,0.020,0.0000
212,101.52,0.004,0.0013
212,640.54,0.050,0.0000
212,5.01,0.020,3.1295
213,1.00,0.004,3.0355
213,5.01,0.050,0.0000
213,2500.00,0.004,0.0000
213,11000.00,0.050,0.0000
213,286.12,0.020,0.0000
213,3.16,0.004,0.0000
213,10.00,0.050,0.0000
213,5000.00,0.004,0.0000
213,13000.00,0.050,13.1961
213,640.54,0.020,0.0000
213,5.01,0.004,1.2064
213,25.12,0.050,0.0000
213,11000.00,0.004,0.0000
213,904.79,0.020,0.0000
213,10.00,0.004,0.7378
213,40.00,0.050,0.0000
213,13000.00,0.004,0.0000
213,1434.00,0.020,0.0000
213,25.12,0.004,0.9264
213,101.52,0.050,0.0000
213,1.00,0.020,1.5359
213,2500.00,0.020,0.0000
213,40.00,0.004,0.0000
213,286.12,0.050,0.0000
213,3.16,0.020,1.4409
213,5000.00,0.020,0.0000
213,101.52,0.004,0.0000
213,640.54,0.050,0.0000
213,5.01,0.020,0.3356
213,11000.00,0.020,41.5723
213,286.12,0.004,0.0000
213,904.79,0.050,0.0000
213,10.00,0.020,1.2400
213,13000.00,0.020,30.9995
213,640.54,0.004,0.0000
213,1434.00,0.050,6.9622
213,25.12,0.020,0.6565
213,1.00,0.050,0.0000
213,904.79,0.004,0.0000
213,2500.00,0.050,0.0000
213,40.00,0.020,0.0000
213,3.16,0.050,0.0000
213,1434.00,0.004,0.0000
213,5000.00,0.050,0.0000
213,101.52,0.020,0.0000
216,5.01,0.020,0.0000
216,11000.00,0.020,10.5331
216,286.12,0.004,0.0000
216,904.79,0.050,0.0000
216,10.00,0.020,0.0000
216,13000.00,0.020,12.3524
216,640.54,0.004,0.0000
216,1434.00,0.050,0.0051
216,25.12,0.020,0.0000
216,1.00,0.050,3.0809
216,904.79,0.004,0.0000
216,2500.00,0.050,0.0000
216,40.00,0.020,0.9510
216,3.16,0.050,0.0000
216,1434.00,0.004,0.0000
216,5000.00,0.050,0.0000
216,101.52,0.020,1.0223
216,1.00,0.004,0.0000
216,5.01,0.050,0.0000
216,2500.00,0.004,12.6153
216,11000.00,0.050,0.0000
216,286.12,0.020,0.0000
216,3.16,0.004,0.0000
216,10.00,0.050,0.0000
216,5000.00,0.004,22.0705
216,13000.00,0.050,0.0000
216,640.54,0.020,0.0000
216,5.01,0.004,0.0000
216,25.12,0.050,0.0000
216,11000.00,0.004,4.8593
216,904.79,0.020,0.0000
216,10.00,0.004,6.7531
216,40.00,0.050,0.0000
216,13000.00,0.004,6.5863
216,1434.00,0.020,8.0407
216,25.12,0.004,5.6778
216,101.52,0.050,0.0000
216,1.00,0.020,0.0000
216,2500.00,0.020,5.3543
216,40.00,0.004,0.0000
216,286.12,0.050,0.0000
216,3.16,0.020,3.5550
216,5000.00,0.020,0.0007
216,101.52,0.004,0.0000
216,640.54,0.050,0.0000
217,1434.00,0.004,0.0014
217,5000.00,0.050,0.0000
217,101.52,0.020,0.3712
217,1.00,0.004,2.9632
217,5.01,0.050,0.0000
217,2500.00,0.004,10.1010
217,11000.00,0.050,1.6137
217,286.12,0.020,0.0588
217,3.16,0.004,0.0000
217,10.00,0.050,0.0000
217,5000.00,0.004,6.6349
217,13000.00,0.050,0.0000
217,640.54,0.020,0.0000
217,5.01,0.004,1.5493
217,25.12,0.050,0.0000
217,11000.00,0.004,0.0071
217,904.79,0.020,0.0000
217,10.00,0.004,8.4742
217,40.00,0.050,0.0000
217,13000.00,0.004,0.1632
217,1434.00,0.020,8.3520
217,25.12,0.004,7.8302
217,101.52,0.050,0.0000
217,1.00,0.020,7.5057
217,2500.00,0.020,2.8641
217,40.00,0.004,9.2244
217,286.12,0.050,0.0000
217,3.16,0.020,11.5526
217,5000.00,0.020,5.4297
217,101.52,0.004,0.0000
217,640.54,0.050,0.0000
217,5.01,0.020,0.0004
217,11000.00,0.020,0.0000
217,286.12,0.004,0.0000
217,904.79,0.050,1.6791
217,10.00,0.020,0.3683
217,13000.00,0.020,5.4736
217,640.54,0.004,0.0000
217,1434.00,0.050,0.0000
217,25.12,0.020,0.0000
217,1.00,0.050,4.4108
217,904.79,0.004,0.0000
217,2500.00,0.050,2.4373
217,40.00,0.020,0.0000
217,3.16,0.050,3.1949
220,25.12,0.004,0.0000
220,101.52,0.050,0.0000
220,1.00,0.020,0.0000
220,2500.00,0.020,0.0000
220,40.00,0.004,1.0372
220,286.12,0.050,0.0000
220,3.16,0.020,0.0000
220,5000.00,0.020,0.0000
220,101.52,0.004,0.0000
220,640.54,0.050,0.0000
220,5.01,0.020,0.7533
220,11000.00,0.020,22.1353
220,286.12,0.004,0.0000
220,904.79,0.050,0.0000
220,10.00,0.020,1.0603
220,13000.00,0.020,40.7229
220,640.54,0.004,0.0000
220,1434.00,0.050,0.0000
220,25.12,0.020,0.0000
220,1.00,0.050,0.9225
220,904.79,0.004,0.0000
220,2500.00,0.050,0.0000
220,40.00,0.020,0.0000
220,3.16,0.050,0.5201
220,1434.00,0.004,0.0000
220,5000.00,0.050,0.0003
220,101.52,0.020,0.0000
220,1.00,0.004,1.6692
220,5.01,0.050,0.0000
220,2500.00,0.004,0.0000
220,11000.00,0.050,3.6572
220,286.12,0.020,0.0000
220,3.16,0.004,0.0000
220,10.00,0.050,0.0000
220,5000.00,0.004,4.4413
220,13000.00,0.050,0.0000
220,640.54,0.020,0.0000
220,5.01,0.004,0.6009
220,25.12,0.050,0.0000
220,11000.00,0.004,6.3635
220,904.79,0.020,0.0000
220,10.00,0.004,0.5331
220,40.00,0.050,0.0000
220,13000.00,0.004,17.5944
220,1434.00,0.020,0.0000
221,1.00,0.020,0.9898
221,2500.00,0.020,0.0000
221,40.00,0.004,0.0000
221,286.12,0.050,0.0000
221,3.16,0.020,0.0000
221,5000.00,0.020,0.0000
221,101.52,0.004,0.0000
221,640.54,0.050,0.0000
221,5.01,0.020,0.0000
221,11000.00,0.020,9.1270
221,286.12,0.004,0.0000
221,904.79,0.050,0.0093
221,10.00,0.020,0.0000
221,13000.00,0.020,14.3614
221,640.54,0.004,0.0000
221,1434.00,0.050,27.3658
221,25.12,0.020,0.0000
221,1.00,0.050,0.0000
221,904.79,0.004,0.0000
221,2500.00,0.050,0.0000
221,40.00,0.020,0.0000
221,3.16,0.050,1.3808
221,1434.00,0.004,0.0000
221,5000.00,0.050,0.0000
221,101.52,0.020,0.0000
221,1.00,0.004,2.8328
221,5.01,0.050,0.0000
221,2500.00,0.004,11.4306
221,11000.00,0.050,0.0000
221,286.12,0.020,0.0000
221,3.16,0.004,0.0000
221,10.00,0.050,0.0000
221,5000.00,0.004,32.3312
221,13000.00,0.050,0.0000
221,640.54,0.020,0.0000
221,5.01,0.004,0.0000
221,25.12,0.050,0.0000
221,11000.00,0.004,0.0000
221,904.79,0.020,0.0000
221,10.00,0.004,0.0000
221,40.00,0.050,0.0000
221,13000.00,0.004,0.0000
221,1434.00,0.020,0.0000
221,25.12,0.004,3.2262
221,101.52,0.050,0.0000
222,1.00,0.050,2.7025
222,904.79,0.004,0.0000
222,2500.00,0.050,0.0000
222,40.00,0.020,0.0000
222,3.16,0.050,0.0000
222,1434.00,0.004,0.0011
222,5000.00,0.050,0.0000
222,101.52,0.020,0.0000
222,1.00,0.004,0.0000
222,5.01,0.050,0.0000
222,2500.00,0.004,17.3900
222,11000.00,0.050,0.0000
222,286.12,0.020,0.0000
222,3.16,0.004,1.0290
222,10.00,0.050,0.0000
222,5000.00,0.004,15.9352
222,13000.00,0.050,0.0000
222,640.54,0.020,0.0000
222,5.01,0.004,0.0000
222,25.12,0.050,0.0000
222,11000.00,0.004,3.7099
222,904.79,0.020,0.0007
222,10.00,0.004,3.4305
222,40.00,0.050,0.0000
222,13000.00,0.004,0.0000
222,1434.00,0.020,1.1075
222,25.12,0.004,3.7703
222,101.52,0.050,0.0000
222,1.00,0.020,0.0000
222,2500.00,0.020,1.0356
222,40.00,0.004,6.2098
222,286.12,0.050,0.0000
222,3.16,0.020,0.0000
222,5000.00,0.020,0.0000
222,101.52,0.004,0.0000
222,640.54,0.050,0.0004
222,5.01,0.020,0.0000
222,11000.00,0.020,8.5106
222,286.12,0.004,0.0000
222,904.79,0.050,23.8304
222,10.00,0.020,1.0271
222,13000.00,0.020,6.2260
222,640.54,0.004,0.0000
222,1434.00,0.050,6.1395
222,25.12,0.020,0.0000
223,25.12,0.020,0.0000
223,1.00,0.050,7.2228
223,904.79,0.004,0.0000
223,2500.00,0.050,3.5909
223,40.00,0.020,0.0371
223,3.16,0.050,0.0000
223,1434.00,0.004,0.0032
223,5000.00,0.050,0.9149
223,101.52,0.020,2.3244
223,1.00,0.004,1.7961
223,5.01,0.050,0.0000
223,2500.00,0.004,8.9225
223,11000.00,0.050,0.0000
223,286.12,0.020,4.8326
223,3.16,0.004,0.0000
223,10.00,0.050,0.0000
223,5000.00,0.004,10.2997
223,13000.00,0.050,0.0000
223,640.54,0.020,0.0000
223,5.01,0.004,2.2548
223,25.12,0.050,0.0000
223,11000.00,0.004,0.0000
223,904.79,0.020,0.0000
223,10.00,0.004,2.4179
223,40.00,0.050,0.0000
223,13000.00,0.004,3.2242
223,1434.00,0.020,6.4965
223,25.12,0.004,3.5246
223,101.52,0.050,0.0000
223,1.00,0.020,2.0317
223,2500.00,0.020,0.0056
223,40.00,0.004,4.6728
223,286.12,0.050,0.0000
223,3.16,0.020,6.1994
223,5000.00,0.020,8.9110
223,101.52,0.004,0.0000
223,640.54,0.050,0.0000
223,5.01,0.020,0.2211
223,11000.00,0.020,4.3825
223,286.12,0.004,0.0000
223,904.79,0.050,2.2190
223,10.00,0.020,0.7260
223,13000.00,0.020,5.8768
223,640.54,0.004,0.0000
223,1434.00,0.050,8.6033
225,101.52,0.020,0.0000
225,1.00,0.004,1.9986
225,5.01,0.050,0.0000
225,2500.00,0.004,13.2105
225,11000.00,0.050,0.0000
225,286.12,0.020,0.0000
225,3.16,0.004,0.0000
225,10.00,0.050,0.0000
225,5000.00,0.004,17.8309
225,13000.00,0.050,0.0000
225,640.54,0.020,0.0000
225,5.01,0.004,0.6722
225,25.12,0.050,0.0000
225,11000.00,0.004,0.0000
225,904.79,0.020,0.0000
225,10.00,0.004,2.5737
225,40.00,0.050,0.0000
225,13000.00,0.004,5.6668
225,1434.00,0.020,0.0000
225,25.12,0.004,2.5911
225,101.52,0.050,0.0000
225,1.00,0.020,2.2083
225,2500.00,0.020,0.0000
225,40.00,0.004,0.0000
225,286.12,0.050,0.0000
225,3.16,0.020,0.3908
225,5000.00,0.020,0.0000
225,101.52,0.004,0.0000
225,640.54,0.050,0.0000
225,5.01,0.020,0.8223
225,11000.00,0.020,6.2877
225,286.12,0.004,0.0000
225,904.79,0.050,16.1959
225,10.00,0.020,0.0000
225,13000.00,0.020,7.3360
225,640.54,0.004,0.0000
225,1434.00,0.050,19.9106
225,25.12,0.020,0.0000
225,1.00,0.050,1.7706
225,904.79,0.004,0.0000
225,2500.00,0.050,0.0000
225,40.00,0.020,0.0000
225,3.16,0.050,0.0000
225,1434.00,0.004,0.0000
225,5000.00,0.050,0.0000
226,5.01,0.004,0.0000
226,25.12,0.050,0.0000
226,11000.00,0.004,0.0000
226,904.79,0.020,0.0000
226,10.00,0.004,0.0000
226,40.00,0.050,0.0000
226,13000.00,0.004,0.0000
226,1434.00,0.020,0.0000
226,25.12,0.004,0.0000
226,101.52,0.050,0.0000
226,1.00,0.020,2.8506
226,2500.00,0.020,0.0000
226,40.00,0.004,0.6549
226,286.12,0.050,0.0000
226,3.16,0.020,0.0000
226,5000.00,0.020,0.0000
226,101.52,0.004,0.0000
226,640.54,0.050,0.0000
226,5.01,0.020,0.0000
226,11000.00,0.020,17.9636
226,286.12,0.004,0.0000
226,904.79,0.050,0.0000
226,10.00,0.020,0.0000
226,13000.00,0.020,15.5363
226,640.54,0.004,0.0000
226,1434.00,0.050,24.2404
226,25.12,0.020,0.0000
226,1.00,0.050,0.0000
226,904.79,0.004,0.0000
226,2500.00,0.050,0.0005
226,40.00,0.020,0.0000
226,3.16,0.050,0.0000
226,1434.00,0.004,0.0000
226,5000.00,0.050,0.0000
226,101.52,0.020,0.0000
226,1.00,0.004,0.0000
226,5.01,0.050,0.0000
226,2500.00,0.004,7.9612
226,11000.00,0.050,0.0000
226,286.12,0.020,0.0000
226,3.16,0.004,0.0000
226,10.00,0.050,0.0000
226,5000.00,0.004,40.0882
226,13000.00,0.050,0.0000
226,640.54,0.020,0.0000
228,5000.00,0.020,9.6995
228,101.52,0.004,0.0000
228,640.54,0.050,0.0000
228,5.01,0.020,0.0000
228,11000.00,0.020,12.6013
228,286.12,0.004,0.0000
228,904.79,0.050,12.5185
228,10.00,0.020,0.0000
228,13000.00,0.020,21.1303
228,640.54,0.004,0.0000
228,1434.00,0.050,13.7980
228,25.12,0.020,0.4342
228,1.00,0.050,5.0225
228,904.79,0.004,0.0000
228,2500.00,0.050,0.0000
228,40.00,0.020,0.0000
228,3.16,0.050,0.0000
228,1434.00,0.004,0.0000
228,5000.00,0.050,0.0000
228,101.52,0.020,1.8246
228,1.00,0.004,2.0281
228,5.01,0.050,0.0000
228,2500.00,0.004,0.0000
228,11000.00,0.050,1.4150
228,286.12,0.020,2.2919
228,3.16,0.004,0.0000
228,10.00,0.050,0.0000
228,5000.00,0.004,0.6608
228,13000.00,0.050,9.0635
228,640.54,0.020,0.0000
228,5.01,0.004,4.2657
228,25.12,0.050,0.0000
228,11000.00,0.004,0.0000
228,904.79,0.020,0.0000
228,10.00,0.004,0.0000
228,40.00,0.050,0.0000
228,13000.00,0.004,0.0000
228,1434.00,0.020,0.0000
228,25.12,0.004,1.8534
228,101.52,0.050,0.0000
228,1.00,0.020,0.0000
228,2500.00,0.020,0.0000
228,40.00,0.004,0.0000
228,286.12,0.050,0.0000
228,3.16,0.020,5.6926
229,13000.00,0.004,5.5311
229,1434.00,0.020,9.7965
229,25.12,0.004,0.0000
229,101.52,0.050,0.0000
229,1.00,0.020,2.8388
229,2500.00,0.020,6.9760
229,40.00,0.004,0.5413
229,286.12,0.050,0.0000
229,3.16,0.020,4.2809
229,5000.00,0.020,3.8773
229,101.52,0.004,0.0000
229,640.54,0.050,0.0000
229,5.01,0.020,0.0000
229,11000.00,0.020,2.4035
229,286.12,0.004,0.0000
229,904.79,0.050,0.0000
229,10.00,0.020,0.0000
229,13000.00,0.020,3.6967
229,640.54,0.004,0.0000
229,1434.00,0.050,11.8180
229,25.12,0.020,0.0000
229,1.00,0.050,2.2035
229,904.79,0.004,0.0000
229,2500.00,0.050,0.0000
229,40.00,0.020,0.0000
229,3.16,0.050,2.0211
229,1434.00,0.004,0.0000
229,5000.00,0.050,0.0000
229,101.52,0.020,0.0000
229,1.00,0.004,2.5811
229,5.01,0.050,0.0000
229,2500.00,0.004,17.6406
229,11000.00,0.050,0.0000
229,286.12,0.020,0.0000
229,3.16,0.004,0.0000
229,10.00,0.050,0.0000
229,5000.00,0.004,23.3304
229,13000.00,0.050,0.0000
229,640.54,0.020,0.0000
229,5.01,0.004,4.5508
229,25.12,0.050,0.0000
229,11000.00,0.004,0.0000
229,904.79,0.020,0.0000
229,10.00,0.004,3.2283
229,40.00,0.050,0.0000
231,25.12,0.020,0.0000
231,1.00,0.050,2.9415
231,904.79,0.004,0.0000
231,2500.00,0.050,5.0200
231,40.00,0.020,0.6050
231,3.16,0.050,0.0000
231,1434.00,0.004,1.6507
231,5000.00,0.050,0.0016
231,101.52,0.020,1.5504
231,1.00,0.004,0.0000
231,5.01,0.050,0.0000
231,2500.00,0.004,12.1553
231,11000.00,0.050,0.0000
231,286.12,0.020,0.0022
231,3.16,0.004,0.0000
231,10.00,0.050,0.0000
231,5000.00,0.004,23.1831
231,13000.00,0.050,1.8493
231,640.54,0.020,0.0000
231,5.01,0.004,2.4811
231,25.12,0.050,0.0000
231,11000.00,0.004,0.4869
231,904.79,0.020,0.0000
231,10.00,0.004,3.8462
231,40.00,0.050,0.0000
231,13000.00,0.004,0.0012
231,1434.00,0.020,0.7519
231,25.12,0.004,5.2029
231,101.52,0.050,0.0000
231,1.00,0.020,0.0000
231,2500.00,0.020,0.0000
231,40.00,0.004,0.0000
231,286.12,0.050,0.0000
231,3.16,0.020,4.8369
231,5000.00,0.020,1.2279
231,101.52,0.004,0.0000
231,640.54,0.050,0.0000
231,5.01,0.020,0.0000
231,11000.00,0.020,8.4767
231,286.12,0.004,0.0000
231,904.79,0.050,6.7574
231,10.00,0.020,1.3618
231,13000.00,0.020,16.4398
231,640.54,0.004,0.0000
231,1434.00,0.050,2.1862
233,101.52,0.004,0.9307
233,640.54,0.050,1.5267
233,5.01,0.020,0.0000
233,11000.00,0.020,19.6220
233,286.12,0.004,0.0000
233,904.79,0.050,2.0381
233,10.00,0.020,0.0000
233,13000.00,0.020,30.2101
233,640.54,0.004,0.0000
233,1434.00,0.050,2.5632
233,25.12,0.020,2.0336
233,1.00,0.050,0.0000
233,904.79,0.004,0.0000
233,2500.00,0.050,0.0000
233,40.00,0.020,0.0000
233,3.16,0.050,0.0000
233,1434.00,0.004,1.7088
233,5000.00,0.050,0.0000
233,101.52,0.020,1.3829
233,1.00,0.004,2.7558
233,5.01,0.050,0.0000
233,2500.00,0.004,0.0004
233,11000.00,0.050,3.8272
233,286.12,0.020,1.5643
233,3.16,0.004,2.8410
233,10.00,0.050,0.0000
233,5000.00,0.004,0.0000
233,13000.00,0.050,5.2771
233,640.54,0.020,3.2908
233,5.01,0.004,0.0000
233,25.12,0.050,0.0000
233,11000.00,0.004,4.6310
233,904.79,0.020,2.6093
233,10.00,0.004,0.0000
233,40.00,0.050,0.0000
233,13000.00,0.004,9.2417
233,1434.00,0.020,0.0000
233,25.12,0.004,0.0000
233,101.52,0.050,0.0000
233,1.00,0.020,0.0000
233,2500.00,0.020,0.0000
233,40.00,0.004,1.2652
233,286.12,0.050,0.0000
233,3.16,0.020,0.0000
233,5000.00,0.020,6.5042
237,13000.00,0.020,18.1853
237,640.54,0.004,0.0000
237,1434.00,0.050,0.0002
237,25.12,0.020,2.2437
237,1.00,0.050,2.4877
237,904.79,0.004,0.0009
237,2500.00,0.050,0.0000
237,40.00,0.020,0.0000
237,3.16,0.050,0.8236
237,1434.00,0.004,3.2298
237,5000.00,0.050,0.0008
237,101.52,0.020,4.4223
237,1.00,0.004,0.0000
237,5.01,0.050,0.0000
237,2500.00,0.004,4.0163
237,11000.00,0.050,8.7149
237,286.12,0.020,2.1496
237,3.16,0.004,0.0000
237,10.00,0.050,0.0000
237,5000.00,0.004,9.2922
237,13000.00,0.050,2.7850
237,640.54,0.020,1.1176
237,5.01,0.004,4.9869
237,25.12,0.050,0.0000
237,11000.00,0.004,1.8810
237,904.79,0.020,2.6488
237,10.00,0.004,3.4916
237,40.00,0.050,0.0000
237,13000.00,0.004,3.1196
237,1434.00,0.020,0.0049
237,25.12,0.004,2.2884
237,101.52,0.050,0.0000
237,1.00,0.020,0.0000
237,2500.00,0.020,0.0016
237,40.00,0.004,1.8742
237,286.12,0.050,0.0000
237,3.16,0.020,1.9018
237,5000.00,0.020,0.0011
237,101.52,0.004,0.9981
237,640.54,0.050,0.0000
237,5.01,0.020,0.0000
237,11000.00,0.020,13.5366
237,286.12,0.004,0.0000
237,904.79,0.050,0.0007
237,10.00,0.020,2.4066
238,904.79,0.020,0.0000
238,10.00,0.004,6.3191
238,40.00,0.050,0.0000
238,13000.00,0.004,0.0001
238,1434.00,0.020,11.0088
238,25.12,0.004,7.5345
238,101.52,0.050,0.0000
238,1.00,0.020,2.0699
238,2500.00,0.020,4.2650
238,40.00,0.004,4.5431
238,286.12,0.050,0.0000
238,3.16,0.020,6.3110
238,5000.00,0.020,1.2644
238,101.52,0.004,0.8192
238,640.54,0.050,0.0000
238,5.01,0.020,1.1872
238,11000.00,0.020,5.0145
238,286.12,0.004,0.0000
238,904.79,0.050,5.0609
238,10.00,0.020,0.0000
238,13000.00,0.020,3.9230
238,640.54,0.004,0.0000
238,1434.00,0.050,0.0000
238,25.12,0.020,0.0000
238,1.00,0.050,2.9390
238,904.79,0.004,0.0000
238,2500.00,0.050,1.3885
238,40.00,0.020,1.6329
238,3.16,0.050,1.1833
238,1434.00,0.004,0.0028
238,5000.00,0.050,0.0000
238,101.52,0.020,2.9607
238,1.00,0.004,0.9725
238,5.01,0.050,0.0000
238,2500.00,0.004,19.4124
238,11000.00,0.050,0.0000
238,286.12,0.020,5.3161
238,3.16,0.004,0.0000
238,10.00,0.050,0.0000
238,5000.00,0.004,3.9577
238,13000.00,0.050,0.0000
238,640.54,0.020,0.0000
238,5.01,0.004,2.7750
238,25.12,0.050,0.0000
238,11000.00,0.004,1.7980
241,5.01,0.004,0.0000
241,25.12,0.050,0.0000
241,11000.00,0.004,0.7913
241,904.79,0.020,0.0000
241,10.00,0.004,12.6945
241,40.00,0.050,0.0000
241,13000.00,0.004,0.0000
241,1434.00,0.020,10.4409
241,25.12,0.004,3.4754
241,101.52,0.050,1.0037
241,1.00,0.020,2.4685
241,2500.00,0.020,0.0000
241,40.00,0.004,12.2660
241,286.12,0.050,0.0000
241,3.16,0.020,0.4567
241,5000.00,0.020,1.0787
241,101.52,0.004,0.8117
241,640.54,0.050,0.0000
241,5.01,0.020,1.6976
241,11000.00,0.020,0.0000
241,286.12,0.004,0.0000
241,904.79,0.050,2.5251
241,10.00,0.020,0.0000
241,13000.00,0.020,0.0000
241,640.54,0.004,0.0000
241,1434.00,0.050,2.6739
241,25.12,0.020,0.0000
241,1.00,0.050,3.4797
241,904.79,0.004,0.0000
241,2500.00,0.050,0.0000
241,40.00,0.020,0.0000
241,3.16,0.050,0.5796
241,1434.00,0.004,10.2318
241,5000.00,0.050,0.0000
241,101.52,0.020,4.0878
241,1.00,0.004,5.6689
241,5.01,0.050,0.0000
241,2500.00,0.004,10.2831
241,11000.00,0.050,0.0000
241,286.12,0.020,6.1014
241,3.16,0.004,0.0000
241,10.00,0.050,0.0000
241,5000.00,0.004,7.3079
241,13000.00,0.050,0.0000
241,640.54,0.020,0.0000
242,101.52,0.020,0.5248
242,1.00,0.004,0.0000
242,5.01,0.050,0.0000
242,2500.00,0.004,5.6727
242,11000.00,0.050,0.0000
242,286.12,0.020,3.3552
242,3.16,0.004,0.0091
242,10.00,0.050,0.0000
242,5000.00,0.004,2.7641
242,13000.00,0.050,0.0000
242,640.54,0.020,0.0000
242,5.01,0.004,0.0000
242,25.12,0.050,0.0000
242,11000.00,0.004,4.3999
242,904.79,0.020,0.0000
242,10.00,0.004,3.3939
242,40.00,0.050,0.0000
242,13000.00,0.004,1.6232
242,1434.00,0.020,0.3060
242,25.12,0.004,37.3965
242,101.52,0.050,0.0000
242,1.00,0.020,0.0000
242,2500.00,0.020,0.0000
242,40.00,0.004,5.2174
242,286.12,0.050,8.1149
242,3.16,0.020,0.0000
242,5000.00,0.020,0.0000
242,101.52,0.004,0.2475
242,640.54,0.050,0.0000
242,5.01,0.020,1.1605
242,11000.00,0.020,0.0000
242,286.12,0.004,15.5032
242,904.79,0.050,0.4490
242,10.00,0.020,0.0000
242,13000.00,0.020,0.0000
242,640.54,0.004,0.0037
242,1434.00,0.050,0.0000
242,25.12,0.020,0.0000
242,1.00,0.050,3.3151
242,904.79,0.004,1.3720
242,2500.00,0.050,0.0000
242,40.00,0.020,0.0000
242,3.16,0.050,4.2678
242,1434.00,0.004,0.0000
242,5000.00,0.050,0.0000
243,13000.00,0.004,3.7362
243,1434.00,0.020,0.0000
243,25.12,0.004,1.5946
243,101.52,0.050,0.0000
243,1.00,0.020,2.5056
243,2500.00,0.020,0.0000
243,40.00,0.004,1.5182
243,286.12,0.050,0.0000
243,3.16,0.020,0.0000
243,5000.00,0.020,0.3919
243,101.52,0.004,0.0000
243,640.54,0.050,0.0000
243,5.01,0.020,0.0000
243,11000.00,0.020,37.7923
243,286.12,0.004,0.0000
243,904.79,0.050,7.3186
243,10.00,0.020,0.0000
243,13000.00,0.020,33.6626
243,640.54,0.004,0.0000
243,1434.00,0.050,1.8175
243,25.12,0.020,0.0000
243,1.00,0.050,1.5024
243,904.79,0.004,0.0000
243,2500.00,0.050,0.0000
243,40.00,0.020,0.0000
243,3.16,0.050,1.3071
243,1434.00,0.004,0.0000
243,5000.00,0.050,0.0000
243,101.52,0.020,0.0000
243,1.00,0.004,1.8672
243,5.01,0.050,0.0000
243,2500.00,0.004,0.0019
243,11000.00,0.050,0.0000
243,286.12,0.020,0.0000
243,3.16,0.004,0.0000
243,10.00,0.050,0.0000
243,5000.00,0.004,0.0000
243,13000.00,0.050,3.9689
243,640.54,0.020,0.0000
243,5.01,0.004,1.4928
243,25.12,0.050,0.0000
243,11000.00,0.004,0.7101
243,904.79,0.020,0.0000
243,10.00,0.004,0.0000
243,40.00,0.050,0.0000
244,640.54,0.020,0.0000
244,5.01,0.004,0.0000
244,25.12,0.050,0.0000
244,11000.00,0.004,0.0000
244,904.79,0.020,0.0000
244,10.00,0.004,1.7448
244,40.00,0.050,0.0000
244,13000.00,0.004,0.0249
244,1434.00,0.020,0.0000
244,25.12,0.004,2.1686
244,101.52,0.050,0.0000
244,1.00,0.020,1.5282
244,2500.00,0.020,0.0000
244,40.00,0.004,2.5347
244,286.12,0.050,0.0000
244,3.16,0.020,1.3298
244,5000.00,0.020,0.0000
244,101.52,0.004,0.0000
244,640.54,0.050,0.0000
244,5.01,0.020,0.0000
244,11000.00,0.020,38.3870
244,286.12,0.004,0.0000
244,904.79,0.050,0.3486
244,10.00,0.020,0.0000
244,13000.00,0.020,46.5561
244,640.54,0.004,0.0000
244,1434.00,0.050,0.0000
244,25.12,0.020,0.0000
244,1.00,0.050,1.5984
244,904.79,0.004,0.0000
244,2500.00,0.050,0.0000
244,40.00,0.020,0.0000
244,3.16,0.050,1.5057
244,1434.00,0.004,0.0000
244,5000.00,0.050,0.0000
244,101.52,0.020,0.9266
244,1.00,0.004,1.6654
244,5.01,0.050,0.0000
244,2500.00,0.004,0.0000
244,11000.00,0.050,0.0000
244,286.12,0.020,0.0000
244,3.16,0.004,0.0000
244,10.00,0.050,0.0000
244,5000.00,0.004,0.2450
244,13000.00,0.050,4.8603
247,1.00,0.050,0.0000
247,904.79,0.004,1.4306
247,2500.00,0.050,0.0000
247,40.00,0.020,0.4233
247,3.16,0.050,2.1454
247,1434.00,0.004,2.3391
247,5000.00,0.050,0.0000
247,101.52,0.020,1.5644
247,1.00,0.004,0.0000
247,5.01,0.050,9.5886
247,2500.00,0.004,0.0000
247,11000.00,0.050,0.0000
247,286.12,0.020,5.2530
247,3.16,0.004,8.6813
247,10.00,0.050,0.0000
247,5000.00,0.004,0.0000
247,13000.00,0.050,0.0000
247,640.54,0.020,0.0000
247,5.01,0.004,7.2319
247,25.12,0.050,2.2472
247,11000.00,0.004,0.0000
247,904.79,0.020,0.0000
247,10.00,0.004,2.6430
247,40.00,0.050,0.0000
247,13000.00,0.004,0.0000
247,1434.00,0.020,5.8330
247,25.12,0.004,4.3923
247,101.52,0.050,0.7098
247,1.00,0.020,11.9525
247,2500.00,0.020,0.0000
247,40.00,0.004,0.0000
247,286.12,0.050,0.0000
247,3.16,0.020,15.7605
247,5000.00,0.020,0.0000
247,101.52,0.004,3.6292
247,640.54,0.050,0.0000
247,5.01,0.020,0.0000
247,11000.00,0.020,0.0000
247,286.12,0.004,0.0000
247,904.79,0.050,0.0000
247,10.00,0.020,3.8831
247,13000.00,0.020,0.0000
247,640.54,0.004,0.0000
247,1434.00,0.050,0.0000
247,25.12,0.020,0.0000
248,2500.00,0.004,0.0000
248,11000.00,0.050,0.0000
248,286.12,0.020,0.0000
248,3.16,0.004,0.0000
248,10.00,0.050,0.0000
248,5000.00,0.004,48.3113
248,13000.00,0.050,0.7748
248,640.54,0.020,0.0000
248,5.01,0.004,0.0000
248,25.12,0.050,0.0000
248,11000.00,0.004,6.3843
248,904.79,0.020,0.0000
248,10.00,0.004,0.2542
248,40.00,0.050,0.0000
248,13000.00,0.004,8.5651
248,1434.00,0.020,0.0000
248,25.12,0.004,0.0013
248,101.52,0.050,0.0000
248,1.00,0.020,2.2008
248,2500.00,0.020,0.0000
248,40.00,0.004,0.0000
248,286.12,0.050,0.0000
248,3.16,0.020,2.3858
248,5000.00,0.020,3.6157
248,101.52,0.004,0.0000
248,640.54,0.050,0.0000
248,5.01,0.020,0.0000
248,11000.00,0.020,9.4482
248,286.12,0.004,0.0000
248,904.79,0.050,0.0000
248,10.00,0.020,0.0000
248,13000.00,0.020,11.3087
248,640.54,0.004,0.0000
248,1434.00,0.050,0.0000
248,25.12,0.020,0.0000
248,1.00,0.050,4.6825
248,904.79,0.004,0.0000
248,2500.00,0.050,0.0003
248,40.00,0.020,0.0000
248,3.16,0.050,1.3504
248,1434.00,0.004,0.0000
248,5000.00,0.050,0.0000
248,101.52,0.020,0.0000
248,1.00,0.004,3.0638
248,5.01,0.050,0.0000
249,640.54,0.004,0.0000
249,1434.00,0.050,0.0000
249,25.12,0.020,0.0000
249,1.00,0.050,2.4986
249,904.79,0.004,1.1546
249,2500.00,0.050,0.0000
249,40.00,0.020,0.0000
249,3.16,0.050,0.0000
249,1434.00,0.004,10.8489
249,5000.00,0.050,0.0000
249,101.52,0.020,5.5121
249,1.00,0.004,0.0000
249,5.01,0.050,0.0000
249,2500.00,0.004,23.2252
249,11000.00,0.050,0.0000
249,286.12,0.020,8.9552
249,3.16,0.004,0.0000
249,10.00,0.050,0.0000
249,5000.00,0.004,1.6387
249,13000.00,0.050,0.0000
249,640.54,0.020,7.7076
249,5.01,0.004,1.9137
249,25.12,0.050,0.0000
249,11000.00,0.004,1.0689
249,904.79,0.020,9.8177
249,10.00,0.004,1.4883
249,40.00,0.050,0.0000
249,13000.00,0.004,0.0000
249,1434.00,0.020,0.0000
249,25.12,0.004,4.8750
249,101.52,0.050,0.0000
249,1.00,0.020,0.0000
249,2500.00,0.020,0.0000
249,40.00,0.004,3.9938
249,286.12,0.050,2.1904
249,3.16,0.020,1.1518
249,5000.00,0.020,0.4046
249,101.52,0.004,3.6220
249,640.54,0.050,8.9550
249,5.01,0.020,0.0000
249,11000.00,0.020,0.0000
249,286.12,0.004,0.0000
249,904.79,0.050,2.0453
249,10.00,0.020,0.0000
249,13000.00,0.020,0.0000
250,5000.00,0.004,0.0000
250,13000.00,0.050,0.0000
250,640.54,0.020,0.0000
250,5.01,0.004,32.9123
250,25.12,0.050,0.0000
250,11000.00,0.004,0.0000
250,904.79,0.020,0.0000
250,10.00,0.004,0.0000
250,40.00,0.050,0.0000
250,13000.00,0.004,0.0000
250,1434.00,0.020,0.0000
250,25.12,0.004,0.0000
250,101.52,0.050,0.0000
250,1.00,0.020,0.0000
250,2500.00,0.020,0.0000
250,40.00,0.004,0.0000
250,286.12,0.050,0.0000
250,3.16,0.020,0.0000
250,5000.00,0.020,0.0000
250,101.52,0.004,4.6707
250,640.54,0.050,0.0000
250,5.01,0.020,0.0000
250,11000.00,0.020,5.3739
250,286.12,0.004,16.4954
250,904.79,0.050,0.0000
250,10.00,0.020,0.0000
250,13000.00,0.020,0.0000
250,640.54,0.004,0.0000
250,1434.00,0.050,0.0000
250,25.12,0.020,0.0000
250,1.00,0.050,0.0000
250,904.79,0.004,0.0000
250,2500.00,0.050,3.7887
250,40.00,0.020,0.0000
250,3.16,0.050,0.0000
250,1434.00,0.004,0.0000
250,5000.00,0.050,1.2487
250,101.52,0.020,0.0000
250,1.00,0.004,0.0000
250,5.01,0.050,0.0000
250,2500.00,0.004,5.6785
250,11000.00,0.050,0.0000
250,286.12,0.020,37.7528
250,3.16,0.004,0.9364
250,10.00,0.050,0.0000
254,1.00,0.050,4.3531
254,904.79,0.004,0.0000
254,2500.00,0.050,3.5802
254,40.00,0.020,0.0000
254,3.16,0.050,0.0000
254,1434.00,0.004,0.1742
254,5000.00,0.050,0.0000
254,101.52,0.020,5.7168
254,1.00,0.004,0.0000
254,5.01,0.050,0.0000
254,2500.00,0.004,20.0550
254,11000.00,0.050,0.0000
254,286.12,0.020,3.5127
254,3.16,0.004,0.0000
254,10.00,0.050,0.0000
254,5000.00,0.004,3.9209
254,13000.00,0.050,0.0000
254,640.54,0.020,0.0000
254,5.01,0.004,6.2893
254,25.12,0.050,0.0000
254,11000.00,0.004,1.3441
254,904.79,0.020,0.0003
254,10.00,0.004,5.4752
254,40.00,0.050,0.0000
254,13000.00,0.004,5.9528
254,1434.00,0.020,6.6544
254,25.12,0.004,8.0381
254,101.52,0.050,0.0000
254,1.00,0.020,0.0000
254,2500.00,0.020,0.0075
254,40.00,0.004,3.1877
254,286.12,0.050,0.0000
254,3.16,0.020,3.4320
254,5000.00,0.020,1.2226
254,101.52,0.004,1.4982
254,640.54,0.050,0.5088
254,5.01,0.020,0.0000
254,11000.00,0.020,0.0000
254,286.12,0.004,0.0000
254,904.79,0.050,10.3341
254,10.00,0.020,0.0000
254,13000.00,0.020,0.0000
254,640.54,0.004,0.0000
254,1434.00,0.050,4.9411
254,25.12,0.020,0.0000
257,3.16,0.004,0.0000
257,10.00,0.050,0.0000
257,5000.00,0.004,5.4560
257,13000.00,0.050,0.0000
257,640.54,0.020,0.0000
257,5.01,0.004,0.0000
257,25.12,0.050,0.0000
257,11000.00,0.004,0.0000
257,904.79,0.020,0.0000
257,10.00,0.004,0.0000
257,40.00,0.050,0.0000
257,13000.00,0.004,18.5773
257,1434.00,0.020,0.0000
257,25.12,0.004,0.0000
257,101.52,0.050,0.0000
257,1.00,0.020,0.0000
257,2500.00,0.020,0.0000
257,40.00,0.004,0.0000
257,286.12,0.050,0.0000
257,3.16,0.020,0.0000
257,5000.00,0.020,0.0000
257,101.52,0.004,0.0000
257,640.54,0.050,0.0000
257,5.01,0.020,0.0000
257,11000.00,0.020,23.5658
257,286.12,0.004,0.0000
257,904.79,0.050,4.0918
257,10.00,0.020,0.0000
257,13000.00,0.020,43.3575
257,640.54,0.004,0.0000
257,1434.00,0.050,2.4811
257,25.12,0.020,0.0000
257,1.00,0.050,0.0000
257,904.79,0.004,0.0000
257,2500.00,0.050,0.0000
257,40.00,0.020,0.0000
257,3.16,0.050,0.0000
257,1434.00,0.004,0.0000
257,5000.00,0.050,0.0000
257,101.52,0.020,0.0000
257,1.00,0.004,3.4176
257,5.01,0.050,0.0000
257,2500.00,0.004,0.0000
257,11000.00,0.050,0.0000
257,286.12,0.020,0.0000
258,1434.00,0.004,7.2053
258,5000.00,0.050,0.0000
258,101.52,0.020,0.0000
258,1.00,0.004,5.0639
258,5.01,0.050,0.0000
258,2500.00,0.004,5.5046
258,11000.00,0.050,0.0000
258,286.12,0.020,0.0000
258,3.16,0.004,0.0000
258,10.00,0.050,0.0000
258,5000.00,0.004,1.0038
258,13000.00,0.050,0.0000
258,640.54,0.020,0.0000
258,5.01,0.004,4.4422
258,25.12,0.050,0.0000
258,11000.00,0.004,0.0000
258,904.79,0.020,10.0690
258,10.00,0.004,6.5611
258,40.00,0.050,0.0000
258,13000.00,0.004,0.0000
258,1434.00,0.020,0.0000
258,25.12,0.004,9.4870
258,101.52,0.050,0.0000
258,1.00,0.020,3.1015
258,2500.00,0.020,0.0000
258,40.00,0.004,10.3365
258,286.12,0.050,0.0000
258,3.16,0.020,2.3938
258,5000.00,0.020,4.1240
258,101.52,0.004,0.0000
258,640.54,0.050,0.0000
258,5.01,0.020,1.0909
258,11000.00,0.020,2.2036
258,286.12,0.004,0.0000
258,904.79,0.050,12.1813
258,10.00,0.020,0.0000
258,13000.00,0.020,1.2779
258,640.54,0.004,0.0000
258,1434.00,0.050,0.0000
258,25.12,0.020,0.0000
258,1.00,0.050,6.4261
258,904.79,0.004,2.0215
258,2500.00,0.050,5.3100
258,40.00,0.020,0.0000
258,3.16,0.050,1.4483
260,40.00,0.020,0.0000
260,3.16,0.050,0.0000
260,1434.00,0.004,0.0000
260,5000.00,0.050,0.0000
260,101.52,0.020,0.0000
260,1.00,0.004,0.0000
260,5.01,0.050,0.0000
260,2500.00,0.004,16.7958
260,11000.00,0.050,0.0000
260,286.12,0.020,1.5221
260,3.16,0.004,0.0000
260,10.00,0.050,0.0000
260,5000.00,0.004,13.4940
260,13000.00,0.050,1.2015
260,640.54,0.020,0.0000
260,5.01,0.004,4.0122
260,25.12,0.050,0.0000
260,11000.00,0.004,0.7267
260,904.79,0.020,0.0000
260,10.00,0.004,0.0000
260,40.00,0.050,0.0000
260,13000.00,0.004,0.0000
260,1434.00,0.020,1.9188
260,25.12,0.004,7.6207
260,101.52,0.050,0.0000
260,1.00,0.020,4.7567
260,2500.00,0.020,0.0000
260,40.00,0.004,6.4354
260,286.12,0.050,0.0000
260,3.16,0.020,6.7728
260,5000.00,0.020,1.2956
260,101.52,0.004,0.0431
260,640.54,0.050,0.0000
260,5.01,0.020,0.0000
260,11000.00,0.020,0.0000
260,286.12,0.004,0.0000
260,904.79,0.050,14.3022
260,10.00,0.020,1.7178
260,13000.00,0.020,6.7467
260,640.54,0.004,0.0000
260,1434.00,0.050,6.3760
260,25.12,0.020,0.0000
260,1.00,0.050,0.6693
260,904.79,0.004,0.0000
260,2500.00,0.050,6.1361
264,13000.00,0.020,10.1549
264,640.54,0.004,0.0000
264,1434.00,0.050,13.0269
264,25.12,0.020,0.0000
264,1.00,0.050,0.0000
264,904.79,0.004,0.0000
264,2500.00,0.050,0.0000
264,40.00,0.020,0.0000
264,3.16,0.050,0.0000
264,1434.00,0.004,0.0000
264,5000.00,0.050,0.0000
264,101.52,0.020,0.0000
264,1.00,0.004,0.9408
264,5.01,0.050,0.0000
264,2500.00,0.004,0.0000
264,11000.00,0.050,0.0000
264,286.12,0.020,0.0000
264,3.16,0.004,0.0000
264,10.00,0.050,4.5157
264,5000.00,0.004,0.0000
264,13000.00,0.050,0.0000
264,640.54,0.020,0.0000
264,5.01,0.004,0.5470
264,25.12,0.050,0.0000
264,11000.00,0.004,0.0000
264,904.79,0.020,0.0000
264,10.00,0.004,0.0000
264,40.00,0.050,0.0000
264,13000.00,0.004,0.0000
264,1434.00,0.020,0.0000
264,25.12,0.004,0.0000
264,101.52,0.050,0.0000
264,1.00,0.020,0.0141
264,2500.00,0.020,8.6772
264,40.00,0.004,0.0000
264,286.12,0.050,0.0000
264,3.16,0.020,0.0000
264,5000.00,0.020,11.9319
264,101.52,0.004,0.0000
264,640.54,0.050,1.5500
264,5.01,0.020,0.0000
264,11000.00,0.020,13.3826
264,286.12,0.004,0.0000
264,904.79,0.050,39.9724
264,10.00,0.020,0.0000
265,101.52,0.004,0.0000
265,640.54,0.050,0.0000
265,5.01,0.020,0.0000
265,11000.00,0.020,0.0000
265,286.12,0.004,0.0000
265,904.79,0.050,0.0000
265,10.00,0.020,10.8667
265,13000.00,0.020,0.0000
265,640.54,0.004,0.0000
265,1434.00,0.050,0.0000
265,25.12,0.020,0.0000
265,1.00,0.050,1.5831
265,904.79,0.004,6.0020
265,2500.00,0.050,0.0000
265,40.00,0.020,0.0000
265,3.16,0.050,0.0000
265,1434.00,0.004,5.3928
265,5000.00,0.050,0.0000
265,101.52,0.020,0.0000
265,1.00,0.004,3.8622
265,5.01,0.050,0.0000
265,2500.00,0.004,3.5682
265,11000.00,0.050,0.0000
265,286.12,0.020,0.0000
265,3.16,0.004,0.0000
265,10.00,0.050,0.0000
265,5000.00,0.004,0.0000
265,13000.00,0.050,0.0000
265,640.54,0.020,0.0000
265,5.01,0.004,0.0000
265,25.12,0.050,0.0000
265,11000.00,0.004,0.0000
265,904.79,0.020,0.0000
265,10.00,0.004,27.6175
265,40.00,0.050,0.0000
265,13000.00,0.004,0.0000
265,1434.00,0.020,0.0000
265,25.12,0.004,23.1119
265,101.52,0.050,0.0000
265,1.00,0.020,3.3001
265,2500.00,0.020,0.0000
265,40.00,0.004,13.8592
265,286.12,0.050,0.0000
265,3.16,0.020,0.0000
265,5000.00,0.020,0.0000
268,25.12,0.004,6.4887
268,101.52,0.050,0.0000
268,1.00,0.020,1.2759
268,2500.00,0.020,0.0000
268,40.00,0.004,2.8350
268,286.12,0.050,0.0000
268,3.16,0.020,6.2974
268,5000.00,0.020,5.0511
268,101.52,0.004,0.0000
268,640.54,0.050,0.0000
268,5.01,0.020,0.0000
268,11000.00,0.020,4.0923
268,286.12,0.004,0.0000
268,904.79,0.050,9.5034
268,10.00,0.020,0.0000
268,13000.00,0.020,2.6745
268,640.54,0.004,0.0000
268,1434.00,0.050,0.1781
268,25.12,0.020,0.0000
268,1.00,0.050,0.7636
268,904.79,0.004,0.0000
268,2500.00,0.050,0.0000
268,40.00,0.020,0.5914
268,3.16,0.050,0.0000
268,1434.00,0.004,1.8135
268,5000.00,0.050,0.0000
268,101.52,0.020,2.0044
268,1.00,0.004,8.2411
268,5.01,0.050,0.0000
268,2500.00,0.004,35.3213
268,11000.00,0.050,0.0000
268,286.12,0.020,0.0000
268,3.16,0.004,0.0000
268,10.00,0.050,0.0000
268,5000.00,0.004,6.1218
268,13000.00,0.050,0.0000
268,640.54,0.020,0.0000
268,5.01,0.004,0.0036
268,25.12,0.050,0.0000
268,11000.00,0.004,2.9503
268,904.79,0.020,0.0000
268,10.00,0.004,1.7710
268,40.00,0.050,0.0000
268,13000.00,0.004,1.6165
268,1434.00,0.020,0.6773
269,3.16,0.004,0.0000
269,10.00,0.050,0.1455
269,5000.00,0.004,0.0010
269,13000.00,0.050,12.1560
269,640.54,0.020,0.0000
269,5.01,0.004,0.0000
269,25.12,0.050,0.0000
269,11000.00,0.004,1.7590
269,904.79,0.020,0.0000
269,10.00,0.004,2.0119
269,40.00,0.050,0.0000
269,13000.00,0.004,17.7206
269,1434.00,0.020,0.0000
269,25.12,0.004,0.8648
269,101.52,0.050,0.0000
269,1.00,0.020,0.0000
269,2500.00,0.020,0.0000
269,40.00,0.004,0.0000
269,286.12,0.050,1.1579
269,3.16,0.020,0.0000
269,5000.00,0.020,0.0000
269,101.52,0.004,0.0000
269,640.54,0.050,0.0000
269,5.01,0.020,0.0000
269,11000.00,0.020,9.2549
269,286.12,0.004,0.0000
269,904.79,0.050,0.3674
269,10.00,0.020,0.0000
269,13000.00,0.020,29.1982
269,640.54,0.004,0.0000
269,1434.00,0.050,23.2086
269,25.12,0.020,0.0000
269,1.00,0.050,0.0000
269,904.79,0.004,0.0000
269,2500.00,0.050,0.0000
269,40.00,0.020,0.0000
269,3.16,0.050,0.0000
269,1434.00,0.004,2.1325
269,5000.00,0.050,0.0000
269,101.52,0.020,0.0000
269,1.00,0.004,1.9977
269,5.01,0.050,0.0000
269,2500.00,0.004,0.7895
269,11000.00,0.050,2.3914
269,286.12,0.020,0.0000
270,40.00,0.020,0.0002
270,3.16,0.050,0.5514
270,1434.00,0.004,0.0113
270,5000.00,0.050,0.0001
270,101.52,0.020,0.0000
270,1.00,0.004,1.4750
270,5.01,0.050,0.0000
270,2500.00,0.004,21.3104
270,11000.00,0.050,0.6711
270,286.12,0.020,0.0000
270,3.16,0.004,0.0000
270,10.00,0.050,0.0000
270,5000.00,0.004,11.3724
270,13000.00,0.050,0.0000
270,640.54,0.020,0.0000
270,5.01,0.004,3.2713
270,25.12,0.050,0.0000
270,11000.00,0.004,0.0000
270,904.79,0.020,0.0000
270,10.00,0.004,7.4522
270,40.00,0.050,0.0000
270,13000.00,0.004,0.0000
270,1434.00,0.020,0.0000
270,25.12,0.004,11.2122
270,101.52,0.050,0.0000
270,1.00,0.020,4.1375
270,2500.00,0.020,0.0000
270,40.00,0.004,2.9716
270,286.12,0.050,0.0000
270,3.16,0.020,8.0355
270,5000.00,0.020,0.0000
270,101.52,0.004,0.0000
270,640.54,0.050,0.0000
270,5.01,0.020,0.0000
270,11000.00,0.020,7.0794
270,286.12,0.004,0.0000
270,904.79,0.050,0.0000
270,10.00,0.020,6.4855
270,13000.00,0.020,5.6080
270,640.54,0.004,0.0000
270,1434.00,0.050,0.0000
270,25.12,0.020,0.0000
270,1.00,0.050,6.7404
270,904.79,0.004,0.0000
270,2500.00,0.050,0.0000
272,5.01,0.020,0.0000
272,11000.00,0.020,0.0000
272,286.12,0.004,0.0000
272,904.79,0.050,3.4506
272,10.00,0.020,0.0000
272,13000.00,0.020,0.0000
272,640.54,0.004,0.0000
272,1434.00,0.050,2.0767
272,25.12,0.020,0.0002
272,1.00,0.050,2.6097
272,904.79,0.004,0.0005
272,2500.00,0.050,0.0000
272,40.00,0.020,0.0009
272,3.16,0.050,0.5636
272,1434.00,0.004,1.0868
272,5000.00,0.050,0.0000
272,101.52,0.020,2.1381
272,1.00,0.004,2.2289
272,5.01,0.050,0.0000
272,2500.00,0.004,1.5986
272,11000.00,0.050,1.5539
272,286.12,0.020,3.5248
272,3.16,0.004,4.9680
272,10.00,0.050,1.6055
272,5000.00,0.004,0.0001
272,13000.00,0.050,0.0000
272,640.54,0.020,16.8067
272,5.01,0.004,3.8300
272,25.12,0.050,0.0000
272,11000.00,0.004,1.0530
272,904.79,0.020,6.0011
272,10.00,0.004,9.2998
272,40.00,0.050,0.0000
272,13000.00,0.004,1.1176
272,1434.00,0.020,6.2939
272,25.12,0.004,14.6441
272,101.52,0.050,0.0000
272,1.00,0.020,1.2392
272,2500.00,0.020,0.5609
272,40.00,0.004,3.1372
272,286.12,0.050,1.4405
272,3.16,0.020,1.5787
272,5000.00,0.020,0.2353
272,101.52,0.004,0.7255
272,640.54,0.050,7.1203
273,3.16,0.004,0.7736
273,10.00,0.050,8.7141
273,5000.00,0.004,0.4999
273,13000.00,0.050,0.0000
273,640.54,0.020,13.7980
273,5.01,0.004,3.8108
273,25.12,0.050,0.1770
273,11000.00,0.004,0.0000
273,904.79,0.020,2.2998
273,10.00,0.004,2.0435
273,40.00,0.050,0.4274
273,13000.00,0.004,1.7776
273,1434.00,0.020,1.4169
273,25.12,0.004,3.3711
273,101.52,0.050,0.0000
273,1.00,0.020,2.1593
273,2500.00,0.020,0.0000
273,40.00,0.004,0.7099
273,286.12,0.050,0.0012
273,3.16,0.020,1.5982
273,5000.00,0.020,0.0000
273,101.52,0.004,1.5003
273,640.54,0.050,1.5434
273,5.01,0.020,0.8408
273,11000.00,0.020,0.0000
273,286.12,0.004,3.9092
273,904.79,0.050,2.8758
273,10.00,0.020,0.0000
273,13000.00,0.020,0.0000
273,640.54,0.004,0.0000
273,1434.00,0.050,0.0000
273,25.12,0.020,2.3842
273,1.00,0.050,14.8729
273,904.79,0.004,2.6038
273,2500.00,0.050,0.6215
273,40.00,0.020,4.6209
273,3.16,0.050,1.8798
273,1434.00,0.004,1.7496
273,5000.00,0.050,0.0000
273,101.52,0.020,3.6867
273,1.00,0.004,0.8553
273,5.01,0.050,0.3489
273,2500.00,0.004,9.9407
273,11000.00,0.050,0.7433
273,286.12,0.020,4.4601
274,101.52,0.020,3.3569
274,1.00,0.004,0.5076
274,5.01,0.050,0.0000
274,2500.00,0.004,11.0875
274,11000.00,0.050,2.0578
274,286.12,0.020,1.0765
274,3.16,0.004,0.0000
274,10.00,0.050,0.0000
274,5000.00,0.004,4.3193
274,13000.00,0.050,0.0000
274,640.54,0.020,0.0000
274,5.01,0.004,2.5201
274,25.12,0.050,0.0000
274,11000.00,0.004,0.0000
274,904.79,0.020,0.0000
274,10.00,0.004,5.1570
274,40.00,0.050,0.0000
274,13000.00,0.004,0.0000
274,1434.00,0.020,0.0000
274,25.12,0.004,12.7447
274,101.52,0.050,0.0000
274,1.00,0.020,2.7957
274,2500.00,0.020,0.0000
274,40.00,0.004,1.6809
274,286.12,0.050,0.0000
274,3.16,0.020,5.8878
274,5000.00,0.020,0.0000
274,101.52,0.004,0.0000
274,640.54,0.050,0.0000
274,5.01,0.020,0.0000
274,11000.00,0.020,3.9414
274,286.12,0.004,0.0000
274,904.79,0.050,0.0000
274,10.00,0.020,9.9968
274,13000.00,0.020,6.2014
274,640.54,0.004,0.0000
274,1434.00,0.050,0.0000
274,25.12,0.020,0.0000
274,1.00,0.050,3.3039
274,904.79,0.004,0.0000
274,2500.00,0.050,0.0000
274,40.00,0.020,0.0000
274,3.16,0.050,0.9366
274,1434.00,0.004,19.6213
274,5000.00,0.050,0.0000
275,40.00,0.020,0.0000
275,3.16,0.050,0.3046
275,1434.00,0.004,2.6254
275,5000.00,0.050,0.0000
275,101.52,0.020,0.7939
275,1.00,0.004,1.1070
275,5.01,0.050,0.0000
275,2500.00,0.004,3.4941
275,11000.00,0.050,1.5706
275,286.12,0.020,0.7628
275,3.16,0.004,1.4481
275,10.00,0.050,0.0000
275,5000.00,0.004,0.5941
275,13000.00,0.050,6.5562
275,640.54,0.020,0.0000
275,5.01,0.004,0.4675
275,25.12,0.050,0.0000
275,11000.00,0.004,0.0040
275,904.79,0.020,0.0000
275,10.00,0.004,1.4543
275,40.00,0.050,0.0000
275,13000.00,0.004,13.2243
275,1434.00,0.020,0.0000
275,25.12,0.004,2.0399
275,101.52,0.050,0.0000
275,1.00,0.020,0.0000
275,2500.00,0.020,0.0000
275,40.00,0.004,2.3596
275,286.12,0.050,0.0000
275,3.16,0.020,7.0746
275,5000.00,0.020,4.2298
275,101.52,0.004,0.7199
275,640.54,0.050,0.0000
275,5.01,0.020,0.0000
275,11000.00,0.020,10.5429
275,286.12,0.004,0.0000
275,904.79,0.050,10.8774
275,10.00,0.020,0.0129
275,13000.00,0.020,17.4929
275,640.54,0.004,0.0000
275,1434.00,0.050,9.0980
275,25.12,0.020,0.0000
275,1.00,0.050,2.3448
275,904.79,0.004,0.0000
275,2500.00,0.050,0.0000
276,40.00,0.020,0.0000
276,3.16,0.050,0.0000
276,1434.00,0.004,0.0000
276,5000.00,0.050,0.0000
276,101.52,0.020,0.0000
276,1.00,0.004,9.8796
276,5.01,0.050,0.0000
276,2500.00,0.004,0.0000
276,11000.00,0.050,0.0000
276,286.12,0.020,0.0000
276,3.16,0.004,0.0000
276,10.00,0.050,11.5462
276,5000.00,0.004,0.0000
276,13000.00,0.050,0.0000
276,640.54,0.020,0.0000
276,5.01,0.004,0.0000
276,25.12,0.050,0.0000
276,11000.00,0.004,0.0000
276,904.79,0.020,0.0000
276,10.00,0.004,66.5355
276,40.00,0.050,0.0000
276,13000.00,0.004,0.0000
276,1434.00,0.020,0.0000
276,25.12,0.004,0.0000
276,101.52,0.050,0.0000
276,1.00,0.020,0.0000
276,2500.00,0.020,0.0000
276,40.00,0.004,0.0000
276,286.12,0.050,0.0000
276,3.16,0.020,0.0000
276,5000.00,0.020,0.0000
276,101.52,0.004,0.0000
276,640.54,0.050,0.0000
276,5.01,0.020,0.0000
276,11000.00,0.020,0.0000
276,286.12,0.004,0.0000
276,904.79,0.050,0.0000
276,10.00,0.020,13.9309
276,13000.00,0.020,0.0000
276,640.54,0.004,0.0000
276,1434.00,0.050,0.0000
276,25.12,0.020,0.0000
276,1.00,0.050,0.0000
276,904.79,0.004,2.6687
276,2500.00,0.050,0.0000
278,1434.00,0.020,0.0000
278,25.12,0.004,0.9803
278,101.52,0.050,0.0000
278,1.00,0.020,1.4649
278,2500.00,0.020,0.0000
278,40.00,0.004,2.8157
278,286.12,0.050,0.0000
278,3.16,0.020,0.0000
278,5000.00,0.020,10.8318
278,101.52,0.004,0.0000
278,640.54,0.050,0.0000
278,5.01,0.020,0.0000
278,11000.00,0.020,20.8364
278,286.12,0.004,0.0000
278,904.79,0.050,18.8184
278,10.00,0.020,0.0000
278,13000.00,0.020,24.6556
278,640.54,0.004,0.0000
278,1434.00,0.050,4.1489
278,25.12,0.020,0.0000
278,1.00,0.050,0.0000
278,904.79,0.004,0.0000
278,2500.00,0.050,0.0000
278,40.00,0.020,0.0000
278,3.16,0.050,1.4468
278,1434.00,0.004,0.0000
278,5000.00,0.050,0.0000
278,101.52,0.020,0.0000
278,1.00,0.004,0.0000
278,5.01,0.050,0.0000
278,2500.00,0.004,0.0000
278,11000.00,0.050,1.7608
278,286.12,0.020,0.0000
278,3.16,0.004,0.5049
278,10.00,0.050,0.0000
278,5000.00,0.004,0.0000
278,13000.00,0.050,0.9948
278,640.54,0.020,0.0000
278,5.01,0.004,8.2080
278,25.12,0.050,0.0000
278,11000.00,0.004,0.0000
278,904.79,0.020,0.0000
278,10.00,0.004,0.0000
278,40.00,0.050,0.0000
278,13000.00,0.004,5.9548
280,286.12,0.004,0.0000
280,904.79,0.050,0.0012
280,10.00,0.020,0.0000
280,13000.00,0.020,0.0000
280,640.54,0.004,0.0000
280,1434.00,0.050,20.7874
280,25.12,0.020,0.0000
280,1.00,0.050,0.0000
280,904.79,0.004,0.0000
280,2500.00,0.050,0.0000
280,40.00,0.020,0.0139
280,3.16,0.050,0.0000
280,1434.00,0.004,0.0000
280,5000.00,0.050,0.0000
280,101.52,0.020,0.0000
280,1.00,0.004,0.0000
280,5.01,0.050,0.0000
280,2500.00,0.004,50.3133
280,11000.00,0.050,0.0000
280,286.12,0.020,0.0000
280,3.16,0.004,1.2719
280,10.00,0.050,0.0000
280,5000.00,0.004,13.9107
280,13000.00,0.050,0.0000
280,640.54,0.020,0.0000
280,5.01,0.004,1.3710
280,25.12,0.050,0.0000
280,11000.00,0.004,0.0000
280,904.79,0.020,0.0000
280,10.00,0.004,2.9147
280,40.00,0.050,0.0000
280,13000.00,0.004,0.0000
280,1434.00,0.020,0.0000
280,25.12,0.004,1.7451
280,101.52,0.050,0.0000
280,1.00,0.020,0.0000
280,2500.00,0.020,0.0000
280,40.00,0.004,6.4516
280,286.12,0.050,0.0000
280,3.16,0.020,3.4802
280,5000.00,0.020,0.0000
280,101.52,0.004,0.0065
280,640.54,0.050,0.0000
280,5.01,0.020,0.0000
280,11000.00,0.020,0.0000
281,5000.00,0.004,13.1926
281,13000.00,0.050,0.0000
281,640.54,0.020,2.2418
281,5.01,0.004,0.0000
281,25.12,0.050,0.0000
281,11000.00,0.004,3.2843
281,904.79,0.020,1.1700
281,10.00,0.004,0.0000
281,40.00,0.050,0.0000
281,13000.00,0.004,1.1726
281,1434.00,0.020,0.0000
281,25.12,0.004,0.0000
281,101.52,0.050,0.0000
281,1.00,0.020,0.0000
281,2500.00,0.020,8.0813
281,40.00,0.004,0.0000
281,286.12,0.050,0.0000
281,3.16,0.020,0.0000
281,5000.00,0.020,4.6029
281,101.52,0.004,0.0000
281,640.54,0.050,2.2785
281,5.01,0.020,0.0000
281,11000.00,0.020,0.0000
281,286.12,0.004,0.0000
281,904.79,0.050,19.1347
281,10.00,0.020,0.0000
281,13000.00,0.020,9.9242
281,640.54,0.004,0.0000
281,1434.00,0.050,19.0402
281,25.12,0.020,0.0000
281,1.00,0.050,0.0000
281,904.79,0.004,0.0000
281,2500.00,0.050,3.7344
281,40.00,0.020,0.0000
281,3.16,0.050,0.0000
281,1434.00,0.004,0.0000
281,5000.00,0.050,0.0000
281,101.52,0.020,0.0000
281,1.00,0.004,0.0000
281,5.01,0.050,0.0000
281,2500.00,0.004,13.2304
281,11000.00,0.050,0.0000
281,286.12,0.020,0.0000
281,3.16,0.004,0.0000
281,10.00,0.050,0.0000
282,286.12,0.004,0.0000
282,904.79,0.050,0.0000
282,10.00,0.020,1.6638
282,13000.00,0.020,1.7166
282,640.54,0.004,0.0000
282,1434.00,0.050,10.5717
282,25.12,0.020,0.0000
282,1.00,0.050,3.5814
282,904.79,0.004,0.0000
282,2500.00,0.050,6.7359
282,40.00,0.020,0.0000
282,3.16,0.050,1.4515
282,1434.00,0.004,0.0000
282,5000.00,0.050,0.7570
282,101.52,0.020,0.0000
282,1.00,0.004,3.5104
282,5.01,0.050,0.0000
282,2500.00,0.004,32.4760
282,11000.00,0.050,0.0000
282,286.12,0.020,0.0000
282,3.16,0.004,0.0000
282,10.00,0.050,0.0000
282,5000.00,0.004,16.4722
282,13000.00,0.050,2.2475
282,640.54,0.020,0.0000
282,5.01,0.004,1.2858
282,25.12,0.050,0.0000
282,11000.00,0.004,0.0000
282,904.79,0.020,0.0000
282,10.00,0.004,3.5318
282,40.00,0.050,0.0000
282,13000.00,0.004,1.6066
282,1434.00,0.020,0.0000
282,25.12,0.004,2.2373
282,101.52,0.050,0.0000
282,1.00,0.020,2.7361
282,2500.00,0.020,0.0000
282,40.00,0.004,4.1480
282,286.12,0.050,0.0000
282,3.16,0.020,3.6015
282,5000.00,0.020,0.0000
282,101.52,0.004,0.0000
282,640.54,0.050,0.0000
282,5.01,0.020,0.2237
282,11000.00,0.020,0.0000
284,101.52,0.020,2.8378
284,1.00,0.004,0.0000
284,5.01,0.050,0.0000
284,2500.00,0.004,0.0000
284,11000.00,0.050,0.0000
284,286.12,0.020,5.7695
284,3.16,0.004,6.3933
284,10.00,0.050,11.3399
284,5000.00,0.004,0.0000
284,13000.00,0.050,0.0000
284,640.54,0.020,23.7704
284,5.01,0.004,3.6316
284,25.12,0.050,0.0000
284,11000.00,0.004,0.0000
284,904.79,0.020,10.0600
284,10.00,0.004,2.9019
284,40.00,0.050,0.0000
284,13000.00,0.004,0.0000
284,1434.00,0.020,1.1348
284,25.12,0.004,7.5528
284,101.52,0.050,0.0000
284,1.00,0.020,0.6584
284,2500.00,0.020,0.7660
284,40.00,0.004,2.3974
284,286.12,0.050,0.0000
284,3.16,0.020,0.1708
284,5000.00,0.020,1.8060
284,101.52,0.004,0.7611
284,640.54,0.050,6.6662
284,5.01,0.020,0.9607
284,11000.00,0.020,3.5924
284,286.12,0.004,1.5799
284,904.79,0.050,1.3383
284,10.00,0.020,0.0000
284,13000.00,0.020,0.0000
284,640.54,0.004,0.0000
284,1434.00,0.050,0.6461
284,25.12,0.020,0.0000
284,1.00,0.050,5.6259
284,904.79,0.004,0.0000
284,2500.00,0.050,0.2979
284,40.00,0.020,0.0000
284,3.16,0.050,2.2842
284,1434.00,0.004,0.0000
284,5000.00,0.050,0.0000
286,640.54,0.004,0.0000
286,1434.00,0.050,38.3196
286,25.12,0.020,0.0000
286,1.00,0.050,0.0000
286,904.79,0.004,0.0000
286,2500.00,0.050,0.0000
286,40.00,0.020,0.0000
286,3.16,0.050,0.0000
286,1434.00,0.004,0.0000
286,5000.00,0.050,0.0000
286,101.52,0.020,0.0000
286,1.00,0.004,0.0000
286,5.01,0.050,0.0000
286,2500.00,0.004,11.3631
286,11000.00,0.050,0.0000
286,286.12,0.020,0.0000
286,3.16,0.004,0.0000
286,10.00,0.050,0.0000
286,5000.00,0.004,0.0000
286,13000.00,0.050,0.0000
286,640.54,0.020,0.0000
286,5.01,0.004,0.0000
286,25.12,0.050,0.0000
286,11000.00,0.004,10.7440
286,904.79,0.020,0.0000
286,10.00,0.004,0.0000
286,40.00,0.050,0.0000
286,13000.00,0.004,13.1086
286,1434.00,0.020,0.0000
286,25.12,0.004,0.0000
286,101.52,0.050,0.0000
286,1.00,0.020,0.0000
286,2500.00,0.020,0.0000
286,40.00,0.004,0.0000
286,286.12,0.050,0.0000
286,3.16,0.020,0.0000
286,5000.00,0.020,0.0000
286,101.52,0.004,0.0000
286,640.54,0.050,0.0000
286,5.01,0.020,0.0000
286,11000.00,0.020,13.3157
286,286.12,0.004,0.0000
286,904.79,0.050,6.3259
286,10.00,0.020,0.0000
286,13000.00,0.020,9.4580
287,11000.00,0.004,0.0009
287,904.79,0.020,1.3406
287,10.00,0.004,7.4409
287,40.00,0.050,0.0000
287,13000.00,0.004,0.0000
287,1434.00,0.020,0.0020
287,25.12,0.004,2.4780
287,101.52,0.050,0.0000
287,1.00,0.020,0.0000
287,2500.00,0.020,0.0000
287,40.00,0.004,0.0000
287,286.12,0.050,0.0000
287,3.16,0.020,4.7799
287,5000.00,0.020,0.0004
287,101.52,0.004,0.0004
287,640.54,0.050,0.0000
287,5.01,0.020,0.8208
287,11000.00,0.020,5.5094
287,286.12,0.004,0.0000
287,904.79,0.050,6.5611
287,10.00,0.020,4.9682
287,13000.00,0.020,10.4213
287,640.54,0.004,0.0000
287,1434.00,0.050,0.0000
287,25.12,0.020,0.0005
287,1.00,0.050,3.8418
287,904.79,0.004,0.0000
287,2500.00,0.050,0.0000
287,40.00,0.020,0.5951
287,3.16,0.050,0.0000
287,1434.00,0.004,8.1725
287,5000.00,0.050,0.0000
287,101.52,0.020,0.5416
287,1.00,0.004,2.2887
287,5.01,0.050,0.0000
287,2500.00,0.004,17.6394
287,11000.00,0.050,0.8983
287,286.12,0.020,2.7011
287,3.16,0.004,0.0000
287,10.00,0.050,0.0000
287,5000.00,0.004,16.3192
287,13000.00,0.050,1.6285
287,640.54,0.020,0.0000
287,5.01,0.004,2.4182
287,25.12,0.050,0.0000
288,286.12,0.004,0.0000
288,904.79,0.050,4.5028
288,10.00,0.020,7.5378
288,13000.00,0.020,0.0000
288,640.54,0.004,0.0000
288,1434.00,0.050,3.6724
288,25.12,0.020,2.0956
288,1.00,0.050,7.3482
288,904.79,0.004,0.0000
288,2500.00,0.050,0.0000
288,40.00,0.020,3.3168
288,3.16,0.050,0.0000
288,1434.00,0.004,0.0000
288,5000.00,0.050,0.0000
288,101.52,0.020,0.0000
288,1.00,0.004,4.1759
288,5.01,0.050,0.0000
288,2500.00,0.004,17.2886
288,11000.00,0.050,0.0000
288,286.12,0.020,0.0000
288,3.16,0.004,0.0038
288,10.00,0.050,0.0000
288,5000.00,0.004,9.2931
288,13000.00,0.050,0.0000
288,640.54,0.020,0.0000
288,5.01,0.004,2.3491
288,25.12,0.050,0.0000
288,11000.00,0.004,0.0000
288,904.79,0.020,0.0031
288,10.00,0.004,3.0971
288,40.00,0.050,0.0000
288,13000.00,0.004,8.1795
288,1434.00,0.020,1.5321
288,25.12,0.004,8.7177
288,101.52,0.050,1.7346
288,1.00,0.020,3.0923
288,2500.00,0.020,0.0000
288,40.00,0.004,2.3183
288,286.12,0.050,0.0000
288,3.16,0.020,2.9304
288,5000.00,0.020,2.9065
288,101.52,0.004,0.1066
288,640.54,0.050,3.8401
288,5.01,0.020,0.0000
288,11000.00,0.020,0.0000
289,3.16,0.050,0.0000
289,1434.00,0.004,0.0000
289,5000.00,0.050,0.0000
289,101.52,0.020,0.0000
289,1.00,0.004,3.3590
289,5.01,0.050,0.0000
289,2500.00,0.004,12.1341
289,11000.00,0.050,0.0000
289,286.12,0.020,0.0000
289,3.16,0.004,0.0000
289,10.00,0.050,0.0000
289,5000.00,0.004,20.2983
289,13000.00,0.050,0.0000
289,640.54,0.020,0.0000
289,5.01,0.004,0.0237
289,25.12,0.050,0.0000
289,11000.00,0.004,0.0000
289,904.79,0.020,0.0000
289,10.00,0.004,2.5680
289,40.00,0.050,0.0000
289,13000.00,0.004,0.0000
289,1434.00,0.020,0.0000
289,25.12,0.004,2.3073
289,101.52,0.050,0.0000
289,1.00,0.020,1.1432
289,2500.00,0.020,0.0000
289,40.00,0.004,2.5726
289,286.12,0.050,0.0000
289,3.16,0.020,0.0000
289,5000.00,0.020,2.4647
289,101.52,0.004,0.0000
289,640.54,0.050,0.0000
289,5.01,0.020,0.4891
289,11000.00,0.020,9.7819
289,286.12,0.004,0.0000
289,904.79,0.050,13.4691
289,10.00,0.020,0.0000
289,13000.00,0.020,6.9945
289,640.54,0.004,0.0000
289,1434.00,0.050,22.3495
289,25.12,0.020,0.0000
289,1.00,0.050,0.0000
289,904.79,0.004,0.0000
289,2500.00,0.050,3.0467
289,40.00,0.020,0.0122
290,2500.00,0.004,39.9912
290,11000.00,0.050,0.0000
290,286.12,0.020,0.0000
290,3.16,0.004,2.5043
290,10.00,0.050,0.0000
290,5000.00,0.004,0.0000
290,13000.00,0.050,0.0000
290,640.54,0.020,4.0512
290,5.01,0.004,9.4249
290,25.12,0.050,0.0000
290,11000.00,0.004,0.0000
290,904.79,0.020,13.9613
290,10.00,0.004,2.4639
290,40.00,0.050,0.0000
290,13000.00,0.004,0.0000
290,1434.00,0.020,7.2007
290,25.12,0.004,0.0000
290,101.52,0.050,0.0000
290,1.00,0.020,0.0000
290,2500.00,0.020,0.0000
290,40.00,0.004,0.0000
290,286.12,0.050,0.0000
290,3.16,0.020,0.2837
290,5000.00,0.020,0.0000
290,101.52,0.004,0.1756
290,640.54,0.050,8.1639
290,5.01,0.020,3.3015
290,11000.00,0.020,0.0000
290,286.12,0.004,0.0000
290,904.79,0.050,7.4649
290,10.00,0.020,0.0000
290,13000.00,0.020,0.0000
290,640.54,0.004,0.0000
290,1434.00,0.050,5.5920
290,25.12,0.020,0.0000
290,1.00,0.050,0.0000
290,904.79,0.004,0.0006
290,2500.00,0.050,0.0000
290,40.00,0.020,0.0000
290,3.16,0.050,0.0000
290,1434.00,0.004,0.0000
290,5000.00,0.050,0.0000
290,101.52,0.020,0.0000
290,1.00,0.004,2.4870
290,5.01,0.050,0.0000
291,5000.00,0.004,0.0000
291,13000.00,0.050,0.0000
291,640.54,0.020,0.0000
291,5.01,0.004,1.6570
291,25.12,0.050,0.0000
291,11000.00,0.004,0.0000
291,904.79,0.020,5.5942
291,10.00,0.004,2.6162
291,40.00,0.050,0.0000
291,13000.00,0.004,0.0000
291,1434.00,0.020,3.8042
291,25.12,0.004,9.7392
291,101.52,0.050,0.0000
291,1.00,0.020,2.4119
291,2500.00,0.020,0.9927
291,40.00,0.004,23.2170
291,286.12,0.050,0.0000
291,3.16,0.020,0.0000
291,5000.00,0.020,0.0000
291,101.52,0.004,0.0000
291,640.54,0.050,0.0000
291,5.01,0.020,0.0000
291,11000.00,0.020,0.7080
291,286.12,0.004,0.0000
291,904.79,0.050,2.6134
291,10.00,0.020,0.0000
291,13000.00,0.020,0.0000
291,640.54,0.004,0.0000
291,1434.00,0.050,0.0000
291,25.12,0.020,0.0000
291,1.00,0.050,6.6262
291,904.79,0.004,11.8143
291,2500.00,0.050,0.0000
291,40.00,0.020,0.0000
291,3.16,0.050,0.0000
291,1434.00,0.004,5.8122
291,5000.00,0.050,0.0000
291,101.52,0.020,0.0000
291,1.00,0.004,1.3809
291,5.01,0.050,0.0000
291,2500.00,0.004,16.6721
291,11000.00,0.050,0.0000
291,286.12,0.020,0.0000
291,3.16,0.004,2.6012
291,10.00,0.050,0.0000
293,2500.00,0.020,0.0000
293,40.00,0.004,0.0000
293,286.12,0.050,0.0000
293,3.16,0.020,0.0000
293,5000.00,0.020,0.0000
293,101.52,0.004,0.0000
293,640.54,0.050,0.0000
293,5.01,0.020,4.4297
293,11000.00,0.020,0.0000
293,286.12,0.004,0.0000
293,904.79,0.050,0.0000
293,10.00,0.020,23.5586
293,13000.00,0.020,0.0000
293,640.54,0.004,0.0000
293,1434.00,0.050,0.0000
293,25.12,0.020,0.0000
293,1.00,0.050,0.0000
293,904.79,0.004,0.0000
293,2500.00,0.050,0.0000
293,40.00,0.020,0.0000
293,3.16,0.050,0.0000
293,1434.00,0.004,0.0000
293,5000.00,0.050,0.0000
293,101.52,0.020,15.0364
293,1.00,0.004,0.0000
293,5.01,0.050,1.8776
293,2500.00,0.004,0.0000
293,11000.00,0.050,0.8445
293,286.12,0.020,0.0000
293,3.16,0.004,0.0000
293,10.00,0.050,23.3914
293,5000.00,0.004,0.0000
293,13000.00,0.050,1.2038
293,640.54,0.020,0.0000
293,5.01,0.004,0.0000
293,25.12,0.050,0.0000
293,11000.00,0.004,0.0000
293,904.79,0.020,0.0000
293,10.00,0.004,18.4103
293,40.00,0.050,0.0307
293,13000.00,0.004,0.0000
293,1434.00,0.020,0.0000
293,25.12,0.004,1.2483
293,101.52,0.050,7.4576
293,1.00,0.020,0.2959
294,2500.00,0.020,0.0000
294,40.00,0.004,9.4647
294,286.12,0.050,0.0000
294,3.16,0.020,2.9837
294,5000.00,0.020,3.4998
294,101.52,0.004,0.0000
294,640.54,0.050,0.0000
294,5.01,0.020,0.0000
294,11000.00,0.020,2.6009
294,286.12,0.004,0.0000
294,904.79,0.050,0.0000
294,10.00,0.020,13.0401
294,13000.00,0.020,3.3791
294,640.54,0.004,0.0000
294,1434.00,0.050,0.0000
294,25.12,0.020,4.7506
294,1.00,0.050,0.0000
294,904.79,0.004,0.0000
294,2500.00,0.050,0.0000
294,40.00,0.020,0.0000
294,3.16,0.050,1.7895
294,1434.00,0.004,1.5215
294,5000.00,0.050,0.0000
294,101.52,0.020,3.1675
294,1.00,0.004,1.8013
294,5.01,0.050,0.0000
294,2500.00,0.004,7.7315
294,11000.00,0.050,1.1228
294,286.12,0.020,0.6344
294,3.16,0.004,0.0000
294,10.00,0.050,0.0000
294,5000.00,0.004,24.5744
294,13000.00,0.050,0.0000
294,640.54,0.020,0.0000
294,5.01,0.004,0.4327
294,25.12,0.050,0.0000
294,11000.00,0.004,3.6029
294,904.79,0.020,0.3874
294,10.00,0.004,0.0000
294,40.00,0.050,0.0043
294,13000.00,0.004,7.1495
294,1434.00,0.020,4.5472
294,25.12,0.004,0.0000
294,101.52,0.050,0.0000
294,1.00,0.020,0.8543
296,5000.00,0.020,0.0019
296,101.52,0.004,0.0000
296,640.54,0.050,1.1098
296,5.01,0.020,0.2230
296,11000.00,0.020,7.9004
296,286.12,0.004,0.0000
296,904.79,0.050,18.9646
296,10.00,0.020,3.0698
296,13000.00,0.020,1.8920
296,640.54,0.004,0.0000
296,1434.00,0.050,11.0654
296,25.12,0.020,0.0000
296,1.00,0.050,1.6647
296,904.79,0.004,0.0000
296,2500.00,0.050,0.5198
296,40.00,0.020,0.0000
296,3.16,0.050,0.0469
296,1434.00,0.004,7.4565
296,5000.00,0.050,0.0000
296,101.52,0.020,0.0000
296,1.00,0.004,2.4293
296,5.01,0.050,0.0000
296,2500.00,0.004,15.3561
296,11000.00,0.050,0.0000
296,286.12,0.020,1.2650
296,3.16,0.004,0.0000
296,10.00,0.050,0.0003
296,5000.00,0.004,9.7546
296,13000.00,0.050,0.8068
296,640.54,0.020,0.0000
296,5.01,0.004,0.0000
296,25.12,0.050,0.0000
296,11000.00,0.004,0.6357
296,904.79,0.020,3.1891
296,10.00,0.004,0.0000
296,40.00,0.050,0.0000
296,13000.00,0.004,0.0000
296,1434.00,0.020,0.9193
296,25.12,0.004,1.0388
296,101.52,0.050,0.0000
296,1.00,0.020,2.7299
296,2500.00,0.020,7.4296
296,40.00,0.004,2.1694
296,286.12,0.050,0.0000
296,3.16,0.020,2.6893
298,5000.00,0.004,0.0000
298,13000.00,0.050,7.0577
298,640.54,0.020,0.0000
298,5.01,0.004,0.0000
298,25.12,0.050,0.0000
298,11000.00,0.004,0.0000
298,904.79,0.020,0.0000
298,10.00,0.004,0.0000
298,40.00,0.050,0.0000
298,13000.00,0.004,0.0000
298,1434.00,0.020,0.0000
298,25.12,0.004,0.0000
298,101.52,0.050,0.0000
298,1.00,0.020,0.0000
298,2500.00,0.020,0.0000
298,40.00,0.004,0.0000
298,286.12,0.050,0.0000
298,3.16,0.020,0.8266
298,5000.00,0.020,0.0000
298,101.52,0.004,0.6646
298,640.54,0.050,0.0461
298,5.01,0.020,0.0000
298,11000.00,0.020,20.5823
298,286.12,0.004,0.0000
298,904.79,0.050,8.7173
298,10.00,0.020,0.0000
298,13000.00,0.020,42.2434
298,640.54,0.004,0.0000
298,1434.00,0.050,22.2933
298,25.12,0.020,0.0000
298,1.00,0.050,0.0000
298,904.79,0.004,0.0000
298,2500.00,0.050,0.0000
298,40.00,0.020,0.0000
298,3.16,0.050,0.0000
298,1434.00,0.004,0.0000
298,5000.00,0.050,0.0000
298,101.52,0.020,0.0000
298,1.00,0.004,0.0000
298,5.01,0.050,0.0000
298,2500.00,0.004,0.0000
298,11000.00,0.050,0.0000
298,286.12,0.020,0.0000
298,3.16,0.004,2.9148
298,10.00,0.050,0.0000
299,3.16,0.020,1.5314
299,5000.00,0.020,0.0000
299,101.52,0.004,0.9639
299,640.54,0.050,0.0000
299,5.01,0.020,0.0000
299,11000.00,0.020,0.0000
299,286.12,0.004,0.0000
299,904.79,0.050,0.0002
299,10.00,0.020,0.0000
299,13000.00,0.020,0.0000
299,640.54,0.004,0.0000
299,1434.00,0.050,0.0000
299,25.12,0.020,0.0000
299,1.00,0.050,1.5978
299,904.79,0.004,7.1310
299,2500.00,0.050,0.0000
299,40.00,0.020,0.0000
299,3.16,0.050,0.0000
299,1434.00,0.004,20.6049
299,5000.00,0.050,0.0000
299,101.52,0.020,0.0000
299,1.00,0.004,0.0000
299,5.01,0.050,0.0000
299,2500.00,0.004,28.4428
299,11000.00,0.050,0.0000
299,286.12,0.020,0.0000
299,3.16,0.004,0.0000
299,10.00,0.050,0.0000
299,5000.00,0.004,0.0000
299,13000.00,0.050,0.0000
299,640.54,0.020,0.0000
299,5.01,0.004,0.0000
299,25.12,0.050,0.0000
299,11000.00,0.004,0.0000
299,904.79,0.020,0.0000
299,10.00,0.004,8.6117
299,40.00,0.050,0.0000
299,13000.00,0.004,0.0000
299,1434.00,0.020,11.7527
299,25.12,0.004,9.9203
299,101.52,0.050,0.0000
299,1.00,0.020,0.0000
299,2500.00,0.020,0.0000
299,40.00,0.004,16.3159
299,286.12,0.050,0.0000
300,11000.00,0.004,0.0000
300,904.79,0.020,0.0000
300,10.00,0.004,24.4675
300,40.00,0.050,0.0000
300,13000.00,0.004,0.0000
300,1434.00,0.020,0.0000
300,25.12,0.004,24.6457
300,101.52,0.050,0.0000
300,1.00,0.020,0.0000
300,2500.00,0.020,0.0000
300,40.00,0.004,16.3499
300,286.12,0.050,0.0000
300,3.16,0.020,0.0029
300,5000.00,0.020,0.0000
300,101.52,0.004,0.0000
300,640.54,0.050,0.0000
300,5.01,0.020,0.0000
300,11000.00,0.020,0.0000
300,286.12,0.004,0.0000
300,904.79,0.050,0.0000
300,10.00,0.020,0.0000
300,13000.00,0.020,0.0000
300,640.54,0.004,2.5469
300,1434.00,0.050,0.0000
300,25.12,0.020,0.0000
300,1.00,0.050,0.5800
300,904.79,0.004,5.9539
300,2500.00,0.050,0.0000
300,40.00,0.020,0.0000
300,3.16,0.050,0.0000
300,1434.00,0.004,0.0000
300,5000.00,0.050,0.0000
300,101.52,0.020,0.0000
300,1.00,0.004,6.4019
300,5.01,0.050,0.0000
300,2500.00,0.004,0.0000
300,11000.00,0.050,0.0000
300,286.12,0.020,18.9136
300,3.16,0.004,0.0000
300,10.00,0.050,0.0000
300,5000.00,0.004,0.0000
300,13000.00,0.050,0.0000
300,640.54,0.020,0.0000
300,5.01,0.004,0.0000
300,25.12,0.050,0.0000
302,640.54,0.020,0.0000
302,5.01,0.004,0.0000
302,25.12,0.050,0.0000
302,11000.00,0.004,17.4364
302,904.79,0.020,0.0000
302,10.00,0.004,2.3894
302,40.00,0.050,0.0000
302,13000.00,0.004,15.5048
302,1434.00,0.020,0.0000
302,25.12,0.004,3.0791
302,101.52,0.050,0.0000
302,1.00,0.020,1.7043
302,2500.00,0.020,0.0000
302,40.00,0.004,0.0000
302,286.12,0.050,0.0000
302,3.16,0.020,3.4607
302,5000.00,0.020,0.0000
302,101.52,0.004,0.0000
302,640.54,0.050,0.0000
302,5.01,0.020,0.0000
302,11000.00,0.020,2.8128
302,286.12,0.004,0.0000
302,904.79,0.050,0.0000
302,10.00,0.020,8.3382
302,13000.00,0.020,0.7216
302,640.54,0.004,0.0000
302,1434.00,0.050,0.0000
302,25.12,0.020,0.9377
302,1.00,0.050,3.4853
302,904.79,0.004,0.0000
302,2500.00,0.050,0.0000
302,40.00,0.020,0.0000
302,3.16,0.050,1.1006
302,1434.00,0.004,0.0000
302,5000.00,0.050,0.0000
302,101.52,0.020,0.0000
302,1.00,0.004,0.2789
302,5.01,0.050,0.0000
302,2500.00,0.004,0.3649
302,11000.00,0.050,0.8677
302,286.12,0.020,0.0000
302,3.16,0.004,0.0000
302,10.00,0.050,0.0000
302,5000.00,0.004,31.6367
302,13000.00,0.050,0.2524
303,1.00,0.050,0.0000
303,904.79,0.004,0.0000
303,2500.00,0.050,0.0000
303,40.00,0.020,0.0000
303,3.16,0.050,0.0000
303,1434.00,0.004,0.0000
303,5000.00,0.050,0.0000
303,101.52,0.020,0.0000
303,1.00,0.004,1.6342
303,5.01,0.050,0.4261
303,2500.00,0.004,0.0000
303,11000.00,0.050,1.6180
303,286.12,0.020,0.0000
303,3.16,0.004,1.4454
303,10.00,0.050,1.2628
303,5000.00,0.004,0.0000
303,13000.00,0.050,2.6222
303,640.54,0.020,0.0000
303,5.01,0.004,0.9762
303,25.12,0.050,0.0000
303,11000.00,0.004,0.0000
303,904.79,0.020,0.0000
303,10.00,0.004,0.0000
303,40.00,0.050,0.0000
303,13000.00,0.004,0.9820
303,1434.00,0.020,0.0000
303,25.12,0.004,0.0000
303,101.52,0.050,0.0000
303,1.00,0.020,0.0000
303,2500.00,0.020,0.0000
303,40.00,0.004,0.0000
303,286.12,0.050,0.0000
303,3.16,0.020,0.8116
303,5000.00,0.020,0.0000
303,101.52,0.004,0.0000
303,640.54,0.050,0.0000
303,5.01,0.020,0.0000
303,11000.00,0.020,49.9021
303,286.12,0.004,0.0000
303,904.79,0.050,15.3186
303,10.00,0.020,0.0000
303,13000.00,0.020,13.4405
303,640.54,0.004,0.0000
303,1434.00,0.050,14.2037
303,25.12,0.020,0.0000
305,10.00,0.020,0.0000
305,13000.00,0.020,79.9948
305,640.54,0.004,0.0000
305,1434.00,0.050,0.0000
305,25.12,0.020,0.0000
305,1.00,0.050,0.0000
305,904.79,0.004,0.0000
305,2500.00,0.050,0.0000
305,40.00,0.020,0.0000
305,3.16,0.050,0.0000
305,1434.00,0.004,0.0000
305,5000.00,0.050,0.0000
305,101.52,0.020,0.0000
305,1.00,0.004,0.0000
305,5.01,0.050,0.0000
305,2500.00,0.004,0.0000
305,11000.00,0.050,0.0000
305,286.12,0.020,0.0000
305,3.16,0.004,0.0000
305,10.00,0.050,0.0000
305,5000.00,0.004,0.0000
305,13000.00,0.050,0.0000
305,640.54,0.020,0.0000
305,5.01,0.004,0.0000
305,25.12,0.050,0.0000
305,11000.00,0.004,0.0000
305,904.79,0.020,0.0000
305,10.00,0.004,0.0000
305,40.00,0.050,0.0000
305,13000.00,0.004,0.0000
305,1434.00,0.020,0.0000
305,25.12,0.004,0.0000
305,101.52,0.050,0.0000
305,1.00,0.020,0.0000
305,2500.00,0.020,0.0000
305,40.00,0.004,0.0000
305,286.12,0.050,0.0000
305,3.16,0.020,0.0000
305,5000.00,0.020,0.0000
305,101.52,0.004,0.0000
305,640.54,0.050,0.0000
305,5.01,0.020,0.0000
305,11000.00,0.020,35.1502
305,286.12,0.004,0.0000
305,904.79,0.050,0.0000
306,904.79,0.020,6.0885
306,10.00,0.004,2.6777
306,40.00,0.050,2.0777
306,13000.00,0.004,3.9463
306,1434.00,0.020,0.0280
306,25.12,0.004,0.2193
306,101.52,0.050,0.0000
306,1.00,0.020,0.0000
306,2500.00,0.020,0.0000
306,40.00,0.004,0.0181
306,286.12,0.050,0.0000
306,3.16,0.020,0.0061
306,5000.00,0.020,0.0000
306,101.52,0.004,0.0000
306,640.54,0.050,6.2403
306,5.01,0.020,0.0000
306,11000.00,0.020,0.0000
306,286.12,0.004,0.0000
306,904.79,0.050,3.0007
306,10.00,0.020,0.0000
306,13000.00,0.020,0.0000
306,640.54,0.004,0.0000
306,1434.00,0.050,0.0000
306,25.12,0.020,0.0000
306,1.00,0.050,0.5681
306,904.79,0.004,0.0007
306,2500.00,0.050,1.2193
306,40.00,0.020,0.0000
306,3.16,0.050,0.2954
306,1434.00,0.004,4.2371
306,5000.00,0.050,1.1175
306,101.52,0.020,0.0000
306,1.00,0.004,4.0167
306,5.01,0.050,0.0600
306,2500.00,0.004,5.7567
306,11000.00,0.050,0.0000
306,286.12,0.020,0.0000
306,3.16,0.004,14.4490
306,10.00,0.050,23.4978
306,5000.00,0.004,0.0000
306,13000.00,0.050,0.0000
306,640.54,0.020,0.0000
306,5.01,0.004,0.0000
306,25.12,0.050,15.2336
306,11000.00,0.004,4.8418
307,40.00,0.004,0.0000
307,286.12,0.050,0.0000
307,3.16,0.020,0.0000
307,5000.00,0.020,0.0000
307,101.52,0.004,0.0000
307,640.54,0.050,0.0000
307,5.01,0.020,0.0000
307,11000.00,0.020,0.7896
307,286.12,0.004,0.0000
307,904.79,0.050,1.8356
307,10.00,0.020,0.0000
307,13000.00,0.020,2.8925
307,640.54,0.004,0.0000
307,1434.00,0.050,0.0000
307,25.12,0.020,0.0000
307,1.00,0.050,0.0000
307,904.79,0.004,0.0000
307,2500.00,0.050,0.0000
307,40.00,0.020,0.0000
307,3.16,0.050,0.0000
307,1434.00,0.004,0.0000
307,5000.00,0.050,0.0000
307,101.52,0.020,0.0000
307,1.00,0.004,0.0000
307,5.01,0.050,0.0000
307,2500.00,0.004,12.1130
307,11000.00,0.050,2.7517
307,286.12,0.020,0.0000
307,3.16,0.004,0.0000
307,10.00,0.050,0.0000
307,5000.00,0.004,14.1791
307,13000.00,0.050,18.1062
307,640.54,0.020,21.3816
307,5.01,0.004,0.0000
307,25.12,0.050,0.0000
307,11000.00,0.004,5.4137
307,904.79,0.020,0.0000
307,10.00,0.004,0.0000
307,40.00,0.050,0.0000
307,13000.00,0.004,12.3033
307,1434.00,0.020,0.0000
307,25.12,0.004,0.0000
307,101.52,0.050,0.0000
307,1.00,0.020,0.0000
307,2500.00,0.020,5.4375
308,1434.00,0.004,3.1212
308,5000.00,0.050,3.8641
308,101.52,0.020,0.6007
308,1.00,0.004,0.0000
308,5.01,0.050,0.0000
308,2500.00,0.004,4.1737
308,11000.00,0.050,0.0000
308,286.12,0.020,0.7431
308,3.16,0.004,0.0000
308,10.00,0.050,0.0000
308,5000.00,0.004,4.9683
308,13000.00,0.050,0.1349
308,640.54,0.020,1.2872
308,5.01,0.004,0.7180
308,25.12,0.050,0.0000
308,11000.00,0.004,12.7408
308,904.79,0.020,1.2323
308,10.00,0.004,0.6792
308,40.00,0.050,0.0000
308,13000.00,0.004,10.6271
308,1434.00,0.020,1.3315
308,25.12,0.004,0.0000
308,101.52,0.050,0.5497
308,1.00,0.020,0.0000
308,2500.00,0.020,2.8466
308,40.00,0.004,0.0000
308,286.12,0.050,0.6164
308,3.16,0.020,0.0000
308,5000.00,0.020,7.3079
308,101.52,0.004,0.7634
308,640.54,0.050,2.1757
308,5.01,0.020,0.0000
308,11000.00,0.020,0.0000
308,286.12,0.004,0.8401
308,904.79,0.050,2.5875
308,10.00,0.020,0.6735
308,13000.00,0.020,1.2065
308,640.54,0.004,0.0000
308,1434.00,0.050,6.0308
308,25.12,0.020,0.0000
308,1.00,0.050,0.0000
308,904.79,0.004,1.2007
308,2500.00,0.050,25.0344
308,40.00,0.020,0.8570
308,3.16,0.050,0.0000
310,2500.00,0.004,0.0000
310,11000.00,0.050,3.4650
310,286.12,0.020,0.0000
310,3.16,0.004,0.0000
310,10.00,0.050,0.0000
310,5000.00,0.004,0.0000
310,13000.00,0.050,1.9609
310,640.54,0.020,0.0000
310,5.01,0.004,0.0000
310,25.12,0.050,0.0000
310,11000.00,0.004,0.0000
310,904.79,0.020,0.0000
310,10.00,0.004,0.0000
310,40.00,0.050,0.0000
310,13000.00,0.004,2.0830
310,1434.00,0.020,0.0000
310,25.12,0.004,0.0000
310,101.52,0.050,0.0000
310,1.00,0.020,0.0000
310,2500.00,0.020,0.0000
310,40.00,0.004,0.0000
310,286.12,0.050,0.0000
310,3.16,0.020,2.1976
310,5000.00,0.020,0.0000
310,101.52,0.004,0.0000
310,640.54,0.050,0.0000
310,5.01,0.020,0.0000
310,11000.00,0.020,29.6354
310,286.12,0.004,0.0000
310,904.79,0.050,8.5305
310,10.00,0.020,0.0000
310,13000.00,0.020,28.3152
310,640.54,0.004,0.0000
310,1434.00,0.050,28.2123
310,25.12,0.020,0.0000
310,1.00,0.050,0.0000
310,904.79,0.004,0.0000
310,2500.00,0.050,0.0000
310,40.00,0.020,0.0000
310,3.16,0.050,0.0000
310,1434.00,0.004,0.0000
310,5000.00,0.050,0.0000
310,101.52,0.020,0.0000
310,1.00,0.004,0.0000
310,5.01,0.050,0.0000
311,5000.00,0.020,1.8419
311,101.52,0.004,0.0000
311,640.54,0.050,0.0000
311,5.01,0.020,0.0011
311,11000.00,0.020,0.0000
311,286.12,0.004,0.0000
311,904.79,0.050,3.3378
311,10.00,0.020,0.0000
311,13000.00,0.020,2.0957
311,640.54,0.004,0.0000
311,1434.00,0.050,0.2256
311,25.12,0.020,0.0000
311,1.00,0.050,5.3146
311,904.79,0.004,0.0002
311,2500.00,0.050,0.0000
311,40.00,0.020,0.2485
311,3.16,0.050,0.0000
311,1434.00,0.004,11.2809
311,5000.00,0.050,0.6421
311,101.52,0.020,5.2458
311,1.00,0.004,1.3557
311,5.01,0.050,0.0000
311,2500.00,0.004,4.1348
311,11000.00,0.050,0.0000
311,286.12,0.020,6.7295
311,3.16,0.004,0.0000
311,10.00,0.050,0.0000
311,5000.00,0.004,7.8437
311,13000.00,0.050,0.0000
311,640.54,0.020,0.0000
311,5.01,0.004,3.1226
311,25.12,0.050,0.0000
311,11000.00,0.004,1.1009
311,904.79,0.020,0.7636
311,10.00,0.004,10.4890
311,40.00,0.050,0.0000
311,13000.00,0.004,2.4068
311,1434.00,0.020,2.0919
311,25.12,0.004,7.9890
311,101.52,0.050,0.0000
311,1.00,0.020,4.8551
311,2500.00,0.020,0.3473
311,40.00,0.004,15.4641
311,286.12,0.050,0.0000
311,3.16,0.020,2.0295
313,2500.00,0.020,0.0000
313,40.00,0.004,3.0485
313,286.12,0.050,0.0000
313,3.16,0.020,3.4762
313,5000.00,0.020,4.1357
313,101.52,0.004,0.0000
313,640.54,0.050,0.0000
313,5.01,0.020,0.7377
313,11000.00,0.020,11.4923
313,286.12,0.004,0.0000
313,904.79,0.050,2.0193
313,10.00,0.020,6.6401
313,13000.00,0.020,13.7774
313,640.54,0.004,0.0000
313,1434.00,0.050,0.5453
313,25.12,0.020,0.3653
313,1.00,0.050,0.0000
313,904.79,0.004,0.0000
313,2500.00,0.050,0.0000
313,40.00,0.020,1.5210
313,3.16,0.050,0.0000
313,1434.00,0.004,0.0000
313,5000.00,0.050,1.8858
313,101.52,0.020,0.0000
313,1.00,0.004,0.0000
313,5.01,0.050,0.0000
313,2500.00,0.004,6.6760
313,11000.00,0.050,0.0000
313,286.12,0.020,0.0000
313,3.16,0.004,0.0000
313,10.00,0.050,0.0000
313,5000.00,0.004,22.5752
313,13000.00,0.050,1.7241
313,640.54,0.020,0.0000
313,5.01,0.004,1.5454
313,25.12,0.050,0.0000
313,11000.00,0.004,0.0000
313,904.79,0.020,0.0000
313,10.00,0.004,3.0411
313,40.00,0.050,0.0000
313,13000.00,0.004,11.5239
313,1434.00,0.020,0.0000
313,25.12,0.004,2.0773
313,101.52,0.050,0.0000
313,1.00,0.020,0.0000
314,3.16,0.020,14.5702
314,5000.00,0.020,6.8784
314,101.52,0.004,0.0000
314,640.54,0.050,0.0000
314,5.01,0.020,0.0000
314,11000.00,0.020,14.9614
314,286.12,0.004,0.0000
314,904.79,0.050,8.9005
314,10.00,0.020,0.0000
314,13000.00,0.020,13.5454
314,640.54,0.004,0.0000
314,1434.00,0.050,0.0000
314,25.12,0.020,0.0000
314,1.00,0.050,2.7449
314,904.79,0.004,0.0000
314,2500.00,0.050,0.0000
314,40.00,0.020,0.0000
314,3.16,0.050,0.0000
314,1434.00,0.004,0.0000
314,5000.00,0.050,0.0000
314,101.52,0.020,0.0000
314,1.00,0.004,2.6677
314,5.01,0.050,0.0000
314,2500.00,0.004,10.7305
314,11000.00,0.050,0.0000
314,286.12,0.020,0.0000
314,3.16,0.004,0.0000
314,10.00,0.050,0.0000
314,5000.00,0.004,13.8206
314,13000.00,0.050,0.0000
314,640.54,0.020,0.0000
314,5.01,0.004,0.6553
314,25.12,0.050,0.0000
314,11000.00,0.004,0.0000
314,904.79,0.020,0.0000
314,10.00,0.004,3.9896
314,40.00,0.050,0.0000
314,13000.00,0.004,0.0000
314,1434.00,0.020,0.0000
314,25.12,0.004,2.9285
314,101.52,0.050,0.0000
314,1.00,0.020,1.6609
314,2500.00,0.020,0.0000
314,40.00,0.004,2.6940
314,286.12,0.050,0.0000
316,3.16,0.050,0.0000
316,1434.00,0.004,0.0000
316,5000.00,0.050,0.0000
316,101.52,0.020,0.0022
316,1.00,0.004,0.0000
316,5.01,0.050,0.0000
316,2500.00,0.004,0.0000
316,11000.00,0.050,0.0000
316,286.12,0.020,0.0000
316,3.16,0.004,0.0000
316,10.00,0.050,0.0000
316,5000.00,0.004,0.0000
316,13000.00,0.050,2.5889
316,640.54,0.020,0.0000
316,5.01,0.004,0.0000
316,25.12,0.050,0.0000
316,11000.00,0.004,0.0264
316,904.79,0.020,0.0000
316,10.00,0.004,0.0000
316,40.00,0.050,0.0000
316,13000.00,0.004,1.7844
316,1434.00,0.020,0.0000
316,25.12,0.004,0.0000
316,101.52,0.050,0.0000
316,1.00,0.020,3.7627
316,2500.00,0.020,0.0000
316,40.00,0.004,0.0000
316,286.12,0.050,0.0000
316,3.16,0.020,2.1298
316,5000.00,0.020,0.0000
316,101.52,0.004,0.0000
316,640.54,0.050,0.0000
316,5.01,0.020,0.0000
316,11000.00,0.020,37.4981
316,286.12,0.004,0.0000
316,904.79,0.050,6.5167
316,10.00,0.020,0.0000
316,13000.00,0.020,46.6210
316,640.54,0.004,0.0000
316,1434.00,0.050,3.6174
316,25.12,0.020,0.0000
316,1.00,0.050,0.0000
316,904.79,0.004,0.0000
316,2500.00,0.050,0.0000
316,40.00,0.020,0.0000
318,1.00,0.004,4.6265
318,5.01,0.050,0.0000
318,2500.00,0.004,0.0035
318,11000.00,0.050,0.2678
318,286.12,0.020,0.0000
318,3.16,0.004,0.0000
318,10.00,0.050,0.0000
318,5000.00,0.004,9.8266
318,13000.00,0.050,0.0000
318,640.54,0.020,0.0000
318,5.01,0.004,1.3631
318,25.12,0.050,0.0000
318,11000.00,0.004,0.0000
318,904.79,0.020,0.0000
318,10.00,0.004,5.0847
318,40.00,0.050,0.0000
318,13000.00,0.004,7.7641
318,1434.00,0.020,0.0000
318,25.12,0.004,0.0000
318,101.52,0.050,0.0000
318,1.00,0.020,1.1390
318,2500.00,0.020,0.0000
318,40.00,0.004,0.5949
318,286.12,0.050,0.0000
318,3.16,0.020,0.0000
318,5000.00,0.020,0.0000
318,101.52,0.004,0.0000
318,640.54,0.050,0.0000
318,5.01,0.020,0.0000
318,11000.00,0.020,16.9410
318,286.12,0.004,0.0000
318,904.79,0.050,11.9781
318,10.00,0.020,0.0000
318,13000.00,0.020,37.7301
318,640.54,0.004,0.0000
318,1434.00,0.050,0.0001
318,25.12,0.020,0.0000
318,1.00,0.050,0.4487
318,904.79,0.004,0.0000
318,2500.00,0.050,0.0000
318,40.00,0.020,0.0000
318,3.16,0.050,0.0000
318,1434.00,0.004,0.0000
318,5000.00,0.050,2.7832
318,101.52,0.020,0.0000
321,2500.00,0.004,8.6012
321,11000.00,0.050,0.0000
321,286.12,0.020,0.0000
321,3.16,0.004,0.0000
321,10.00,0.050,0.0000
321,5000.00,0.004,0.0000
321,13000.00,0.050,0.0000
321,640.54,0.020,0.0008
321,5.01,0.004,0.3214
321,25.12,0.050,0.0000
321,11000.00,0.004,0.0000
321,904.79,0.020,9.5992
321,10.00,0.004,10.0167
321,40.00,0.050,0.0000
321,13000.00,0.004,0.0000
321,1434.00,0.020,0.0000
321,25.12,0.004,11.5580
321,101.52,0.050,0.0000
321,1.00,0.020,3.0638
321,2500.00,0.020,0.0000
321,40.00,0.004,12.6034
321,286.12,0.050,0.0000
321,3.16,0.020,2.3133
321,5000.00,0.020,0.0000
321,101.52,0.004,0.0260
321,640.54,0.050,7.4708
321,5.01,0.020,1.7708
321,11000.00,0.020,0.0000
321,286.12,0.004,0.0000
321,904.79,0.050,11.5899
321,10.00,0.020,0.0000
321,13000.00,0.020,0.0000
321,640.54,0.004,0.0000
321,1434.00,0.050,0.0000
321,25.12,0.020,0.0000
321,1.00,0.050,0.0000
321,904.79,0.004,18.1253
321,2500.00,0.050,0.0000
321,40.00,0.020,0.0000
321,3.16,0.050,3.4972
321,1434.00,0.004,0.3331
321,5000.00,0.050,0.0000
321,101.52,0.020,0.0000
321,1.00,0.004,0.0000
321,5.01,0.050,0.0000
322,286.12,0.020,0.2992
322,3.16,0.004,0.0000
322,10.00,0.050,0.0000
322,5000.00,0.004,0.7562
322,13000.00,0.050,0.0000
322,640.54,0.020,0.0000
322,5.01,0.004,8.4051
322,25.12,0.050,0.0000
322,11000.00,0.004,1.5356
322,904.79,0.020,10.6255
322,10.00,0.004,3.0252
322,40.00,0.050,0.0000
322,13000.00,0.004,0.3290
322,1434.00,0.020,9.1001
322,25.12,0.004,2.8979
322,101.52,0.050,0.0000
322,1.00,0.020,0.9778
322,2500.00,0.020,3.0405
322,40.00,0.004,9.1866
322,286.12,0.050,0.0000
322,3.16,0.020,4.8926
322,5000.00,0.020,4.8391
322,101.52,0.004,0.0000
322,640.54,0.050,18.0537
322,5.01,0.020,0.0000
322,11000.00,0.020,0.0000
322,286.12,0.004,0.0000
322,904.79,0.050,7.0679
322,10.00,0.020,0.0000
322,13000.00,0.020,0.0000
322,640.54,0.004,0.0000
322,1434.00,0.050,0.0000
322,25.12,0.020,0.0000
322,1.00,0.050,5.8497
322,904.79,0.004,0.0000
322,2500.00,0.050,2.6999
322,40.00,0.020,0.0000
322,3.16,0.050,0.0000
322,1434.00,0.004,0.0003
322,5000.00,0.050,0.7057
322,101.52,0.020,0.0000
322,1.00,0.004,4.5990
322,5.01,0.050,0.0000
322,2500.00,0.004,4.4896
322,11000.00,0.050,0.0000
323,3.16,0.020,2.2782
323,5000.00,0.020,0.0000
323,101.52,0.004,0.4445
323,640.54,0.050,6.2236
323,5.01,0.020,0.0000
323,11000.00,0.020,3.1999
323,286.12,0.004,6.1587
323,904.79,0.050,13.0981
323,10.00,0.020,0.0000
323,13000.00,0.020,3.4962
323,640.54,0.004,2.3209
323,1434.00,0.050,0.0000
323,25.12,0.020,0.0002
323,1.00,0.050,0.3158
323,904.79,0.004,0.0000
323,2500.00,0.050,3.0280
323,40.00,0.020,0.0000
323,3.16,0.050,0.0000
323,1434.00,0.004,0.0000
323,5000.00,0.050,2.0834
323,101.52,0.020,4.9296
323,1.00,0.004,0.0000
323,5.01,0.050,1.3338
323,2500.00,0.004,0.0000
323,11000.00,0.050,4.2713
323,286.12,0.020,4.9991
323,3.16,0.004,0.4649
323,10.00,0.050,11.9472
323,5000.00,0.004,0.0000
323,13000.00,0.050,4.1639
323,640.54,0.020,4.6899
323,5.01,0.004,4.1962
323,25.12,0.050,2.3028
323,11000.00,0.004,0.0000
323,904.79,0.020,9.5060
323,10.00,0.004,2.0898
323,40.00,0.050,1.1951
323,13000.00,0.004,0.0000
323,1434.00,0.020,0.0000
323,25.12,0.004,3.7244
323,101.52,0.050,0.5520
323,1.00,0.020,0.0000
323,2500.00,0.020,0.0000
323,40.00,0.004,0.0000
323,286.12,0.050,1.1864
325,13000.00,0.020,12.3695
325,640.54,0.004,0.0000
325,1434.00,0.050,11.0458
325,25.12,0.020,0.9161
325,1.00,0.050,1.8448
325,904.79,0.004,0.0000
325,2500.00,0.050,0.0000
325,40.00,0.020,1.0759
325,3.16,0.050,2.1590
325,1434.00,0.004,0.0000
325,5000.00,0.050,0.0000
325,101.52,0.020,0.0000
325,1.00,0.004,2.3809
325,5.01,0.050,0.0000
325,2500.00,0.004,4.3603
325,11000.00,0.050,0.0000
325,286.12,0.020,1.1740
325,3.16,0.004,0.0000
325,10.00,0.050,0.0000
325,5000.00,0.004,14.6512
325,13000.00,0.050,2.4785
325,640.54,0.020,0.0000
325,5.01,0.004,0.0000
325,25.12,0.050,0.0000
325,11000.00,0.004,14.6808
325,904.79,0.020,0.0000
325,10.00,0.004,1.1073
325,40.00,0.050,0.0000
325,13000.00,0.004,9.1074
325,1434.00,0.020,0.0000
325,25.12,0.004,0.8858
325,101.52,0.050,0.0000
325,1.00,0.020,0.0000
325,2500.00,0.020,0.0000
325,40.00,0.004,0.3983
325,286.12,0.050,0.0000
325,3.16,0.020,4.3367
325,5000.00,0.020,8.2967
325,101.52,0.004,0.0000
325,640.54,0.050,0.0000
325,5.01,0.020,0.0000
325,11000.00,0.020,7.2675
325,286.12,0.004,0.0000
325,904.79,0.050,0.0000
325,10.00,0.020,0.3573
327,1.00,0.050,2.1319
327,904.79,0.004,0.0000
327,2500.00,0.050,0.0000
327,40.00,0.020,0.0000
327,3.16,0.050,0.0000
327,1434.00,0.004,0.0000
327,5000.00,0.050,0.0001
327,101.52,0.020,0.0000
327,1.00,0.004,0.0000
327,5.01,0.050,0.0000
327,2500.00,0.004,0.0316
327,11000.00,0.050,0.0000
327,286.12,0.020,2.4203
327,3.16,0.004,0.0000
327,10.00,0.050,0.0000
327,5000.00,0.004,4.3862
327,13000.00,0.050,1.6393
327,640.54,0.020,0.0000
327,5.01,0.004,2.5860
327,25.12,0.050,0.0000
327,11000.00,0.004,3.2828
327,904.79,0.020,0.9166
327,10.00,0.004,2.3953
327,40.00,0.050,0.0000
327,13000.00,0.004,10.1967
327,1434.00,0.020,0.0000
327,25.12,0.004,0.0000
327,101.52,0.050,0.0000
327,1.00,0.020,3.4194
327,2500.00,0.020,0.0000
327,40.00,0.004,1.9145
327,286.12,0.050,0.0000
327,3.16,0.020,0.0000
327,5000.00,0.020,11.3511
327,101.52,0.004,0.0000
327,640.54,0.050,1.7939
327,5.01,0.020,0.0000
327,11000.00,0.020,10.3159
327,286.12,0.004,0.0000
327,904.79,0.050,26.4291
327,10.00,0.020,0.0000
327,13000.00,0.020,17.3062
327,640.54,0.004,0.0000
327,1434.00,0.050,0.0202
327,25.12,0.020,0.0000
329,1.00,0.004,0.0000
329,5.01,0.050,0.0000
329,2500.00,0.004,0.0000
329,11000.00,0.050,13.7522
329,286.12,0.020,0.0000
329,3.16,0.004,0.0000
329,10.00,0.050,0.9319
329,5000.00,0.004,0.0000
329,13000.00,0.050,3.4236
329,640.54,0.020,0.0000
329,5.01,0.004,1.3801
329,25.12,0.050,0.0000
329,11000.00,0.004,0.0000
329,904.79,0.020,0.0000
329,10.00,0.004,1.6306
329,40.00,0.050,0.0000
329,13000.00,0.004,0.0000
329,1434.00,0.020,0.0000
329,25.12,0.004,1.3791
329,101.52,0.050,0.0000
329,1.00,0.020,1.2636
329,2500.00,0.020,0.0000
329,40.00,0.004,0.0000
329,286.12,0.050,0.0000
329,3.16,0.020,2.3603
329,5000.00,0.020,0.0000
329,101.52,0.004,0.0000
329,640.54,0.050,0.0000
329,5.01,0.020,0.0000
329,11000.00,0.020,14.0655
329,286.12,0.004,0.0000
329,904.79,0.050,0.0015
329,10.00,0.020,0.0000
329,13000.00,0.020,49.5367
329,640.54,0.004,0.0000
329,1434.00,0.050,15.1873
329,25.12,0.020,0.0000
329,1.00,0.050,1.3859
329,904.79,0.004,0.0000
329,2500.00,0.050,0.0000
329,40.00,0.020,0.0000
329,3.16,0.050,0.0000
329,1434.00,0.004,0.0000
329,5000.00,0.050,0.0010
329,101.52,0.020,0.0000
331,3.16,0.020,0.0000
331,5000.00,0.020,2.7971
331,101.52,0.004,0.0000
331,640.54,0.050,0.0000
331,5.01,0.020,0.0000
331,11000.00,0.020,4.3585
331,286.12,0.004,0.0000
331,904.79,0.050,0.3788
331,10.00,0.020,0.0000
331,13000.00,0.020,2.9758
331,640.54,0.004,0.0000
331,1434.00,0.050,9.8531
331,25.12,0.020,0.0000
331,1.00,0.050,0.0000
331,904.79,0.004,0.0000
331,2500.00,0.050,0.0000
331,40.00,0.020,0.0000
331,3.16,0.050,0.0000
331,1434.00,0.004,0.0000
331,5000.00,0.050,0.0000
331,101.52,0.020,0.0000
331,1.00,0.004,0.0000
331,5.01,0.050,0.0000
331,2500.00,0.004,6.2130
331,11000.00,0.050,0.0000
331,286.12,0.020,0.0000
331,3.16,0.004,0.0000
331,10.00,0.050,0.0000
331,5000.00,0.004,15.6682
331,13000.00,0.050,8.6760
331,640.54,0.020,0.0000
331,5.01,0.004,0.0000
331,25.12,0.050,0.0000
331,11000.00,0.004,27.7936
331,904.79,0.020,0.0000
331,10.00,0.004,0.0000
331,40.00,0.050,0.0000
331,13000.00,0.004,29.5360
331,1434.00,0.020,0.0000
331,25.12,0.004,0.0000
331,101.52,0.050,0.0000
331,1.00,0.020,0.0000
331,2500.00,0.020,0.0000
331,40.00,0.004,0.0000
331,286.12,0.050,0.0000
332,10.00,0.004,2.2435
332,40.00,0.050,0.0000
332,13000.00,0.004,0.0017
332,1434.00,0.020,0.0002
332,25.12,0.004,4.3682
332,101.52,0.050,0.0000
332,1.00,0.020,0.0000
332,2500.00,0.020,1.7868
332,40.00,0.004,0.0000
332,286.12,0.050,0.0000
332,3.16,0.020,1.6881
332,5000.00,0.020,6.0015
332,101.52,0.004,0.0000
332,640.54,0.050,2.9992
332,5.01,0.020,0.0000
332,11000.00,0.020,6.3922
332,286.12,0.004,1.7841
332,904.79,0.050,16.4787
332,10.00,0.020,0.0000
332,13000.00,0.020,15.1884
332,640.54,0.004,0.0000
332,1434.00,0.050,1.4153
332,25.12,0.020,0.0000
332,1.00,0.050,3.0006
332,904.79,0.004,0.0003
332,2500.00,0.050,0.0001
332,40.00,0.020,0.0000
332,3.16,0.050,0.0000
332,1434.00,0.004,0.0017
332,5000.00,0.050,0.0000
332,101.52,0.020,7.4476
332,1.00,0.004,0.0000
332,5.01,0.050,0.0000
332,2500.00,0.004,0.0000
332,11000.00,0.050,5.6224
332,286.12,0.020,2.6534
332,3.16,0.004,0.0000
332,10.00,0.050,8.9199
332,5000.00,0.004,0.0000
332,13000.00,0.050,3.7892
332,640.54,0.020,2.7293
332,5.01,0.004,3.5246
332,25.12,0.050,0.0000
332,11000.00,0.004,0.0000
332,904.79,0.020,3.7401
333,640.54,0.004,0.0000
333,1434.00,0.050,0.0000
333,25.12,0.020,0.0000
333,1.00,0.050,0.0000
333,904.79,0.004,0.0000
333,2500.00,0.050,0.0001
333,40.00,0.020,0.0000
333,3.16,0.050,0.0000
333,1434.00,0.004,0.0000
333,5000.00,0.050,0.0000
333,101.52,0.020,0.0000
333,1.00,0.004,0.0000
333,5.01,0.050,0.0000
333,2500.00,0.004,10.3311
333,11000.00,0.050,0.0000
333,286.12,0.020,0.0000
333,3.16,0.004,0.0000
333,10.00,0.050,0.0000
333,5000.00,0.004,61.5727
333,13000.00,0.050,0.0000
333,640.54,0.020,0.0000
333,5.01,0.004,0.0000
333,25.12,0.050,0.0000
333,11000.00,0.004,0.0008
333,904.79,0.020,0.0000
333,10.00,0.004,0.0000
333,40.00,0.050,0.0000
333,13000.00,0.004,0.0023
333,1434.00,0.020,0.0000
333,25.12,0.004,0.0000
333,101.52,0.050,0.0000
333,1.00,0.020,0.0000
333,2500.00,0.020,0.0000
333,40.00,0.004,0.0000
333,286.12,0.050,0.0000
333,3.16,0.020,0.0000
333,5000.00,0.020,10.5225
333,101.52,0.004,0.0000
333,640.54,0.050,0.0000
333,5.01,0.020,0.0000
333,11000.00,0.020,23.3268
333,286.12,0.004,0.0000
333,904.79,0.050,0.0000
333,10.00,0.020,0.0000
333,13000.00,0.020,0.0000
334,5.01,0.020,0.6168
334,11000.00,0.020,5.5380
334,286.12,0.004,0.0000
334,904.79,0.050,0.0000
334,10.00,0.020,2.0534
334,13000.00,0.020,14.2492
334,640.54,0.004,0.0000
334,1434.00,0.050,5.3354
334,25.12,0.020,0.0000
334,1.00,0.050,1.2679
334,904.79,0.004,0.0000
334,2500.00,0.050,0.0002
334,40.00,0.020,0.0000
334,3.16,0.050,1.0214
334,1434.00,0.004,0.6058
334,5000.00,0.050,0.3896
334,101.52,0.020,5.6309
334,1.00,0.004,1.7080
334,5.01,0.050,0.0000
334,2500.00,0.004,6.9099
334,11000.00,0.050,1.9421
334,286.12,0.020,2.3775
334,3.16,0.004,0.0000
334,10.00,0.050,0.0000
334,5000.00,0.004,11.0217
334,13000.00,0.050,0.0000
334,640.54,0.020,2.3859
334,5.01,0.004,2.5483
334,25.12,0.050,0.0000
334,11000.00,0.004,0.6716
334,904.79,0.020,0.9245
334,10.00,0.004,2.5567
334,40.00,0.050,0.0000
334,13000.00,0.004,0.0000
334,1434.00,0.020,1.6027
334,25.12,0.004,5.2639
334,101.52,0.050,0.0000
334,1.00,0.020,0.9742
334,2500.00,0.020,15.0793
334,40.00,0.004,0.0000
334,286.12,0.050,0.0000
334,3.16,0.020,3.8669
334,5000.00,0.020,4.5150
334,101.52,0.004,0.0000
334,640.54,0.050,0.0015
335,1434.00,0.020,0.0000
335,25.12,0.004,6.4819
335,101.52,0.050,0.4814
335,1.00,0.020,5.4045
335,2500.00,0.020,0.0000
335,40.00,0.004,1.9769
335,286.12,0.050,1.8404
335,3.16,0.020,12.4371
335,5000.00,0.020,0.0000
335,101.52,0.004,0.0000
335,640.54,0.050,0.0000
335,5.01,0.020,0.0000
335,11000.00,0.020,2.9229
335,286.12,0.004,0.0000
335,904.79,0.050,0.0000
335,10.00,0.020,0.0000
335,13000.00,0.020,1.6223
335,640.54,0.004,0.0000
335,1434.00,0.050,0.0000
335,25.12,0.020,4.3829
335,1.00,0.050,4.5438
335,904.79,0.004,0.0000
335,2500.00,0.050,22.8746
335,40.00,0.020,0.4662
335,3.16,0.050,0.3455
335,1434.00,0.004,0.0000
335,5000.00,0.050,5.3787
335,101.52,0.020,4.6293
335,1.00,0.004,0.0000
335,5.01,0.050,0.0000
335,2500.00,0.004,0.0000
335,11000.00,0.050,8.6678
335,286.12,0.020,2.9593
335,3.16,0.004,0.0000
335,10.00,0.050,0.8582
335,5000.00,0.004,0.0000
335,13000.00,0.050,1.7395
335,640.54,0.020,2.7646
335,5.01,0.004,5.0398
335,25.12,0.050,0.0000
335,11000.00,0.004,0.0000
335,904.79,0.020,0.7592
335,10.00,0.004,2.1770
335,40.00,0.050,0.0000
335,13000.00,0.004,1.1749
337,1.00,0.050,0.9546
337,904.79,0.004,0.0000
337,2500.00,0.050,0.0000
337,40.00,0.020,0.0000
337,3.16,0.050,0.0000
337,1434.00,0.004,0.0000
337,5000.00,0.050,0.0000
337,101.52,0.020,0.0000
337,1.00,0.004,2.6771
337,5.01,0.050,0.0000
337,2500.00,0.004,1.9987
337,11000.00,0.050,0.0000
337,286.12,0.020,0.0000
337,3.16,0.004,0.0000
337,10.00,0.050,0.0000
337,5000.00,0.004,18.1814
337,13000.00,0.050,0.0000
337,640.54,0.020,0.0000
337,5.01,0.004,0.0000
337,25.12,0.050,0.0000
337,11000.00,0.004,0.0000
337,904.79,0.020,0.0000
337,10.00,0.004,0.0000
337,40.00,0.050,0.0000
337,13000.00,0.004,5.1390
337,1434.00,0.020,0.0000
337,25.12,0.004,0.0000
337,101.52,0.050,0.0000
337,1.00,0.020,0.8931
337,2500.00,0.020,0.0000
337,40.00,0.004,1.4781
337,286.12,0.050,0.0000
337,3.16,0.020,0.0000
337,5000.00,0.020,0.0381
337,101.52,0.004,0.0000
337,640.54,0.050,0.0000
337,5.01,0.020,0.0000
337,11000.00,0.020,32.6031
337,286.12,0.004,0.0000
337,904.79,0.050,6.2979
337,10.00,0.020,0.0000
337,13000.00,0.020,20.0059
337,640.54,0.004,0.0000
337,1434.00,0.050,11.9476
337,25.12,0.020,0.0000
338,5.01,0.020,0.0000
338,11000.00,0.020,9.3199
338,286.12,0.004,2.0955
338,904.79,0.050,1.9680
338,10.00,0.020,0.0000
338,13000.00,0.020,11.7553
338,640.54,0.004,0.0000
338,1434.00,0.050,8.2172
338,25.12,0.020,0.0000
338,1.00,0.050,1.4171
338,904.79,0.004,0.0000
338,2500.00,0.050,6.9257
338,40.00,0.020,0.6798
338,3.16,0.050,0.0000
338,1434.00,0.004,0.7053
338,5000.00,0.050,11.1269
338,101.52,0.020,2.9249
338,1.00,0.004,0.0000
338,5.01,0.050,0.0000
338,2500.00,0.004,1.8674
338,11000.00,0.050,3.3146
338,286.12,0.020,1.5422
338,3.16,0.004,0.0000
338,10.00,0.050,0.0000
338,5000.00,0.004,8.7897
338,13000.00,0.050,0.7679
338,640.54,0.020,1.6202
338,5.01,0.004,0.0000
338,25.12,0.050,0.6738
338,11000.00,0.004,4.3418
338,904.79,0.020,2.4863
338,10.00,0.004,0.8000
338,40.00,0.050,0.0000
338,13000.00,0.004,3.3313
338,1434.00,0.020,1.5949
338,25.12,0.004,1.7660
338,101.52,0.050,0.0000
338,1.00,0.020,2.8106
338,2500.00,0.020,8.7391
338,40.00,0.004,0.0000
338,286.12,0.050,1.0138
338,3.16,0.020,0.0000
338,5000.00,0.020,4.8377
338,101.52,0.004,0.0000
338,640.54,0.050,0.0000
339,3.16,0.050,0.0000
339,1434.00,0.004,0.0000
339,5000.00,0.050,0.0000
339,101.52,0.020,2.3501
339,1.00,0.004,0.0000
339,5.01,0.050,0.0000
339,2500.00,0.004,19.4427
339,11000.00,0.050,0.0000
339,286.12,0.020,3.6074
339,3.16,0.004,0.0000
339,10.00,0.050,0.0000
339,5000.00,0.004,4.8419
339,13000.00,0.050,0.0000
339,640.54,0.020,0.0000
339,5.01,0.004,4.3686
339,25.12,0.050,0.0000
339,11000.00,0.004,0.4248
339,904.79,0.020,0.0000
339,10.00,0.004,4.1553
339,40.00,0.050,0.0000
339,13000.00,0.004,0.0000
339,1434.00,0.020,4.8155
339,25.12,0.004,16.0306
339,101.52,0.050,0.0000
339,1.00,0.020,0.5230
339,2500.00,0.020,2.8899
339,40.00,0.004,5.2004
339,286.12,0.050,0.0000
339,3.16,0.020,6.3611
339,5000.00,0.020,2.3169
339,101.52,0.004,0.0000
339,640.54,0.050,0.0000
339,5.01,0.020,0.0000
339,11000.00,0.020,8.9601
339,286.12,0.004,0.0000
339,904.79,0.050,5.6417
339,10.00,0.020,0.0000
339,13000.00,0.020,3.2650
339,640.54,0.004,0.0000
339,1434.00,0.050,0.1343
339,25.12,0.020,0.0000
339,1.00,0.050,5.3171
339,904.79,0.004,0.0000
339,2500.00,0.050,0.0000
339,40.00,0.020,0.0000
340,13000.00,0.020,6.8624
340,640.54,0.004,0.0000
340,1434.00,0.050,7.4301
340,25.12,0.020,0.0000
340,1.00,0.050,0.9055
340,904.79,0.004,0.0003
340,2500.00,0.050,10.2083
340,40.00,0.020,0.0000
340,3.16,0.050,0.5776
340,1434.00,0.004,0.0000
340,5000.00,0.050,1.1755
340,101.52,0.020,0.6635
340,1.00,0.004,0.0000
340,5.01,0.050,0.0000
340,2500.00,0.004,4.2176
340,11000.00,0.050,0.0000
340,286.12,0.020,0.0020
340,3.16,0.004,0.0000
340,10.00,0.050,0.0000
340,5000.00,0.004,16.3624
340,13000.00,0.050,0.0000
340,640.54,0.020,3.5063
340,5.01,0.004,5.2585
340,25.12,0.050,0.0000
340,11000.00,0.004,2.1847
340,904.79,0.020,0.0000
340,10.00,0.004,4.3043
340,40.00,0.050,0.0000
340,13000.00,0.004,3.4952
340,1434.00,0.020,0.0172
340,25.12,0.004,1.4782
340,101.52,0.050,0.0000
340,1.00,0.020,1.8793
340,2500.00,0.020,0.0089
340,40.00,0.004,1.4766
340,286.12,0.050,0.0000
340,3.16,0.020,2.5233
340,5000.00,0.020,0.9000
340,101.52,0.004,0.4344
340,640.54,0.050,0.0000
340,5.01,0.020,0.0000
340,11000.00,0.020,0.0000
340,286.12,0.004,0.0000
340,904.79,0.050,26.8373
340,10.00,0.020,1.3815
343,25.12,0.004,5.8189
343,101.52,0.050,0.0000
343,1.00,0.020,1.9531
343,2500.00,0.020,0.0000
343,40.00,0.004,6.3125
343,286.12,0.050,0.0000
343,3.16,0.020,3.3955
343,5000.00,0.020,0.0000
343,101.52,0.004,0.0000
343,640.54,0.050,8.6690
343,5.01,0.020,0.0000
343,11000.00,0.020,0.0000
343,286.12,0.004,0.0000
343,904.79,0.050,4.1889
343,10.00,0.020,3.9497
343,13000.00,0.020,1.3370
343,640.54,0.004,0.0000
343,1434.00,0.050,3.2168
343,25.12,0.020,0.0000
343,1.00,0.050,8.6693
343,904.79,0.004,0.0000
343,2500.00,0.050,2.7584
343,40.00,0.020,0.0000
343,3.16,0.050,0.0000
343,1434.00,0.004,6.5065
343,5000.00,0.050,0.8726
343,101.52,0.020,0.0000
343,1.00,0.004,3.3389
343,5.01,0.050,0.0000
343,2500.00,0.004,2.8440
343,11000.00,0.050,0.0000
343,286.12,0.020,7.8925
343,3.16,0.004,0.3622
343,10.00,0.050,0.0000
343,5000.00,0.004,0.0000
343,13000.00,0.050,0.0000
343,640.54,0.020,1.8548
343,5.01,0.004,7.7726
343,25.12,0.050,0.0000
343,11000.00,0.004,1.4884
343,904.79,0.020,12.2505
343,10.00,0.004,4.1335
343,40.00,0.050,0.0000
343,13000.00,0.004,0.0000
343,1434.00,0.020,2.1958
344,904.79,0.004,0.0000
344,2500.00,0.050,1.5140
344,40.00,0.020,2.5231
344,3.16,0.050,1.2957
344,1434.00,0.004,0.0000
344,5000.00,0.050,2.6997
344,101.52,0.020,0.1260
344,1.00,0.004,4.0553
344,5.01,0.050,0.0000
344,2500.00,0.004,38.4210
344,11000.00,0.050,0.0000
344,286.12,0.020,0.0000
344,3.16,0.004,0.0000
344,10.00,0.050,0.0000
344,5000.00,0.004,3.2980
344,13000.00,0.050,0.0000
344,640.54,0.020,0.0570
344,5.01,0.004,0.0000
344,25.12,0.050,0.0000
344,11000.00,0.004,0.6040
344,904.79,0.020,0.0000
344,10.00,0.004,0.8040
344,40.00,0.050,0.7158
344,13000.00,0.004,6.5927
344,1434.00,0.020,4.9228
344,25.12,0.004,4.2852
344,101.52,0.050,0.0000
344,1.00,0.020,7.4470
344,2500.00,0.020,0.0000
344,40.00,0.004,0.2226
344,286.12,0.050,0.0065
344,3.16,0.020,0.6655
344,5000.00,0.020,0.0000
344,101.52,0.004,0.0000
344,640.54,0.050,0.0000
344,5.01,0.020,1.9693
344,11000.00,0.020,0.0000
344,286.12,0.004,0.0000
344,904.79,0.050,0.0000
344,10.00,0.020,6.8255
344,13000.00,0.020,0.0000
344,640.54,0.004,0.0000
344,1434.00,0.050,6.1813
344,25.12,0.020,0.0000
344,1.00,0.050,3.7197
348,1434.00,0.004,12.3904
348,5000.00,0.050,0.0000
348,101.52,0.020,2.0407
348,1.00,0.004,7.7515
348,5.01,0.050,0.0000
348,2500.00,0.004,0.0000
348,11000.00,0.050,0.0000
348,286.12,0.020,17.1850
348,3.16,0.004,0.0000
348,10.00,0.050,0.0000
348,5000.00,0.004,1.8548
348,13000.00,0.050,0.0000
348,640.54,0.020,9.7269
348,5.01,0.004,0.0000
348,25.12,0.050,0.0000
348,11000.00,0.004,0.0000
348,904.79,0.020,2.3497
348,10.00,0.004,0.9527
348,40.00,0.050,0.0000
348,13000.00,0.004,0.0000
348,1434.00,0.020,0.6710
348,25.12,0.004,1.7594
348,101.52,0.050,0.0000
348,1.00,0.020,2.4872
348,2500.00,0.020,0.0000
348,40.00,0.004,16.4180
348,286.12,0.050,1.8781
348,3.16,0.020,0.0000
348,5000.00,0.020,0.0000
348,101.52,0.004,9.9182
348,640.54,0.050,5.4595
348,5.01,0.020,0.0000
348,11000.00,0.020,0.0000
348,286.12,0.004,0.0000
348,904.79,0.050,0.6479
348,10.00,0.020,10.0105
348,13000.00,0.020,0.0000
348,640.54,0.004,0.0000
348,1434.00,0.050,0.0000
348,25.12,0.020,0.0000
348,1.00,0.050,0.2086
348,904.79,0.004,0.0000
348,2500.00,0.050,0.0000
348,40.00,0.020,0.0002
348,3.16,0.050,0.0000
350,640.54,0.020,0.0000
350,5.01,0.004,0.0000
350,25.12,0.050,0.0000
350,11000.00,0.004,0.0000
350,904.79,0.020,0.0000
350,10.00,0.004,0.0000
350,40.00,0.050,0.0000
350,13000.00,0.004,0.0000
350,1434.00,0.020,0.0000
350,25.12,0.004,0.0000
350,101.52,0.050,0.0000
350,1.00,0.020,1.4592
350,2500.00,0.020,0.0000
350,40.00,0.004,0.0000
350,286.12,0.050,0.0000
350,3.16,0.020,1.1389
350,5000.00,0.020,0.0000
350,101.52,0.004,0.0000
350,640.54,0.050,0.0000
350,5.01,0.020,0.0000
350,11000.00,0.020,19.5429
350,286.12,0.004,0.0000
350,904.79,0.050,4.4278
350,10.00,0.020,0.0000
350,13000.00,0.020,46.7532
350,640.54,0.004,0.0000
350,1434.00,0.050,13.6529
350,25.12,0.020,0.0000
350,1.00,0.050,1.2046
350,904.79,0.004,0.0000
350,2500.00,0.050,0.0000
350,40.00,0.020,0.0000
350,3.16,0.050,0.0000
350,1434.00,0.004,0.0000
350,5000.00,0.050,0.0000
350,101.52,0.020,0.0000
350,1.00,0.004,1.9293
350,5.01,0.050,0.0000
350,2500.00,0.004,3.9971
350,11000.00,0.050,0.0000
350,286.12,0.020,0.0000
350,3.16,0.004,0.0000
350,10.00,0.050,0.0000
350,5000.00,0.004,14.0487
350,13000.00,0.050,0.0000
352,25.12,0.020,0.0000
352,1.00,0.050,3.0103
352,904.79,0.004,0.0000
352,2500.00,0.050,0.0000
352,40.00,0.020,0.0641
352,3.16,0.050,0.0000
352,1434.00,0.004,1.1395
352,5000.00,0.050,0.0000
352,101.52,0.020,19.4619
352,1.00,0.004,11.0061
352,5.01,0.050,0.0000
352,2500.00,0.004,2.5191
352,11000.00,0.050,0.0000
352,286.12,0.020,1.3634
352,3.16,0.004,0.0000
352,10.00,0.050,0.0000
352,5000.00,0.004,0.0000
352,13000.00,0.050,0.0000
352,640.54,0.020,4.0302
352,5.01,0.004,0.0000
352,25.12,0.050,0.0000
352,11000.00,0.004,3.3203
352,904.79,0.020,1.2196
352,10.00,0.004,16.6726
352,40.00,0.050,0.0000
352,13000.00,0.004,0.0000
352,1434.00,0.020,0.0000
352,25.12,0.004,5.3812
352,101.52,0.050,0.0000
352,1.00,0.020,5.1282
352,2500.00,0.020,0.0000
352,40.00,0.004,24.3176
352,286.12,0.050,0.0000
352,3.16,0.020,0.0000
352,5000.00,0.020,0.0000
352,101.52,0.004,0.0000
352,640.54,0.050,0.0000
352,5.01,0.020,0.0000
352,11000.00,0.020,0.0000
352,286.12,0.004,0.0000
352,904.79,0.050,0.0000
352,10.00,0.020,2.5396
352,13000.00,0.020,0.0000
352,640.54,0.004,0.0000
352,1434.00,0.050,0.0000
353,640.54,0.020,0.0000
353,5.01,0.004,4.6967
353,25.12,0.050,0.0000
353,11000.00,0.004,0.9237
353,904.79,0.020,0.0001
353,10.00,0.004,4.5716
353,40.00,0.050,0.0000
353,13000.00,0.004,1.4393
353,1434.00,0.020,3.5905
353,25.12,0.004,13.9680
353,101.52,0.050,0.0000
353,1.00,0.020,3.0584
353,2500.00,0.020,0.0000
353,40.00,0.004,5.9097
353,286.12,0.050,0.0000
353,3.16,0.020,4.6876
353,5000.00,0.020,0.0000
353,101.52,0.004,0.0000
353,640.54,0.050,0.0000
353,5.01,0.020,0.0000
353,11000.00,0.020,0.0000
353,286.12,0.004,0.0000
353,904.79,0.050,6.9726
353,10.00,0.020,0.0000
353,13000.00,0.020,0.0000
353,640.54,0.004,0.0000
353,1434.00,0.050,3.5384
353,25.12,0.020,0.0000
353,1.00,0.050,5.5088
353,904.79,0.004,0.0000
353,2500.00,0.050,0.0000
353,40.00,0.020,0.0000
353,3.16,0.050,0.7987
353,1434.00,0.004,10.6521
353,5000.00,0.050,0.0000
353,101.52,0.020,0.0000
353,1.00,0.004,5.9461
353,5.01,0.050,0.0000
353,2500.00,0.004,9.3238
353,11000.00,0.050,0.0000
353,286.12,0.020,0.0000
353,3.16,0.004,0.0000
353,10.00,0.050,0.0000
353,5000.00,0.004,12.6350
353,13000.00,0.050,0.0000
354,25.12,0.004,7.8471
354,101.52,0.050,0.0000
354,1.00,0.020,3.5043
354,2500.00,0.020,0.0000
354,40.00,0.004,8.5556
354,286.12,0.050,0.0000
354,3.16,0.020,3.7106
354,5000.00,0.020,0.0000
354,101.52,0.004,0.0000
354,640.54,0.050,0.0000
354,5.01,0.020,0.0000
354,11000.00,0.020,0.0000
354,286.12,0.004,0.0000
354,904.79,0.050,13.9208
354,10.00,0.020,0.0000
354,13000.00,0.020,0.0000
354,640.54,0.004,0.0000
354,1434.00,0.050,0.0000
354,25.12,0.020,0.0000
354,1.00,0.050,0.0000
354,904.79,0.004,0.0000
354,2500.00,0.050,0.0000
354,40.00,0.020,0.0000
354,3.16,0.050,2.3576
354,1434.00,0.004,31.6370
354,5000.00,0.050,0.0000
354,101.52,0.020,0.0000
354,1.00,0.004,1.8305
354,5.01,0.050,0.0000
354,2500.00,0.004,18.2670
354,11000.00,0.050,0.0000
354,286.12,0.020,0.0000
354,3.16,0.004,0.0000
354,10.00,0.050,0.0000
354,5000.00,0.004,5.7127
354,13000.00,0.050,0.0000
354,640.54,0.020,0.0000
354,5.01,0.004,0.0000
354,25.12,0.050,0.0000
354,11000.00,0.004,0.0000
354,904.79,0.020,0.0000
354,10.00,0.004,8.5886
354,40.00,0.050,0.0000
354,13000.00,0.004,0.0000
354,1434.00,0.020,0.1662
355,10.00,0.004,14.9432
355,40.00,0.050,0.0000
355,13000.00,0.004,6.4429
355,1434.00,0.020,0.0000
355,25.12,0.004,16.2185
355,101.52,0.050,0.0000
355,1.00,0.020,2.2058
355,2500.00,0.020,0.0835
355,40.00,0.004,1.6118
355,286.12,0.050,0.0000
355,3.16,0.020,5.2085
355,5000.00,0.020,1.5878
355,101.52,0.004,0.0000
355,640.54,0.050,0.0000
355,5.01,0.020,0.0000
355,11000.00,0.020,2.3849
355,286.12,0.004,0.0000
355,904.79,0.050,0.0002
355,10.00,0.020,7.3027
355,13000.00,0.020,2.0685
355,640.54,0.004,0.0000
355,1434.00,0.050,0.0000
355,25.12,0.020,0.0000
355,1.00,0.050,5.1762
355,904.79,0.004,0.0000
355,2500.00,0.050,0.7902
355,40.00,0.020,3.0683
355,3.16,0.050,0.1996
355,1434.00,0.004,10.6069
355,5000.00,0.050,0.0000
355,101.52,0.020,4.5129
355,1.00,0.004,0.8852
355,5.01,0.050,0.0000
355,2500.00,0.004,8.2600
355,11000.00,0.050,0.0000
355,286.12,0.020,0.0000
355,3.16,0.004,0.0000
355,10.00,0.050,0.0000
355,5000.00,0.004,1.6289
355,13000.00,0.050,0.4673
355,640.54,0.020,0.0000
355,5.01,0.004,1.1160
355,25.12,0.050,0.0000
355,11000.00,0.004,0.5031
355,904.79,0.020,0.0000
356,3.16,0.050,2.2575
356,5000.00,0.050,0.0000
356,1434.00,0.004,13.0175
356,101.52,0.020,0.0000
356,1.00,0.004,2.8587
356,5.01,0.050,0.0000
356,11000.00,0.050,0.0000
356,2500.00,0.004,13.7988
356,286.12,0.020,0.0000
356,3.16,0.004,0.0000
356,10.00,0.050,0.0000
356,13000.00,0.050,0.0000
356,5000.00,0.004,5.2232
356,640.54,0.020,0.0000
356,5.01,0.004,2.6677
356,25.12,0.050,0.0000
356,11000.00,0.004,0.0000
356,904.79,0.020,0.0000
356,10.00,0.004,10.4471
356,40.00,0.050,0.0000
356,13000.00,0.004,0.0000
356,1434.00,0.020,4.5347
356,25.12,0.004,12.3315
356,101.52,0.050,0.0000
356,1.00,0.020,2.8428
356,2500.00,0.020,0.0000
356,40.00,0.004,8.8739
356,286.12,0.050,0.0000
356,3.16,0.020,1.5439
356,5000.00,0.020,0.0000
356,101.52,0.004,0.0000
356,640.54,0.050,11.5233
356,5.01,0.020,0.0000
356,11000.00,0.020,0.0000
356,286.12,0.004,0.0000
356,904.79,0.050,2.5163
356,10.00,0.020,0.0000
356,13000.00,0.020,0.0000
356,640.54,0.004,0.0000
356,1434.00,0.050,2.2396
356,25.12,0.020,0.0000
356,1.00,0.050,3.8986
356,904.79,0.004,0.0000
356,2500.00,0.050,0.0000
356,40.00,0.020,0.1051
360,101.52,0.020,5.2156
360,1.00,0.004,2.7127
360,5.01,0.050,0.0000
360,2500.00,0.004,7.9485
360,11000.00,0.050,1.0826
360,286.12,0.020,13.0039
360,3.16,0.004,0.0000
360,10.00,0.050,0.0000
360,5000.00,0.004,1.3083
360,13000.00,0.050,0.0000
360,640.54,0.020,0.0000
360,5.01,0.004,0.5477
360,25.12,0.050,0.0000
360,11000.00,0.004,0.4388
360,904.79,0.020,0.0000
360,10.00,0.004,8.3973
360,40.00,0.050,0.0010
360,13000.00,0.004,0.3050
360,1434.00,0.020,2.8113
360,25.12,0.004,7.6561
360,101.52,0.050,2.9605
360,1.00,0.020,0.0000
360,2500.00,0.020,0.0000
360,40.00,0.004,3.9752
360,286.12,0.050,0.0042
360,3.16,0.020,0.7465
360,5000.00,0.020,0.0000
360,101.52,0.004,5.2425
360,640.54,0.050,0.0123
360,5.01,0.020,1.5633
360,11000.00,0.020,0.0000
360,286.12,0.004,0.0000
360,904.79,0.050,2.3013
360,10.00,0.020,0.0000
360,13000.00,0.020,0.0000
360,640.54,0.004,0.0006
360,1434.00,0.050,3.4244
360,25.12,0.020,0.0000
360,1.00,0.050,0.2363
360,904.79,0.004,16.4907
360,2500.00,0.050,0.0000
360,40.00,0.020,4.0715
360,3.16,0.050,0.0000
360,1434.00,0.004,9.2066
360,5000.00,0.050,0.0000
364,1434.00,0.004,5.8498
364,5000.00,0.050,0.0000
364,101.52,0.020,0.0015
364,1.00,0.004,4.2843
364,5.01,0.050,0.0000
364,2500.00,0.004,24.3517
364,11000.00,0.050,0.0000
364,286.12,0.020,0.7927
364,3.16,0.004,0.0000
364,10.00,0.050,0.0000
364,5000.00,0.004,4.1694
364,13000.00,0.050,0.2310
364,640.54,0.020,0.0000
364,5.01,0.004,0.8368
364,25.12,0.050,0.0000
364,11000.00,0.004,0.0185
364,904.79,0.020,0.0000
364,10.00,0.004,10.0713
364,40.00,0.050,0.0000
364,13000.00,0.004,0.0000
364,1434.00,0.020,0.0008
364,25.12,0.004,4.6278
364,101.52,0.050,0.0000
364,1.00,0.020,3.2824
364,2500.00,0.020,0.0000
364,40.00,0.004,4.3529
364,286.12,0.050,0.0000
364,3.16,0.020,2.0948
364,5000.00,0.020,0.0000
364,101.52,0.004,0.0000
364,640.54,0.050,0.0000
364,5.01,0.020,0.4703
364,11000.00,0.020,0.0000
364,286.12,0.004,0.0000
364,904.79,0.050,0.0000
364,10.00,0.020,3.7956
364,13000.00,0.020,18.7129
364,640.54,0.004,0.0000
364,1434.00,0.050,0.0000
364,25.12,0.020,0.0000
364,1.00,0.050,10.3091
364,904.79,0.004,0.0000
364,2500.00,0.050,0.0000
364,40.00,0.020,0.0000
364,3.16,0.050,1.2292
365,40.00,0.004,0.8900
365,286.12,0.050,1.7667
365,3.16,0.020,1.6139
365,5000.00,0.020,0.0000
365,101.52,0.004,2.3519
365,640.54,0.050,0.7888
365,5.01,0.020,1.6328
365,11000.00,0.020,0.0000
365,286.12,0.004,1.5036
365,904.79,0.050,0.0000
365,10.00,0.020,5.3998
365,13000.00,0.020,0.0000
365,640.54,0.004,1.7342
365,1434.00,0.050,0.0000
365,25.12,0.020,5.4004
365,1.00,0.050,2.9357
365,904.79,0.004,4.5977
365,2500.00,0.050,0.0000
365,40.00,0.020,3.7850
365,3.16,0.050,0.8381
365,1434.00,0.004,1.5747
365,5000.00,0.050,0.0000
365,101.52,0.020,17.3312
365,1.00,0.004,0.0000
365,5.01,0.050,0.0002
365,2500.00,0.004,1.4491
365,11000.00,0.050,0.0000
365,286.12,0.020,7.4604
365,3.16,0.004,0.0000
365,10.00,0.050,5.8354
365,5000.00,0.004,0.0000
365,13000.00,0.050,0.0000
365,640.54,0.020,3.2508
365,5.01,0.004,4.4002
365,25.12,0.050,0.0000
365,11000.00,0.004,0.0000
365,904.79,0.020,6.2862
365,10.00,0.004,5.9043
365,40.00,0.050,0.0002
365,13000.00,0.004,0.0000
365,1434.00,0.020,0.0000
365,25.12,0.004,8.8333
365,101.52,0.050,0.9128
365,1.00,0.020,1.1736
365,2500.00,0.020,0.0000
366,286.12,0.020,1.9226
366,3.16,0.004,0.0000
366,10.00,0.050,0.0000
366,5000.00,0.004,16.3545
366,13000.00,0.050,5.1740
366,640.54,0.020,1.7953
366,5.01,0.004,2.6184
366,25.12,0.050,0.0000
366,11000.00,0.004,3.0345
366,904.79,0.020,3.1504
366,10.00,0.004,0.0000
366,40.00,0.050,0.0000
366,13000.00,0.004,6.7884
366,1434.00,0.020,2.6180
366,25.12,0.004,2.2439
366,101.52,0.050,0.0000
366,1.00,0.020,2.0826
366,2500.00,0.020,0.0000
366,40.00,0.004,0.0000
366,286.12,0.050,0.0000
366,3.16,0.020,3.9738
366,5000.00,0.020,0.0000
366,101.52,0.004,0.0002
366,640.54,0.050,0.9699
366,5.01,0.020,0.0000
366,11000.00,0.020,0.9762
366,286.12,0.004,0.0000
366,904.79,0.050,8.7875
366,10.00,0.020,2.5228
366,13000.00,0.020,4.7803
366,640.54,0.004,0.0000
366,1434.00,0.050,0.0000
366,25.12,0.020,0.0000
366,1.00,0.050,3.1898
366,904.79,0.004,0.0000
366,2500.00,0.050,0.0000
366,40.00,0.020,2.1048
366,3.16,0.050,0.0000
366,1434.00,0.004,8.1444
366,5000.00,0.050,0.0000
366,101.52,0.020,1.1513
366,1.00,0.004,1.4765
366,5.01,0.050,0.0000
366,2500.00,0.004,14.5290
366,11000.00,0.050,2.6171
367,10.00,0.020,0.0000
367,13000.00,0.020,0.0000
367,640.54,0.004,0.0000
367,1434.00,0.050,0.0000
367,25.12,0.020,0.0116
367,1.00,0.050,5.9933
367,904.79,0.004,0.0000
367,2500.00,0.050,1.2814
367,40.00,0.020,1.3033
367,3.16,0.050,0.0000
367,1434.00,0.004,0.0000
367,5000.00,0.050,2.1542
367,101.52,0.020,0.5247
367,1.00,0.004,1.8457
367,5.01,0.050,0.0000
367,2500.00,0.004,19.8502
367,11000.00,0.050,0.0000
367,286.12,0.020,0.0000
367,3.16,0.004,0.0000
367,10.00,0.050,0.0000
367,5000.00,0.004,6.8088
367,13000.00,0.050,0.0000
367,640.54,0.020,0.0000
367,5.01,0.004,4.1434
367,25.12,0.050,0.0000
367,11000.00,0.004,1.2259
367,904.79,0.020,1.7548
367,10.00,0.004,7.2251
367,40.00,0.050,0.0000
367,13000.00,0.004,0.0000
367,1434.00,0.020,13.8494
367,25.12,0.004,3.7221
367,101.52,0.050,0.0000
367,1.00,0.020,1.9181
367,2500.00,0.020,3.2221
367,40.00,0.004,3.2678
367,286.12,0.050,0.0000
367,3.16,0.020,1.8730
367,5000.00,0.020,0.0000
367,101.52,0.004,0.0000
367,640.54,0.050,8.1034
367,5.01,0.020,1.7669
367,11000.00,0.020,0.0000
367,286.12,0.004,0.0000
367,904.79,0.050,11.6221
368,286.12,0.004,0.0000
368,904.79,0.050,2.0537
368,10.00,0.020,0.4689
368,13000.00,0.020,3.6878
368,640.54,0.004,0.0000
368,1434.00,0.050,0.8875
368,25.12,0.020,0.0000
368,1.00,0.050,1.1750
368,904.79,0.004,0.0000
368,2500.00,0.050,0.3899
368,40.00,0.020,0.0000
368,3.16,0.050,3.6236
368,1434.00,0.004,12.4846
368,5000.00,0.050,1.2998
368,101.52,0.020,0.0000
368,1.00,0.004,3.8369
368,5.01,0.050,0.0000
368,2500.00,0.004,17.8489
368,11000.00,0.050,0.0000
368,286.12,0.020,0.0000
368,3.16,0.004,0.0000
368,10.00,0.050,0.0000
368,5000.00,0.004,5.2975
368,13000.00,0.050,0.0000
368,640.54,0.020,0.0000
368,5.01,0.004,8.4252
368,25.12,0.050,0.0000
368,11000.00,0.004,0.0000
368,904.79,0.020,0.0000
368,10.00,0.004,5.0746
368,40.00,0.050,0.0000
368,13000.00,0.004,0.0000
368,1434.00,0.020,7.1399
368,25.12,0.004,5.6668
368,101.52,0.050,0.0000
368,1.00,0.020,2.8018
368,2500.00,0.020,2.1464
368,40.00,0.004,3.6607
368,286.12,0.050,0.0000
368,3.16,0.020,8.9690
368,5000.00,0.020,3.2371
368,101.52,0.004,0.0000
368,640.54,0.050,0.0000
368,5.01,0.020,0.2437
368,11000.00,0.020,2.7140
370,10.00,0.004,4.8094
370,40.00,0.050,0.0000
370,13000.00,0.004,0.0000
370,1434.00,0.020,8.4881
370,25.12,0.004,11.5502
370,101.52,0.050,0.0000
370,1.00,0.020,3.4485
370,2500.00,0.020,4.1935
370,40.00,0.004,6.7829
370,286.12,0.050,0.0000
370,3.16,0.020,5.9321
370,5000.00,0.020,1.3104
370,101.52,0.004,0.0000
370,640.54,0.050,0.0000
370,5.01,0.020,0.0000
370,11000.00,0.020,4.0868
370,286.12,0.004,0.0000
370,904.79,0.050,2.7292
370,10.00,0.020,0.1154
370,13000.00,0.020,6.5983
370,640.54,0.004,0.0000
370,1434.00,0.050,0.0000
370,25.12,0.020,0.0000
370,1.00,0.050,7.4392
370,904.79,0.004,0.0000
370,2500.00,0.050,0.6858
370,40.00,0.020,0.0000
370,3.16,0.050,0.0000
370,1434.00,0.004,3.9358
370,5000.00,0.050,1.6361
370,101.52,0.020,2.1457
370,1.00,0.004,1.4064
370,5.01,0.050,0.0000
370,2500.00,0.004,9.0201
370,11000.00,0.050,0.0000
370,286.12,0.020,4.3976
370,3.16,0.004,1.3774
370,10.00,0.050,0.0000
370,5000.00,0.004,2.1672
370,13000.00,0.050,0.0000
370,640.54,0.020,0.0000
370,5.01,0.004,7.1445
370,25.12,0.050,0.0000
370,11000.00,0.004,0.0000
370,904.79,0.020,0.0000
372,286.12,0.020,0.0000
372,3.16,0.004,0.0000
372,10.00,0.050,0.0000
372,13000.00,0.050,2.0280
372,5000.00,0.004,24.2345
372,640.54,0.020,0.0000
372,5.01,0.004,3.0536
372,25.12,0.050,0.0000
372,11000.00,0.004,0.0016
372,904.79,0.020,0.0000
372,10.00,0.004,2.5131
372,40.00,0.050,0.0000
372,13000.00,0.004,0.8379
372,1434.00,0.020,0.0000
372,25.12,0.004,5.3664
372,101.52,0.050,0.0000
372,1.00,0.020,2.6421
372,2500.00,0.020,0.0000
372,40.00,0.004,2.8292
372,286.12,0.050,0.0000
372,3.16,0.020,2.8687
372,5000.00,0.020,1.6877
372,101.52,0.004,0.0000
372,640.54,0.050,0.0000
372,5.01,0.020,1.4921
372,11000.00,0.020,6.7386
372,286.12,0.004,0.0000
372,904.79,0.050,0.0000
372,10.00,0.020,2.5586
372,13000.00,0.020,9.9828
372,640.54,0.004,0.0000
372,1434.00,0.050,0.0000
372,25.12,0.020,0.0000
372,1.00,0.050,3.6565
372,904.79,0.004,0.0000
372,2500.00,0.050,0.0000
372,40.00,0.020,1.8704
372,3.16,0.050,0.1340
372,1434.00,0.004,0.0000
372,5000.00,0.050,1.0003
372,101.52,0.020,3.0870
372,1.00,0.004,0.0000
372,5.01,0.050,0.0000
372,2500.00,0.004,16.8672
372,11000.00,0.050,3.3523
373,2500.00,0.020,6.2988
373,40.00,0.004,8.4568
373,286.12,0.050,0.0000
373,3.16,0.020,0.5356
373,5000.00,0.020,1.7320
373,101.52,0.004,0.0000
373,640.54,0.050,0.1134
373,5.01,0.020,0.0000
373,11000.00,0.020,1.8675
373,286.12,0.004,0.0000
373,904.79,0.050,7.4758
373,10.00,0.020,0.0000
373,13000.00,0.020,3.5463
373,640.54,0.004,0.0000
373,1434.00,0.050,6.4946
373,25.12,0.020,0.0000
373,1.00,0.050,2.3870
373,904.79,0.004,0.0000
373,2500.00,0.050,1.3966
373,40.00,0.020,0.0000
373,3.16,0.050,6.7416
373,1434.00,0.004,0.0000
373,5000.00,0.050,0.0000
373,101.52,0.020,0.0000
373,1.00,0.004,5.7751
373,5.01,0.050,0.0000
373,2500.00,0.004,7.3133
373,11000.00,0.050,0.0000
373,286.12,0.020,0.0000
373,3.16,0.004,0.4262
373,10.00,0.050,0.0000
373,5000.00,0.004,0.2291
373,13000.00,0.050,0.0000
373,640.54,0.020,0.0000
373,5.01,0.004,9.6448
373,25.12,0.050,0.0000
373,11000.00,0.004,0.1212
373,904.79,0.020,0.0000
373,10.00,0.004,13.3741
373,40.00,0.050,0.0000
373,13000.00,0.004,3.3933
373,1434.00,0.020,10.1986
373,25.12,0.004,1.1957
373,101.52,0.050,0.0000
373,1.00,0.020,2.4557
374,10.00,0.004,1.7139
374,40.00,0.050,0.0000
374,13000.00,0.004,7.5871
374,1434.00,0.020,0.0000
374,25.12,0.004,0.7954
374,101.52,0.050,0.0000
374,1.00,0.020,1.9566
374,2500.00,0.020,0.0000
374,40.00,0.004,0.0000
374,286.12,0.050,0.0000
374,3.16,0.020,2.2164
374,5000.00,0.020,0.0006
374,101.52,0.004,0.0000
374,640.54,0.050,0.0000
374,5.01,0.020,0.3707
374,11000.00,0.020,10.2852
374,286.12,0.004,0.0000
374,904.79,0.050,8.1030
374,10.00,0.020,0.0000
374,13000.00,0.020,16.6040
374,640.54,0.004,0.0000
374,1434.00,0.050,25.9780
374,25.12,0.020,0.0000
374,1.00,0.050,1.3930
374,904.79,0.004,0.0000
374,2500.00,0.050,0.0000
374,40.00,0.020,0.1564
374,3.16,0.050,0.0000
374,1434.00,0.004,0.0000
374,5000.00,0.050,0.0000
374,101.52,0.020,0.0000
374,1.00,0.004,0.0000
374,5.01,0.050,0.0000
374,2500.00,0.004,3.4398
374,11000.00,0.050,0.0000
374,286.12,0.020,0.0000
374,3.16,0.004,0.0000
374,10.00,0.050,0.0000
374,5000.00,0.004,12.1124
374,13000.00,0.050,3.2331
374,640.54,0.020,0.0000
374,5.01,0.004,0.0000
374,25.12,0.050,0.0000
374,11000.00,0.004,6.8798
374,904.79,0.020,0.0000
375,10.00,0.004,0.0000
375,40.00,0.050,0.0000
375,13000.00,0.004,4.2300
375,1434.00,0.020,0.0000
375,25.12,0.004,2.5951
375,101.52,0.050,0.0000
375,1.00,0.020,0.0000
375,2500.00,0.020,0.0000
375,40.00,0.004,0.0000
375,286.12,0.050,0.0000
375,3.16,0.020,0.0000
375,5000.00,0.020,11.3306
375,101.52,0.004,0.0000
375,640.54,0.050,0.0000
375,5.01,0.020,0.0000
375,11000.00,0.020,18.9942
375,286.12,0.004,0.0000
375,904.79,0.050,8.0126
375,10.00,0.020,0.0000
375,13000.00,0.020,12.0838
375,640.54,0.004,0.0000
375,1434.00,0.050,0.0000
375,25.12,0.020,0.0000
375,1.00,0.050,0.0000
375,904.79,0.004,0.0000
375,2500.00,0.050,0.0000
375,40.00,0.020,0.0000
375,3.16,0.050,0.0000
375,1434.00,0.004,2.9581
375,5000.00,0.050,0.0000
375,101.52,0.020,0.0000
375,1.00,0.004,0.0000
375,5.01,0.050,0.0000
375,2500.00,0.004,29.4987
375,11000.00,0.050,0.0000
375,286.12,0.020,1.8937
375,3.16,0.004,3.7912
375,10.00,0.050,0.0000
375,5000.00,0.004,6.7321
375,13000.00,0.050,0.0000
375,640.54,0.020,0.0000
375,5.01,0.004,2.9779
375,25.12,0.050,0.0000
375,11000.00,0.004,0.3160
375,904.79,0.020,0.0000
377,101.52,0.004,1.1578
377,640.54,0.050,0.0000
377,5.01,0.020,0.0000
377,11000.00,0.020,0.0000
377,286.12,0.004,0.0000
377,904.79,0.050,5.4710
377,10.00,0.020,0.0000
377,13000.00,0.020,0.0000
377,640.54,0.004,0.0002
377,1434.00,0.050,0.0000
377,25.12,0.020,0.0000
377,1.00,0.050,1.3735
377,904.79,0.004,0.0000
377,2500.00,0.050,0.0030
377,40.00,0.020,0.0000
377,3.16,0.050,0.0000
377,1434.00,0.004,1.4527
377,5000.00,0.050,0.0000
377,101.52,0.020,0.0000
377,1.00,0.004,0.4732
377,5.01,0.050,0.0000
377,2500.00,0.004,18.8270
377,11000.00,0.050,0.0000
377,286.12,0.020,0.0000
377,3.16,0.004,10.4589
377,10.00,0.050,0.0000
377,5000.00,0.004,3.5471
377,13000.00,0.050,0.0000
377,640.54,0.020,0.0000
377,5.01,0.004,0.7459
377,25.12,0.050,0.0000
377,11000.00,0.004,0.7020
377,904.79,0.020,0.0070
377,10.00,0.004,13.3538
377,40.00,0.050,0.0000
377,13000.00,0.004,3.0113
377,1434.00,0.020,6.6346
377,25.12,0.004,16.5588
377,101.52,0.050,0.0000
377,1.00,0.020,1.3606
377,2500.00,0.020,0.3206
377,40.00,0.004,6.2994
377,286.12,0.050,0.0000
377,3.16,0.020,2.6838
377,5000.00,0.020,3.8213
378,40.00,0.020,0.0000
378,3.16,0.050,0.0000
378,1434.00,0.004,0.0000
378,5000.00,0.050,0.0000
378,101.52,0.020,0.0000
378,1.00,0.004,0.0000
378,5.01,0.050,0.0000
378,2500.00,0.004,0.0000
378,11000.00,0.050,4.6040
378,286.12,0.020,1.8913
378,3.16,0.004,0.0000
378,10.00,0.050,0.0000
378,5000.00,0.004,0.0000
378,13000.00,0.050,0.0000
378,640.54,0.020,0.5115
378,5.01,0.004,0.0000
378,25.12,0.050,0.0000
378,11000.00,0.004,0.0000
378,904.79,0.020,0.0000
378,10.00,0.004,0.0000
378,40.00,0.050,0.0000
378,13000.00,0.004,0.0000
378,1434.00,0.020,0.0000
378,25.12,0.004,0.0000
378,101.52,0.050,0.0000
378,1.00,0.020,0.0000
378,2500.00,0.020,0.0001
378,40.00,0.004,0.0000
378,286.12,0.050,0.0000
378,3.16,0.020,3.9122
378,5000.00,0.020,7.2774
378,101.52,0.004,0.0000
378,640.54,0.050,2.3248
378,5.01,0.020,0.0000
378,11000.00,0.020,21.1020
378,286.12,0.004,0.0000
378,904.79,0.050,3.6553
378,10.00,0.020,0.0000
378,13000.00,0.020,35.8762
378,640.54,0.004,0.0000
378,1434.00,0.050,24.7106
378,25.12,0.020,0.0000
378,1.00,0.050,0.0000
378,904.79,0.004,0.0000
378,2500.00,0.050,0.0000
380,904.79,0.004,0.0000
380,2500.00,0.050,0.0000
380,40.00,0.020,0.0000
380,3.16,0.050,0.0000
380,1434.00,0.004,0.0000
380,5000.00,0.050,0.0000
380,101.52,0.020,0.0000
380,1.00,0.004,4.4005
380,5.01,0.050,0.0000
380,2500.00,0.004,0.0000
380,11000.00,0.050,0.0000
380,286.12,0.020,0.0000
380,3.16,0.004,1.6305
380,10.00,0.050,0.0000
380,5000.00,0.004,0.0000
380,13000.00,0.050,1.0046
380,640.54,0.020,0.0000
380,5.01,0.004,0.0000
380,25.12,0.050,0.0000
380,11000.00,0.004,0.7953
380,904.79,0.020,0.0000
380,10.00,0.004,1.4254
380,40.00,0.050,0.0000
380,13000.00,0.004,4.0330
380,1434.00,0.020,0.0000
380,25.12,0.004,0.0000
380,101.52,0.050,0.0000
380,1.00,0.020,0.0000
380,2500.00,0.020,0.0000
380,40.00,0.004,0.0000
380,286.12,0.050,0.0000
380,3.16,0.020,0.0000
380,5000.00,0.020,0.0000
380,101.52,0.004,0.0000
380,640.54,0.050,0.0000
380,5.01,0.020,0.0000
380,11000.00,0.020,13.9060
380,286.12,0.004,0.0000
380,904.79,0.050,0.0000
380,10.00,0.020,0.0000
380,13000.00,0.020,54.5202
380,640.54,0.004,0.0000
380,1434.00,0.050,20.7236
380,25.12,0.020,0.0000
380,1.00,0.050,0.0000
381,3.16,0.004,0.5619
381,10.00,0.050,0.0000
381,5000.00,0.004,0.0000
381,13000.00,0.050,1.4076
381,640.54,0.020,0.0011
381,5.01,0.004,2.1533
381,25.12,0.050,0.0000
381,11000.00,0.004,3.3073
381,904.79,0.020,0.0000
381,10.00,0.004,1.9195
381,40.00,0.050,0.0000
381,13000.00,0.004,2.5851
381,1434.00,0.020,0.0000
381,25.12,0.004,1.2228
381,101.52,0.050,0.0000
381,1.00,0.020,0.0000
381,2500.00,0.020,0.0017
381,40.00,0.004,0.0000
381,286.12,0.050,0.0000
381,3.16,0.020,3.0574
381,5000.00,0.020,3.0530
381,101.52,0.004,0.0000
381,640.54,0.050,0.0000
381,5.01,0.020,0.0000
381,11000.00,0.020,29.5529
381,286.12,0.004,0.0000
381,904.79,0.050,0.7699
381,10.00,0.020,0.0000
381,13000.00,0.020,26.5187
381,640.54,0.004,0.0000
381,1434.00,0.050,12.1140
381,25.12,0.020,0.0000
381,1.00,0.050,1.0115
381,904.79,0.004,0.0000
381,2500.00,0.050,0.0031
381,40.00,0.020,0.0000
381,3.16,0.050,0.0000
381,1434.00,0.004,0.0000
381,5000.00,0.050,0.0947
381,101.52,0.020,0.1557
381,1.00,0.004,0.0000
381,5.01,0.050,0.0000
381,2500.00,0.004,8.7092
381,11000.00,0.050,2.9179
381,286.12,0.020,0.0000
383,13000.00,0.004,0.0000
383,1434.00,0.020,0.0000
383,25.12,0.004,0.0040
383,101.52,0.050,0.0000
383,1.00,0.020,11.5026
383,2500.00,0.020,0.0000
383,40.00,0.004,13.2478
383,286.12,0.050,0.0000
383,3.16,0.020,4.3648
383,5000.00,0.020,0.0000
383,101.52,0.004,0.0000
383,640.54,0.050,0.0000
383,5.01,0.020,0.0001
383,11000.00,0.020,0.0000
383,286.12,0.004,0.0000
383,904.79,0.050,0.0000
383,10.00,0.020,0.0000
383,13000.00,0.020,0.0000
383,640.54,0.004,0.0000
383,1434.00,0.050,0.0000
383,25.12,0.020,0.0000
383,1.00,0.050,17.8602
383,904.79,0.004,0.0004
383,2500.00,0.050,0.0000
383,40.00,0.020,8.3551
383,3.16,0.050,19.4963
383,1434.00,0.004,1.5509
383,5000.00,0.050,0.0000
383,101.52,0.020,9.2583
383,1.00,0.004,2.1288
383,5.01,0.050,0.0000
383,2500.00,0.004,4.4471
383,11000.00,0.050,0.0000
383,286.12,0.020,2.2409
383,3.16,0.004,0.0000
383,10.00,0.050,0.0000
383,5000.00,0.004,0.0000
383,13000.00,0.050,0.0000
383,640.54,0.020,0.0000
383,5.01,0.004,0.8999
383,25.12,0.050,0.0000
383,11000.00,0.004,0.0000
383,904.79,0.020,0.0000
383,10.00,0.004,1.6992
383,40.00,0.050,0.0000
384,5.01,0.020,0.0000
384,11000.00,0.020,6.1277
384,286.12,0.004,0.0000
384,904.79,0.050,12.4935
384,10.00,0.020,0.0000
384,13000.00,0.020,16.1537
384,640.54,0.004,0.0000
384,1434.00,0.050,4.0782
384,25.12,0.020,0.0000
384,1.00,0.050,5.4742
384,904.79,0.004,0.0000
384,2500.00,0.050,2.0941
384,40.00,0.020,0.0000
384,3.16,0.050,1.8374
384,1434.00,0.004,0.1824
384,5000.00,0.050,0.0000
384,101.52,0.020,0.0000
384,1.00,0.004,0.7693
384,5.01,0.050,0.0000
384,2500.00,0.004,17.2557
384,11000.00,0.050,0.0000
384,286.12,0.020,0.0000
384,3.16,0.004,1.1294
384,10.00,0.050,0.0000
384,5000.00,0.004,16.4161
384,13000.00,0.050,3.0627
384,640.54,0.020,0.0000
384,5.01,0.004,1.5601
384,25.12,0.050,0.0000
384,11000.00,0.004,0.0000
384,904.79,0.020,0.0000
384,10.00,0.004,0.0000
384,40.00,0.050,0.0000
384,13000.00,0.004,0.0000
384,1434.00,0.020,0.0000
384,25.12,0.004,0.7108
384,101.52,0.050,0.0000
384,1.00,0.020,0.0000
384,2500.00,0.020,0.0000
384,40.00,0.004,3.6297
384,286.12,0.050,0.0000
384,3.16,0.020,5.8314
384,5000.00,0.020,1.9009
384,101.52,0.004,0.0000
384,640.54,0.050,0.0000
386,11000.00,0.004,4.1401
386,904.79,0.020,1.7108
386,10.00,0.004,1.8487
386,40.00,0.050,2.1400
386,13000.00,0.004,2.7329
386,1434.00,0.020,5.2056
386,25.12,0.004,0.0000
386,101.52,0.050,0.3436
386,1.00,0.020,1.1322
386,2500.00,0.020,2.7452
386,40.00,0.004,0.0000
386,286.12,0.050,0.0000
386,3.16,0.020,3.2849
386,5000.00,0.020,1.8175
386,101.52,0.004,5.4903
386,640.54,0.050,14.1419
386,5.01,0.020,0.0000
386,11000.00,0.020,0.9667
386,286.12,0.004,0.0008
386,904.79,0.050,7.7548
386,10.00,0.020,1.8439
386,13000.00,0.020,1.3485
386,640.54,0.004,0.0000
386,1434.00,0.050,6.5846
386,25.12,0.020,0.5762
386,1.00,0.050,2.2349
386,904.79,0.004,2.6431
386,2500.00,0.050,1.8760
386,40.00,0.020,0.9389
386,3.16,0.050,0.0000
386,1434.00,0.004,0.0000
386,5000.00,0.050,0.0000
386,101.52,0.020,0.0000
386,1.00,0.004,2.5496
386,5.01,0.050,3.1298
386,2500.00,0.004,11.4893
386,11000.00,0.050,0.0000
386,286.12,0.020,0.0000
386,3.16,0.004,0.0000
386,10.00,0.050,2.9881
386,5000.00,0.004,7.1645
386,13000.00,0.050,0.7275
386,640.54,0.020,0.3444
386,5.01,0.004,0.0000
386,25.12,0.050,2.5883
387,904.79,0.020,0.0000
387,10.00,0.004,0.0000
387,40.00,0.050,0.0000
387,13000.00,0.004,6.0425
387,1434.00,0.020,0.0000
387,25.12,0.004,0.0000
387,101.52,0.050,0.0000
387,1.00,0.020,0.0000
387,2500.00,0.020,0.0000
387,40.00,0.004,0.0000
387,286.12,0.050,0.0000
387,3.16,0.020,0.0000
387,5000.00,0.020,0.0000
387,101.52,0.004,0.0000
387,640.54,0.050,0.0000
387,5.01,0.020,0.0000
387,11000.00,0.020,42.2205
387,286.12,0.004,0.0000
387,904.79,0.050,0.0000
387,10.00,0.020,0.0000
387,13000.00,0.020,29.3240
387,640.54,0.004,0.0000
387,1434.00,0.050,25.6157
387,25.12,0.020,0.0000
387,1.00,0.050,0.0000
387,904.79,0.004,0.0000
387,2500.00,0.050,0.0000
387,40.00,0.020,0.0000
387,3.16,0.050,0.0000
387,1434.00,0.004,0.0000
387,5000.00,0.050,0.0000
387,101.52,0.020,0.0000
387,1.00,0.004,0.0000
387,5.01,0.050,0.0000
387,2500.00,0.004,0.0120
387,11000.00,0.050,0.0000
387,286.12,0.020,0.0000
387,3.16,0.004,0.0000
387,10.00,0.050,0.0000
387,5000.00,0.004,2.0567
387,13000.00,0.050,0.0000
387,640.54,0.020,0.0000
387,5.01,0.004,0.0000
387,25.12,0.050,0.0000
387,11000.00,0.004,0.0000
391,640.54,0.004,0.0000
391,1434.00,0.050,0.0000
391,25.12,0.020,0.0000
391,1.00,0.050,0.9762
391,904.79,0.004,0.0000
391,2500.00,0.050,0.0000
391,40.00,0.020,0.0007
391,3.16,0.050,0.0039
391,1434.00,0.004,30.5360
391,5000.00,0.050,0.0000
391,101.52,0.020,0.0003
391,1.00,0.004,3.9286
391,5.01,0.050,0.2179
391,2500.00,0.004,0.4765
391,11000.00,0.050,0.0000
391,286.12,0.020,0.0006
391,3.16,0.004,7.0568
391,10.00,0.050,0.0000
391,5000.00,0.004,2.6756
391,13000.00,0.050,0.0000
391,640.54,0.020,0.0345
391,5.01,0.004,2.6558
391,25.12,0.050,0.0000
391,11000.00,0.004,0.0000
391,904.79,0.020,13.1351
391,10.00,0.004,3.8178
391,40.00,0.050,0.0000
391,13000.00,0.004,0.0000
391,1434.00,0.020,1.4083
391,25.12,0.004,7.2179
391,101.52,0.050,0.0000
391,1.00,0.020,0.3991
391,2500.00,0.020,1.2809
391,40.00,0.004,8.9823
391,286.12,0.050,0.0001
391,3.16,0.020,1.3084
391,5000.00,0.020,0.0000
391,101.52,0.004,0.0000
391,640.54,0.050,7.0670
391,5.01,0.020,0.0000
391,11000.00,0.020,0.0000
391,286.12,0.004,0.0000
391,904.79,0.050,5.9853
391,10.00,0.020,9.5485
391,13000.00,0.020,0.0000
392,5000.00,0.020,4.6253
392,101.52,0.004,0.0000
392,640.54,0.050,0.0000
392,5.01,0.020,0.0000
392,11000.00,0.020,15.7243
392,286.12,0.004,0.0000
392,904.79,0.050,3.3774
392,10.00,0.020,0.0000
392,13000.00,0.020,33.8989
392,640.54,0.004,0.0000
392,1434.00,0.050,6.1158
392,25.12,0.020,0.0000
392,1.00,0.050,3.5480
392,904.79,0.004,0.0000
392,2500.00,0.050,0.0000
392,40.00,0.020,0.0000
392,3.16,0.050,0.0000
392,1434.00,0.004,0.0000
392,5000.00,0.050,0.0000
392,101.52,0.020,0.0000
392,1.00,0.004,0.9750
392,5.01,0.050,0.0000
392,2500.00,0.004,1.9837
392,11000.00,0.050,0.0000
392,286.12,0.020,0.0000
392,3.16,0.004,0.0000
392,10.00,0.050,0.0000
392,5000.00,0.004,10.3172
392,13000.00,0.050,2.5144
392,640.54,0.020,0.0000
392,5.01,0.004,1.2007
392,25.12,0.050,0.0000
392,11000.00,0.004,0.0018
392,904.79,0.020,0.0000
392,10.00,0.004,2.1642
392,40.00,0.050,0.0000
392,13000.00,0.004,8.0288
392,1434.00,0.020,0.0000
392,25.12,0.004,1.2829
392,101.52,0.050,0.0000
392,1.00,0.020,1.8879
392,2500.00,0.020,0.0000
392,40.00,0.004,1.0957
392,286.12,0.050,0.0000
392,3.16,0.020,3.5227
393,25.12,0.004,5.1368
393,101.52,0.050,0.0000
393,1.00,0.020,2.1025
393,2500.00,0.020,0.0000
393,40.00,0.004,1.0235
393,286.12,0.050,0.0000
393,3.16,0.020,2.9952
393,5000.00,0.020,2.1939
393,101.52,0.004,0.0000
393,640.54,0.050,0.0000
393,5.01,0.020,0.0000
393,11000.00,0.020,1.2558
393,286.12,0.004,0.0000
393,904.79,0.050,0.4408
393,10.00,0.020,7.7326
393,13000.00,0.020,2.3271
393,640.54,0.004,0.0000
393,1434.00,0.050,0.0000
393,25.12,0.020,0.0000
393,1.00,0.050,6.9113
393,904.79,0.004,0.0000
393,2500.00,0.050,2.1473
393,40.00,0.020,0.0000
393,3.16,0.050,1.3444
393,1434.00,0.004,1.5247
393,5000.00,0.050,0.0000
393,101.52,0.020,3.2457
393,1.00,0.004,15.0562
393,5.01,0.050,0.0000
393,2500.00,0.004,1.9119
393,11000.00,0.050,0.0000
393,286.12,0.020,3.6364
393,3.16,0.004,0.0000
393,10.00,0.050,2.7087
393,5000.00,0.004,0.0000
393,13000.00,0.050,0.0000
393,640.54,0.020,2.3127
393,5.01,0.004,11.1603
393,25.12,0.050,0.0000
393,11000.00,0.004,0.0000
393,904.79,0.020,0.0000
393,10.00,0.004,21.8302
393,40.00,0.050,0.0000
393,13000.00,0.004,0.0000
393,1434.00,0.020,0.5140
395,1434.00,0.020,0.0000
395,25.12,0.004,2.4352
395,101.52,0.050,0.0000
395,1.00,0.020,0.0000
395,2500.00,0.020,0.0000
395,40.00,0.004,0.0000
395,286.12,0.050,0.0000
395,3.16,0.020,0.0000
395,5000.00,0.020,0.0000
395,101.52,0.004,0.0000
395,640.54,0.050,0.0000
395,5.01,0.020,0.0000
395,11000.00,0.020,18.0950
395,286.12,0.004,0.0000
395,904.79,0.050,0.0000
395,10.00,0.020,0.5418
395,13000.00,0.020,50.8146
395,640.54,0.004,0.0000
395,1434.00,0.050,0.0000
395,25.12,0.020,0.0000
395,1.00,0.050,0.0000
395,904.79,0.004,0.0000
395,2500.00,0.050,0.0000
395,40.00,0.020,0.0000
395,3.16,0.050,0.0000
395,1434.00,0.004,0.0000
395,5000.00,0.050,0.0000
395,101.52,0.020,0.0000
395,1.00,0.004,1.7683
395,5.01,0.050,0.0000
395,2500.00,0.004,0.0788
395,11000.00,0.050,0.5783
395,286.12,0.020,0.0000
395,3.16,0.004,0.0000
395,10.00,0.050,0.0000
395,5000.00,0.004,11.5395
395,13000.00,0.050,0.0000
395,640.54,0.020,0.0000
395,5.01,0.004,0.0000
395,25.12,0.050,0.0000
395,11000.00,0.004,0.0003
395,904.79,0.020,0.0000
395,10.00,0.004,0.0000
395,40.00,0.050,0.0000
395,13000.00,0.004,16.5186
396,640.54,0.020,5.5351
396,5.01,0.004,0.0000
396,25.12,0.050,2.1777
396,11000.00,0.004,6.2288
396,904.79,0.020,0.4495
396,10.00,0.004,0.0000
396,40.00,0.050,0.0000
396,13000.00,0.004,3.3027
396,1434.00,0.020,0.0000
396,25.12,0.004,0.0000
396,101.52,0.050,0.0000
396,1.00,0.020,0.0000
396,2500.00,0.020,0.0000
396,40.00,0.004,0.0000
396,286.12,0.050,1.0273
396,3.16,0.020,0.0000
396,5000.00,0.020,11.8792
396,101.52,0.004,0.0000
396,640.54,0.050,4.6840
396,5.01,0.020,0.0000
396,11000.00,0.020,14.9020
396,286.12,0.004,0.7171
396,904.79,0.050,0.0000
396,10.00,0.020,0.0000
396,13000.00,0.020,10.6298
396,640.54,0.004,0.0000
396,1434.00,0.050,9.9198
396,25.12,0.020,0.0000
396,1.00,0.050,0.0000
396,904.79,0.004,0.0000
396,2500.00,0.050,2.2376
396,40.00,0.020,0.0000
396,3.16,0.050,0.0000
396,1434.00,0.004,0.0000
396,5000.00,0.050,0.0000
396,101.52,0.020,0.0000
396,1.00,0.004,0.0000
396,5.01,0.050,0.0000
396,2500.00,0.004,0.0000
396,11000.00,0.050,0.0000
396,286.12,0.020,0.0000
396,3.16,0.004,0.0000
396,10.00,0.050,16.6470
396,5000.00,0.004,0.0000
396,13000.00,0.050,13.5622
398,2500.00,0.004,4.0413
398,11000.00,0.050,0.0000
398,286.12,0.020,1.9118
398,3.16,0.004,0.0000
398,10.00,0.050,0.0000
398,5000.00,0.004,23.9325
398,13000.00,0.050,0.0000
398,640.54,0.020,0.0000
398,5.01,0.004,0.0000
398,25.12,0.050,0.0000
398,11000.00,0.004,0.0122
398,904.79,0.020,0.0000
398,10.00,0.004,1.9169
398,40.00,0.050,0.0000
398,13000.00,0.004,14.1234
398,1434.00,0.020,0.0000
398,25.12,0.004,0.0000
398,101.52,0.050,0.1875
398,1.00,0.020,0.0000
398,2500.00,0.020,0.0000
398,40.00,0.004,3.0299
398,286.12,0.050,0.0000
398,3.16,0.020,0.0000
398,5000.00,0.020,0.0036
398,101.52,0.004,0.0000
398,640.54,0.050,0.0000
398,5.01,0.020,1.8190
398,11000.00,0.020,0.0000
398,286.12,0.004,0.0000
398,904.79,0.050,27.2569
398,10.00,0.020,0.0023
398,13000.00,0.020,10.9579
398,640.54,0.004,0.0000
398,1434.00,0.050,10.0313
398,25.12,0.020,0.0001
398,1.00,0.050,0.0000
398,904.79,0.004,0.0000
398,2500.00,0.050,0.0000
398,40.00,0.020,0.7536
398,3.16,0.050,0.0000
398,1434.00,0.004,0.0000
398,5000.00,0.050,0.0000
398,101.52,0.020,0.0000
398,1.00,0.004,0.0000
398,5.01,0.050,0.0000
399,1434.00,0.020,9.2619
399,25.12,0.004,3.8711
399,101.52,0.050,0.0000
399,1.00,0.020,4.0667
399,2500.00,0.020,0.2962
399,40.00,0.004,3.5492
399,286.12,0.050,0.0000
399,3.16,0.020,3.1648
399,5000.00,0.020,0.5729
399,101.52,0.004,0.0000
399,640.54,0.050,0.0000
399,5.01,0.020,0.0014
399,11000.00,0.020,1.9880
399,286.12,0.004,0.0000
399,904.79,0.050,5.4257
399,10.00,0.020,0.0000
399,13000.00,0.020,12.1039
399,640.54,0.004,0.0000
399,1434.00,0.050,0.3824
399,25.12,0.020,0.0000
399,1.00,0.050,7.9204
399,904.79,0.004,0.0000
399,2500.00,0.050,0.0000
399,40.00,0.020,0.0000
399,3.16,0.050,0.9883
399,1434.00,0.004,0.0000
399,5000.00,0.050,0.0000
399,101.52,0.020,0.0000
399,1.00,0.004,1.9437
399,5.01,0.050,0.0000
399,2500.00,0.004,28.6530
399,11000.00,0.050,0.0000
399,286.12,0.020,0.0000
399,3.16,0.004,0.0000
399,10.00,0.050,0.0000
399,5000.00,0.004,6.8943
399,13000.00,0.050,0.0000
399,640.54,0.020,0.0000
399,5.01,0.004,5.9903
399,25.12,0.050,0.0000
399,11000.00,0.004,1.6083
399,904.79,0.020,0.0000
399,10.00,0.004,4.5628
399,40.00,0.050,0.0000
399,13000.00,0.004,0.0000
400,5000.00,0.004,0.0000
400,13000.00,0.050,7.3684
400,640.54,0.020,0.0000
400,5.01,0.004,0.0000
400,25.12,0.050,0.0000
400,11000.00,0.004,0.0000
400,904.79,0.020,0.0000
400,10.00,0.004,0.0000
400,40.00,0.050,0.0000
400,13000.00,0.004,0.0000
400,1434.00,0.020,0.0000
400,25.12,0.004,0.0000
400,101.52,0.050,0.0000
400,1.00,0.020,0.0000
400,2500.00,0.020,0.0000
400,40.00,0.004,0.0000
400,286.12,0.050,0.0000
400,3.16,0.020,3.1742
400,5000.00,0.020,8.1058
400,101.52,0.004,0.0000
400,640.54,0.050,1.1862
400,5.01,0.020,0.0000
400,11000.00,0.020,27.5545
400,286.12,0.004,0.0000
400,904.79,0.050,2.5273
400,10.00,0.020,0.0000
400,13000.00,0.020,35.0491
400,640.54,0.004,0.0000
400,1434.00,0.050,14.4594
400,25.12,0.020,0.0000
400,1.00,0.050,2.6696
400,904.79,0.004,0.0000
400,2500.00,0.050,0.0000
400,40.00,0.020,0.0000
400,3.16,0.050,0.0000
400,1434.00,0.004,0.0000
400,5000.00,0.050,0.0000
400,101.52,0.020,0.0000
400,1.00,0.004,0.0000
400,5.01,0.050,0.0000
400,2500.00,0.004,0.0000
400,11000.00,0.050,0.0000
400,286.12,0.020,0.5629
400,3.16,0.004,0.0000
400,10.00,0.050,0.0000
401,2500.00,0.020,0.0000
401,40.00,0.004,0.0000
401,286.12,0.050,0.0000
401,3.16,0.020,6.0491
401,5000.00,0.020,5.6799
401,101.52,0.004,0.0000
401,640.54,0.050,0.0000
401,5.01,0.020,0.0000
401,11000.00,0.020,3.0169
401,286.12,0.004,0.0000
401,904.79,0.050,0.0000
401,10.00,0.020,8.2695
401,13000.00,0.020,6.3580
401,640.54,0.004,0.0000
401,1434.00,0.050,2.9984
401,25.12,0.020,0.0012
401,1.00,0.050,5.4292
401,904.79,0.004,0.0000
401,2500.00,0.050,0.0044
401,40.00,0.020,0.0000
401,3.16,0.050,1.7632
401,1434.00,0.004,1.9947
401,5000.00,0.050,1.0190
401,101.52,0.020,0.8168
401,1.00,0.004,2.8882
401,5.01,0.050,0.0000
401,2500.00,0.004,18.2732
401,11000.00,0.050,0.0000
401,286.12,0.020,0.0005
401,3.16,0.004,0.0000
401,10.00,0.050,0.0000
401,5000.00,0.004,14.7119
401,13000.00,0.050,5.4987
401,640.54,0.020,0.0000
401,5.01,0.004,5.0874
401,25.12,0.050,0.0000
401,11000.00,0.004,0.2382
401,904.79,0.020,0.0000
401,10.00,0.004,2.0519
401,40.00,0.050,0.0000
401,13000.00,0.004,3.1965
401,1434.00,0.020,0.0000
401,25.12,0.004,1.3686
401,101.52,0.050,0.0000
401,1.00,0.020,2.6221
403,3.16,0.050,1.7426
403,1434.00,0.004,0.0077
403,5000.00,0.050,0.0000
403,101.52,0.020,0.0000
403,1.00,0.004,3.0699
403,5.01,0.050,0.0000
403,2500.00,0.004,9.6869
403,11000.00,0.050,0.0000
403,286.12,0.020,0.0000
403,3.16,0.004,0.0000
403,10.00,0.050,0.0000
403,5000.00,0.004,35.9789
403,13000.00,0.050,0.7648
403,640.54,0.020,0.0000
403,5.01,0.004,0.0000
403,25.12,0.050,0.0000
403,11000.00,0.004,0.0000
403,904.79,0.020,0.0000
403,10.00,0.004,3.2702
403,40.00,0.050,0.0000
403,13000.00,0.004,0.0000
403,1434.00,0.020,0.0000
403,25.12,0.004,0.7536
403,101.52,0.050,0.0000
403,1.00,0.020,0.0000
403,2500.00,0.020,0.0000
403,40.00,0.004,0.9995
403,286.12,0.050,0.0000
403,3.16,0.020,2.2384
403,5000.00,0.020,3.2668
403,101.52,0.004,0.0000
403,640.54,0.050,0.0000
403,5.01,0.020,0.0000
403,11000.00,0.020,7.5126
403,286.12,0.004,0.0000
403,904.79,0.050,7.6696
403,10.00,0.020,0.0000
403,13000.00,0.020,9.4056
403,640.54,0.004,0.0000
403,1434.00,0.050,17.3328
403,25.12,0.020,0.0000
403,1.00,0.050,0.2847
403,904.79,0.004,0.0000
403,2500.00,0.050,0.0000
403,40.00,0.020,0.0000
405,11000.00,0.004,0.0000
405,904.79,0.020,0.0000
405,10.00,0.004,2.6307
405,40.00,0.050,0.0000
405,13000.00,0.004,0.0000
405,1434.00,0.020,0.0000
405,25.12,0.004,0.0000
405,101.52,0.050,0.0000
405,1.00,0.020,2.5649
405,2500.00,0.020,0.0000
405,40.00,0.004,27.1219
405,286.12,0.050,0.0000
405,3.16,0.020,0.0000
405,5000.00,0.020,0.0000
405,101.52,0.004,0.0000
405,640.54,0.050,0.0000
405,5.01,0.020,1.3610
405,11000.00,0.020,2.6401
405,286.12,0.004,0.0000
405,904.79,0.050,0.0000
405,10.00,0.020,13.6379
405,13000.00,0.020,3.1527
405,640.54,0.004,0.0000
405,1434.00,0.050,0.0000
405,25.12,0.020,1.1618
405,1.00,0.050,4.4361
405,904.79,0.004,0.0000
405,2500.00,0.050,0.0000
405,40.00,0.020,0.0000
405,3.16,0.050,0.0000
405,1434.00,0.004,14.6237
405,5000.00,0.050,0.1108
405,101.52,0.020,0.0000
405,1.00,0.004,3.5155
405,5.01,0.050,0.0000
405,2500.00,0.004,12.3893
405,11000.00,0.050,0.8099
405,286.12,0.020,0.0000
405,3.16,0.004,0.0000
405,10.00,0.050,0.0000
405,5000.00,0.004,6.7089
405,13000.00,0.050,1.4884
405,640.54,0.020,0.0000
405,5.01,0.004,0.7670
405,25.12,0.050,0.0000
406,13000.00,0.004,1.1320
406,1434.00,0.020,0.0000
406,25.12,0.004,6.4531
406,101.52,0.050,0.0000
406,1.00,0.020,1.2622
406,2500.00,0.020,0.0000
406,40.00,0.004,4.6681
406,286.12,0.050,0.0000
406,3.16,0.020,4.3119
406,5000.00,0.020,1.9196
406,101.52,0.004,0.0000
406,640.54,0.050,0.0000
406,5.01,0.020,0.0000
406,11000.00,0.020,0.0000
406,286.12,0.004,0.6715
406,904.79,0.050,2.5665
406,10.00,0.020,0.0011
406,13000.00,0.020,1.2736
406,640.54,0.004,0.0000
406,1434.00,0.050,0.0000
406,25.12,0.020,0.0000
406,1.00,0.050,3.5511
406,904.79,0.004,4.9318
406,2500.00,0.050,0.0000
406,40.00,0.020,0.0000
406,3.16,0.050,0.8779
406,1434.00,0.004,5.9742
406,5000.00,0.050,1.9659
406,101.52,0.020,5.6342
406,1.00,0.004,0.0000
406,5.01,0.050,0.0000
406,2500.00,0.004,25.3703
406,11000.00,0.050,0.7192
406,286.12,0.020,6.6986
406,3.16,0.004,0.0000
406,10.00,0.050,0.0000
406,5000.00,0.004,6.0516
406,13000.00,0.050,0.6823
406,640.54,0.020,0.0000
406,5.01,0.004,2.1753
406,25.12,0.050,0.0000
406,11000.00,0.004,0.9895
406,904.79,0.020,2.7091
406,10.00,0.004,7.5912
406,40.00,0.050,0.0000
407,25.12,0.004,16.1480
407,101.52,0.050,0.0000
407,1.00,0.020,2.9060
407,2500.00,0.020,0.0000
407,40.00,0.004,6.9917
407,286.12,0.050,0.0000
407,3.16,0.020,0.0000
407,5000.00,0.020,0.0000
407,101.52,0.004,3.3328
407,640.54,0.050,0.0000
407,5.01,0.020,9.1682
407,11000.00,0.020,0.0000
407,286.12,0.004,0.0000
407,904.79,0.050,0.0000
407,10.00,0.020,0.0000
407,13000.00,0.020,0.0000
407,640.54,0.004,0.0000
407,1434.00,0.050,0.0000
407,25.12,0.020,0.0000
407,1.00,0.050,6.4274
407,904.79,0.004,2.9025
407,2500.00,0.050,0.0000
407,40.00,0.020,0.0000
407,3.16,0.050,2.2669
407,1434.00,0.004,0.0000
407,5000.00,0.050,0.0000
407,101.52,0.020,2.7046
407,1.00,0.004,3.0054
407,5.01,0.050,0.0000
407,2500.00,0.004,0.0000
407,11000.00,0.050,0.0000
407,286.12,0.020,10.8691
407,3.16,0.004,0.0000
407,10.00,0.050,0.0000
407,5000.00,0.004,0.0000
407,13000.00,0.050,0.0000
407,640.54,0.020,12.7573
407,5.01,0.004,2.4237
407,25.12,0.050,0.0000
407,11000.00,0.004,0.0000
407,904.79,0.020,1.4069
407,10.00,0.004,16.2548
407,40.00,0.050,0.0000
407,13000.00,0.004,0.0000
407,1434.00,0.020,0.0000
408,3.16,0.004,0.0000
408,10.00,0.050,0.0000
408,5000.00,0.004,22.8956
408,13000.00,0.050,0.0000
408,640.54,0.020,0.0000
408,5.01,0.004,1.2831
408,25.12,0.050,0.0000
408,11000.00,0.004,0.0000
408,904.79,0.020,0.0000
408,10.00,0.004,3.4518
408,40.00,0.050,0.0000
408,13000.00,0.004,3.7784
408,1434.00,0.020,0.0000
408,25.12,0.004,3.3862
408,101.52,0.050,0.0000
408,1.00,0.020,5.0826
408,2500.00,0.020,0.0000
408,40.00,0.004,0.0000
408,286.12,0.050,0.0000
408,3.16,0.020,3.1748
408,5000.00,0.020,1.4878
408,101.52,0.004,0.0000
408,640.54,0.050,0.0000
408,5.01,0.020,0.7171
408,11000.00,0.020,0.0000
408,286.12,0.004,0.0000
408,904.79,0.050,0.0000
408,10.00,0.020,0.0000
408,13000.00,0.020,0.0000
408,640.54,0.004,0.0000
408,1434.00,0.050,6.7254
408,25.12,0.020,0.0000
408,1.00,0.050,3.4252
408,904.79,0.004,0.0000
408,2500.00,0.050,0.0000
408,40.00,0.020,2.0733
408,3.16,0.050,2.4926
408,1434.00,0.004,0.0000
408,5000.00,0.050,0.0000
408,101.52,0.020,0.0000
408,1.00,0.004,3.8570
408,5.01,0.050,0.0000
408,2500.00,0.004,37.1919
408,11000.00,0.050,0.0000
408,286.12,0.020,0.0000
409,11000.00,0.020,0.0000
409,286.12,0.004,0.0000
409,904.79,0.050,3.2289
409,10.00,0.020,0.0000
409,13000.00,0.020,0.0000
409,640.54,0.004,0.0000
409,1434.00,0.050,12.4521
409,25.12,0.020,0.0000
409,1.00,0.050,3.8014
409,904.79,0.004,0.0000
409,2500.00,0.050,0.0000
409,40.00,0.020,5.2274
409,3.16,0.050,1.9243
409,1434.00,0.004,0.0000
409,5000.00,0.050,0.0000
409,101.52,0.020,1.9252
409,1.00,0.004,3.9453
409,5.01,0.050,0.0000
409,2500.00,0.004,34.2276
409,11000.00,0.050,0.0000
409,286.12,0.020,3.2815
409,3.16,0.004,0.0000
409,10.00,0.050,0.0000
409,5000.00,0.004,0.0437
409,13000.00,0.050,0.0000
409,640.54,0.020,0.0000
409,5.01,0.004,1.3247
409,25.12,0.050,0.0000
409,11000.00,0.004,0.0767
409,904.79,0.020,0.0000
409,10.00,0.004,4.3412
409,40.00,0.050,0.0000
409,13000.00,0.004,0.0000
409,1434.00,0.020,8.2821
409,25.12,0.004,2.0080
409,101.52,0.050,3.5662
409,1.00,0.020,3.0373
409,2500.00,0.020,1.0423
409,40.00,0.004,1.3626
409,286.12,0.050,0.0000
409,3.16,0.020,1.1872
409,5000.00,0.020,0.0000
409,101.52,0.004,0.0013
409,640.54,0.050,0.0000
409,5.01,0.020,4.0079
410,1.00,0.020,5.7903
410,2500.00,0.020,0.0000
410,40.00,0.004,6.4583
410,286.12,0.050,0.0000
410,3.16,0.020,2.2177
410,5000.00,0.020,0.9320
410,101.52,0.004,0.0000
410,640.54,0.050,0.0000
410,5.01,0.020,0.2632
410,11000.00,0.020,1.6793
410,286.12,0.004,0.0000
410,904.79,0.050,0.0000
410,10.00,0.020,0.0000
410,13000.00,0.020,0.0000
410,640.54,0.004,0.0000
410,1434.00,0.050,1.0559
410,25.12,0.020,0.0000
410,1.00,0.050,17.5072
410,904.79,0.004,0.0000
410,2500.00,0.050,0.5772
410,40.00,0.020,0.0000
410,3.16,0.050,3.4129
410,1434.00,0.004,2.4471
410,5000.00,0.050,0.0000
410,101.52,0.020,0.0000
410,1.00,0.004,13.5231
410,5.01,0.050,0.0000
410,2500.00,0.004,1.2395
410,11000.00,0.050,1.8737
410,286.12,0.020,0.0000
410,3.16,0.004,0.0000
410,10.00,0.050,0.0000
410,5000.00,0.004,1.4077
410,13000.00,0.050,0.0000
410,640.54,0.020,0.0000
410,5.01,0.004,8.2099
410,25.12,0.050,0.0000
410,11000.00,0.004,0.0000
410,904.79,0.020,0.0000
410,10.00,0.004,13.6967
410,40.00,0.050,0.0000
410,13000.00,0.004,1.7710
410,1434.00,0.020,4.5988
410,25.12,0.004,12.7229
410,101.52,0.050,0.0000
411,10.00,0.020,1.8379
411,13000.00,0.020,31.5061
411,640.54,0.004,0.0000
411,1434.00,0.050,0.5801
411,25.12,0.020,0.0000
411,1.00,0.050,0.0000
411,904.79,0.004,0.0000
411,2500.00,0.050,1.9366
411,40.00,0.020,0.0000
411,3.16,0.050,0.0000
411,1434.00,0.004,2.4920
411,5000.00,0.050,0.0000
411,101.52,0.020,0.0000
411,1.00,0.004,0.0000
411,5.01,0.050,0.0000
411,2500.00,0.004,10.7843
411,11000.00,0.050,0.0000
411,286.12,0.020,0.0000
411,3.16,0.004,0.0000
411,10.00,0.050,0.0000
411,5000.00,0.004,27.6535
411,13000.00,0.050,0.0000
411,640.54,0.020,0.0000
411,5.01,0.004,0.0000
411,25.12,0.050,0.0000
411,11000.00,0.004,0.0000
411,904.79,0.020,0.1470
411,10.00,0.004,3.9210
411,40.00,0.050,0.0000
411,13000.00,0.004,4.8293
411,1434.00,0.020,2.4691
411,25.12,0.004,2.2604
411,101.52,0.050,0.0000
411,1.00,0.020,0.0000
411,2500.00,0.020,0.0000
411,40.00,0.004,0.5354
411,286.12,0.050,0.0000
411,3.16,0.020,2.4459
411,5000.00,0.020,0.0006
411,101.52,0.004,2.9302
411,640.54,0.050,0.2565
411,5.01,0.020,0.0000
411,11000.00,0.020,3.5593
411,286.12,0.004,0.0000
411,904.79,0.050,5.3685
412,2500.00,0.004,0.0000
412,11000.00,0.050,6.5459
412,286.12,0.020,0.0000
412,3.16,0.004,0.0000
412,10.00,0.050,5.3565
412,5000.00,0.004,0.0000
412,13000.00,0.050,1.6852
412,640.54,0.020,0.0000
412,5.01,0.004,1.6210
412,25.12,0.050,1.7274
412,11000.00,0.004,0.4515
412,904.79,0.020,0.0000
412,10.00,0.004,0.0000
412,40.00,0.050,0.0000
412,13000.00,0.004,7.1907
412,1434.00,0.020,0.0000
412,25.12,0.004,0.0000
412,101.52,0.050,0.0000
412,1.00,0.020,0.0000
412,2500.00,0.020,0.0000
412,40.00,0.004,0.0000
412,286.12,0.050,0.0000
412,3.16,0.020,0.5649
412,5000.00,0.020,13.8547
412,101.52,0.004,0.0000
412,640.54,0.050,0.0000
412,5.01,0.020,0.0000
412,11000.00,0.020,12.0973
412,286.12,0.004,0.0000
412,904.79,0.050,4.0205
412,10.00,0.020,0.0000
412,13000.00,0.020,19.6903
412,640.54,0.004,0.0000
412,1434.00,0.050,21.2147
412,25.12,0.020,0.0000
412,1.00,0.050,0.0000
412,904.79,0.004,0.0000
412,2500.00,0.050,0.0001
412,40.00,0.020,0.0000
412,3.16,0.050,0.0000
412,1434.00,0.004,0.0000
412,5000.00,0.050,6.0887
412,101.52,0.020,0.0000
412,1.00,0.004,1.6894
412,5.01,0.050,0.9730
413,5.01,0.004,0.0000
413,25.12,0.050,0.0000
413,11000.00,0.004,0.0000
413,904.79,0.020,0.0000
413,10.00,0.004,0.0000
413,40.00,0.050,0.0000
413,13000.00,0.004,1.9499
413,1434.00,0.020,0.0000
413,25.12,0.004,0.0000
413,101.52,0.050,0.0000
413,1.00,0.020,0.0000
413,2500.00,0.020,0.0000
413,40.00,0.004,0.0000
413,286.12,0.050,0.0000
413,3.16,0.020,0.0000
413,5000.00,0.020,0.0004
413,101.52,0.004,0.0000
413,640.54,0.050,0.0000
413,5.01,0.020,0.0000
413,11000.00,0.020,2.7795
413,286.12,0.004,0.0000
413,904.79,0.050,15.2804
413,10.00,0.020,0.0000
413,13000.00,0.020,12.7759
413,640.54,0.004,0.0000
413,1434.00,0.050,46.9483
413,25.12,0.020,0.0000
413,1.00,0.050,0.0000
413,904.79,0.004,0.0000
413,2500.00,0.050,0.0000
413,40.00,0.020,0.0000
413,3.16,0.050,0.0000
413,1434.00,0.004,0.0000
413,5000.00,0.050,0.0000
413,101.52,0.020,0.0000
413,1.00,0.004,0.0000
413,5.01,0.050,0.0000
413,2500.00,0.004,4.2525
413,11000.00,0.050,0.0000
413,286.12,0.020,0.0000
413,3.16,0.004,0.0000
413,10.00,0.050,0.0000
413,5000.00,0.004,17.4087
413,13000.00,0.050,0.0000
413,640.54,0.020,0.0000
414,40.00,0.020,0.0000
414,3.16,0.050,1.5861
414,1434.00,0.004,0.0000
414,5000.00,0.050,0.0000
414,101.52,0.020,4.3654
414,1.00,0.004,1.8237
414,5.01,0.050,0.0000
414,2500.00,0.004,43.4173
414,11000.00,0.050,0.0000
414,286.12,0.020,2.5520
414,3.16,0.004,1.5774
414,10.00,0.050,0.0000
414,5000.00,0.004,8.1116
414,13000.00,0.050,0.0000
414,640.54,0.020,0.0000
414,5.01,0.004,1.8032
414,25.12,0.050,0.0000
414,11000.00,0.004,1.4474
414,904.79,0.020,0.0000
414,10.00,0.004,0.0000
414,40.00,0.050,0.0000
414,13000.00,0.004,0.0000
414,1434.00,0.020,10.2206
414,25.12,0.004,1.3536
414,101.52,0.050,2.1854
414,1.00,0.020,0.0000
414,2500.00,0.020,0.0000
414,40.00,0.004,0.0000
414,286.12,0.050,0.0000
414,3.16,0.020,2.2409
414,5000.00,0.020,0.0000
414,101.52,0.004,0.0000
414,640.54,0.050,0.0000
414,5.01,0.020,0.0000
414,11000.00,0.020,0.0000
414,286.12,0.004,0.0000
414,904.79,0.050,0.0000
414,10.00,0.020,0.0000
414,13000.00,0.020,4.1439
414,640.54,0.004,0.0000
414,1434.00,0.050,9.2675
414,25.12,0.020,0.0000
414,1.00,0.050,0.0000
414,904.79,0.004,0.0000
414,2500.00,0.050,6.1993
415,13000.00,0.020,0.2314
415,640.54,0.004,0.0000
415,1434.00,0.050,5.1638
415,25.12,0.020,0.0000
415,1.00,0.050,18.2975
415,904.79,0.004,0.0000
415,2500.00,0.050,1.5101
415,40.00,0.020,0.0000
415,3.16,0.050,0.0000
415,1434.00,0.004,1.0242
415,5000.00,0.050,0.5397
415,101.52,0.020,0.5461
415,1.00,0.004,0.0000
415,5.01,0.050,0.0000
415,2500.00,0.004,2.0691
415,11000.00,0.050,11.7882
415,286.12,0.020,0.0000
415,3.16,0.004,0.0000
415,10.00,0.050,0.0000
415,5000.00,0.004,3.0173
415,13000.00,0.050,4.7392
415,640.54,0.020,15.3342
415,5.01,0.004,0.0000
415,25.12,0.050,0.0000
415,11000.00,0.004,6.0329
415,904.79,0.020,1.9325
415,10.00,0.004,0.0000
415,40.00,0.050,0.0000
415,13000.00,0.004,7.5925
415,1434.00,0.020,6.1232
415,25.12,0.004,0.0000
415,101.52,0.050,0.0000
415,1.00,0.020,1.9361
415,2500.00,0.020,2.8551
415,40.00,0.004,0.0000
415,286.12,0.050,0.3822
415,3.16,0.020,0.4812
415,5000.00,0.020,1.5312
415,101.52,0.004,0.0000
415,640.54,0.050,0.6108
415,5.01,0.020,0.0000
415,11000.00,0.020,0.5111
415,286.12,0.004,2.2314
415,904.79,0.050,3.3364
415,10.00,0.020,0.4011
416,286.12,0.004,0.0000
416,904.79,0.050,0.0000
416,10.00,0.020,10.1942
416,13000.00,0.020,0.7900
416,640.54,0.004,0.0000
416,1434.00,0.050,0.0104
416,25.12,0.020,0.0000
416,1.00,0.050,5.2697
416,904.79,0.004,0.0000
416,2500.00,0.050,0.0000
416,40.00,0.020,0.9847
416,3.16,0.050,1.3841
416,1434.00,0.004,19.6716
416,5000.00,0.050,1.4314
416,101.52,0.020,5.0259
416,1.00,0.004,1.5929
416,5.01,0.050,0.0000
416,2500.00,0.004,15.7353
416,11000.00,0.050,0.0000
416,286.12,0.020,4.9057
416,3.16,0.004,0.0000
416,10.00,0.050,0.0000
416,5000.00,0.004,2.9650
416,13000.00,0.050,0.0000
416,640.54,0.020,0.0143
416,5.01,0.004,1.3971
416,25.12,0.050,0.0000
416,11000.00,0.004,0.0000
416,904.79,0.020,0.6390
416,10.00,0.004,5.8992
416,40.00,0.050,0.0000
416,13000.00,0.004,3.5288
416,1434.00,0.020,4.4382
416,25.12,0.004,5.7300
416,101.52,0.050,0.0000
416,1.00,0.020,3.3786
416,2500.00,0.020,1.3338
416,40.00,0.004,1.6603
416,286.12,0.050,0.0000
416,3.16,0.020,2.5909
416,5000.00,0.020,0.0000
416,101.52,0.004,0.0000
416,640.54,0.050,0.0000
416,5.01,0.020,0.0992
416,11000.00,0.020,0.0000
417,1434.00,0.004,0.0000
417,5000.00,0.050,0.0000
417,101.52,0.020,0.0000
417,1.00,0.004,3.0163
417,5.01,0.050,0.0000
417,2500.00,0.004,11.6946
417,11000.00,0.050,0.0000
417,286.12,0.020,0.0000
417,3.16,0.004,0.8725
417,10.00,0.050,0.0000
417,5000.00,0.004,1.1538
417,13000.00,0.050,0.0000
417,640.54,0.020,0.0000
417,5.01,0.004,6.6895
417,25.12,0.050,0.0000
417,11000.00,0.004,0.3966
417,904.79,0.020,0.0038
417,10.00,0.004,5.4926
417,40.00,0.050,0.0000
417,13000.00,0.004,1.6893
417,1434.00,0.020,1.5274
417,25.12,0.004,4.4100
417,101.52,0.050,0.0000
417,1.00,0.020,2.1356
417,2500.00,0.020,1.6653
417,40.00,0.004,6.2329
417,286.12,0.050,0.0000
417,3.16,0.020,3.1396
417,5000.00,0.020,5.8933
417,101.52,0.004,0.0000
417,640.54,0.050,0.0027
417,5.01,0.020,1.1197
417,11000.00,0.020,7.9249
417,286.12,0.004,0.0000
417,904.79,0.050,15.2348
417,10.00,0.020,0.0000
417,13000.00,0.020,3.0540
417,640.54,0.004,0.0000
417,1434.00,0.050,6.4014
417,25.12,0.020,0.0000
417,1.00,0.050,4.4553
417,904.79,0.004,0.0000
417,2500.00,0.050,3.3769
417,40.00,0.020,0.0000
417,3.16,0.050,1.1752
418,40.00,0.004,5.3896
418,286.12,0.050,0.0000
418,3.16,0.020,5.6063
418,5000.00,0.020,2.5332
418,101.52,0.004,0.0000
418,640.54,0.050,0.0000
418,5.01,0.020,0.0002
418,11000.00,0.020,0.0000
418,286.12,0.004,0.0000
418,904.79,0.050,0.0013
418,10.00,0.020,0.0000
418,13000.00,0.020,1.5954
418,640.54,0.004,0.0000
418,1434.00,0.050,3.5384
418,25.12,0.020,0.0000
418,1.00,0.050,1.8454
418,904.79,0.004,0.0000
418,2500.00,0.050,0.0000
418,40.00,0.020,0.0000
418,3.16,0.050,1.3343
418,1434.00,0.004,7.6482
418,5000.00,0.050,0.0000
418,101.52,0.020,0.0000
418,1.00,0.004,3.6108
418,5.01,0.050,0.0000
418,2500.00,0.004,21.5981
418,11000.00,0.050,0.0000
418,286.12,0.020,0.0000
418,3.16,0.004,0.0000
418,10.00,0.050,0.0000
418,5000.00,0.004,4.3646
418,13000.00,0.050,0.0000
418,640.54,0.020,0.0000
418,5.01,0.004,5.3211
418,25.12,0.050,0.0000
418,11000.00,0.004,3.1134
418,904.79,0.020,0.0000
418,10.00,0.004,10.1509
418,40.00,0.050,0.0000
418,13000.00,0.004,0.7934
418,1434.00,0.020,6.6210
418,25.12,0.004,7.0748
418,101.52,0.050,0.0000
418,1.00,0.020,8.4630
418,2500.00,0.020,0.0000
419,5000.00,0.020,0.0000
419,101.52,0.004,0.0000
419,640.54,0.050,0.0000
419,5.01,0.020,0.0000
419,11000.00,0.020,16.6490
419,286.12,0.004,0.0000
419,904.79,0.050,0.0000
419,10.00,0.020,0.0000
419,13000.00,0.020,33.6834
419,640.54,0.004,0.0000
419,1434.00,0.050,0.0000
419,25.12,0.020,0.0000
419,1.00,0.050,0.0000
419,904.79,0.004,0.0000
419,2500.00,0.050,0.0000
419,40.00,0.020,0.0000
419,3.16,0.050,0.0000
419,1434.00,0.004,0.0000
419,5000.00,0.050,0.0000
419,101.52,0.020,0.0000
419,1.00,0.004,0.0000
419,5.01,0.050,0.0000
419,2500.00,0.004,3.3305
419,11000.00,0.050,0.0000
419,286.12,0.020,0.0000
419,3.16,0.004,0.0000
419,10.00,0.050,0.0000
419,5000.00,0.004,36.8658
419,13000.00,0.050,0.0000
419,640.54,0.020,0.0000
419,5.01,0.004,0.8835
419,25.12,0.050,0.0000
419,11000.00,0.004,0.0000
419,904.79,0.020,0.0000
419,10.00,0.004,3.8195
419,40.00,0.050,0.0000
419,13000.00,0.004,0.0000
419,1434.00,0.020,0.0000
419,25.12,0.004,2.1330
419,101.52,0.050,0.0000
419,1.00,0.020,0.3367
419,2500.00,0.020,0.0000
419,40.00,0.004,0.0000
419,286.12,0.050,0.0000
419,3.16,0.020,3.8264
420,40.00,0.004,1.5477
420,286.12,0.050,0.7175
420,3.16,0.020,1.6370
420,5000.00,0.020,0.0000
420,101.52,0.004,0.0000
420,640.54,0.050,0.0228
420,5.01,0.020,0.0000
420,11000.00,0.020,21.6164
420,286.12,0.004,0.0000
420,904.79,0.050,4.6042
420,10.00,0.020,0.0000
420,13000.00,0.020,53.1664
420,640.54,0.004,0.0000
420,1434.00,0.050,4.5898
420,25.12,0.020,0.4059
420,1.00,0.050,0.0000
420,904.79,0.004,0.0000
420,2500.00,0.050,0.0000
420,40.00,0.020,0.0000
420,3.16,0.050,0.0000
420,1434.00,0.004,0.0000
420,5000.00,0.050,0.0000
420,101.52,0.020,0.0000
420,1.00,0.004,3.0871
420,5.01,0.050,0.0000
420,2500.00,0.004,0.0000
420,11000.00,0.050,0.0000
420,286.12,0.020,0.0000
420,3.16,0.004,0.0000
420,10.00,0.050,0.0000
420,5000.00,0.004,0.0000
420,13000.00,0.050,8.8395
420,640.54,0.020,0.0000
420,5.01,0.004,1.8292
420,25.12,0.050,0.0000
420,11000.00,0.004,0.0000
420,904.79,0.020,0.0000
420,10.00,0.004,1.4254
420,40.00,0.050,0.0000
420,13000.00,0.004,0.0000
420,1434.00,0.020,0.0000
420,25.12,0.004,0.0000
420,101.52,0.050,0.0000
420,1.00,0.020,1.2427
420,2500.00,0.020,0.0000
423,1.00,0.020,0.0000
423,2500.00,0.020,0.0000
423,40.00,0.004,0.0000
423,286.12,0.050,0.0000
423,3.16,0.020,0.0000
423,5000.00,0.020,0.0000
423,101.52,0.004,0.0000
423,640.54,0.050,0.0000
423,5.01,0.020,0.0000
423,11000.00,0.020,34.9637
423,286.12,0.004,0.0000
423,904.79,0.050,0.0000
423,10.00,0.020,0.0000
423,13000.00,0.020,53.5687
423,640.54,0.004,0.0000
423,1434.00,0.050,0.0000
423,25.12,0.020,0.0000
423,1.00,0.050,0.0000
423,904.79,0.004,0.0000
423,2500.00,0.050,0.0000
423,40.00,0.020,0.0000
423,3.16,0.050,0.0000
423,1434.00,0.004,0.0000
423,5000.00,0.050,0.0000
423,101.52,0.020,0.0000
423,1.00,0.004,0.0000
423,5.01,0.050,0.0000
423,2500.00,0.004,2.2975
423,11000.00,0.050,0.0000
423,286.12,0.020,0.0000
423,3.16,0.004,0.0000
423,10.00,0.050,0.0000
423,5000.00,0.004,11.8680
423,13000.00,0.050,0.0000
423,640.54,0.020,0.0000
423,5.01,0.004,0.0000
423,25.12,0.050,0.0000
423,11000.00,0.004,0.0000
423,904.79,0.020,0.0000
423,10.00,0.004,0.0000
423,40.00,0.050,0.0000
423,13000.00,0.004,3.0473
423,1434.00,0.020,0.0000
423,25.12,0.004,0.0000
423,101.52,0.050,0.0000
425,3.16,0.020,0.0000
425,5000.00,0.020,0.0000
425,101.52,0.004,0.0000
425,640.54,0.050,0.0000
425,5.01,0.020,0.0000
425,11000.00,0.020,19.8085
425,286.12,0.004,0.0000
425,904.79,0.050,0.0000
425,10.00,0.020,0.0000
425,13000.00,0.020,54.1058
425,640.54,0.004,0.0000
425,1434.00,0.050,23.1552
425,25.12,0.020,0.0000
425,1.00,0.050,0.0000
425,904.79,0.004,0.0000
425,2500.00,0.050,0.0000
425,40.00,0.020,0.0000
425,3.16,0.050,0.0000
425,1434.00,0.004,0.0000
425,5000.00,0.050,0.0000
425,101.52,0.020,0.0000
425,1.00,0.004,0.0000
425,5.01,0.050,0.0000
425,2500.00,0.004,0.0000
425,11000.00,0.050,0.0000
425,286.12,0.020,0.0000
425,3.16,0.004,0.0000
425,10.00,0.050,0.0000
425,5000.00,0.004,0.0000
425,13000.00,0.050,0.0000
425,640.54,0.020,0.0000
425,5.01,0.004,0.0000
425,25.12,0.050,0.0000
425,11000.00,0.004,0.3615
425,904.79,0.020,0.0000
425,10.00,0.004,0.0000
425,40.00,0.050,0.0000
425,13000.00,0.004,10.3880
425,1434.00,0.020,0.0000
425,25.12,0.004,0.0000
425,101.52,0.050,0.0000
425,1.00,0.020,0.0000
425,2500.00,0.020,0.0000
425,40.00,0.004,0.0000
425,286.12,0.050,0.0000
426,13000.00,0.004,6.5009
426,1434.00,0.020,0.0000
426,25.12,0.004,2.7708
426,101.52,0.050,0.0000
426,1.00,0.020,0.0000
426,2500.00,0.020,14.3898
426,40.00,0.004,0.0000
426,286.12,0.050,0.0000
426,3.16,0.020,1.8299
426,5000.00,0.020,21.8699
426,101.52,0.004,0.0000
426,640.54,0.050,0.0000
426,5.01,0.020,0.0000
426,11000.00,0.020,15.2945
426,286.12,0.004,0.0000
426,904.79,0.050,0.0012
426,10.00,0.020,0.0000
426,13000.00,0.020,16.2392
426,640.54,0.004,0.0000
426,1434.00,0.050,0.0000
426,25.12,0.020,0.0000
426,1.00,0.050,1.3261
426,904.79,0.004,0.0000
426,2500.00,0.050,0.0000
426,40.00,0.020,0.0000
426,3.16,0.050,0.0000
426,1434.00,0.004,3.4383
426,5000.00,0.050,0.0000
426,101.52,0.020,2.2709
426,1.00,0.004,0.0000
426,5.01,0.050,0.0000
426,2500.00,0.004,3.6283
426,11000.00,0.050,0.0010
426,286.12,0.020,1.4777
426,3.16,0.004,0.0000
426,10.00,0.050,0.0000
426,5000.00,0.004,1.9061
426,13000.00,0.050,2.5832
426,640.54,0.020,0.3022
426,5.01,0.004,1.5567
426,25.12,0.050,0.0000
426,11000.00,0.004,2.3004
426,904.79,0.020,4.0759
426,10.00,0.004,0.0000
426,40.00,0.050,0.0000
427,13000.00,0.020,4.0885
427,640.54,0.004,0.0000
427,1434.00,0.050,12.1391
427,25.12,0.020,0.0000
427,1.00,0.050,0.0000
427,904.79,0.004,0.0000
427,2500.00,0.050,0.0000
427,40.00,0.020,0.0000
427,3.16,0.050,1.6474
427,1434.00,0.004,0.2172
427,5000.00,0.050,0.0000
427,101.52,0.020,0.0000
427,1.00,0.004,0.0000
427,5.01,0.050,0.0000
427,2500.00,0.004,27.6336
427,11000.00,0.050,0.0000
427,286.12,0.020,0.0000
427,3.16,0.004,0.0000
427,10.00,0.050,0.0000
427,5000.00,0.004,25.8168
427,13000.00,0.050,0.0000
427,640.54,0.020,0.0000
427,5.01,0.004,1.6792
427,25.12,0.050,0.0000
427,11000.00,0.004,5.8632
427,904.79,0.020,0.0000
427,10.00,0.004,0.0000
427,40.00,0.050,0.0000
427,13000.00,0.004,0.7150
427,1434.00,0.020,0.0007
427,25.12,0.004,3.5127
427,101.52,0.050,0.0000
427,1.00,0.020,0.8287
427,2500.00,0.020,0.0008
427,40.00,0.004,0.0000
427,286.12,0.050,0.0000
427,3.16,0.020,1.8357
427,5000.00,0.020,0.8737
427,101.52,0.004,0.0000
427,640.54,0.050,0.0000
427,5.01,0.020,0.0000
427,11000.00,0.020,14.4080
427,286.12,0.004,0.0000
427,904.79,0.050,1.8404
427,10.00,0.020,0.0000
428,5000.00,0.004,0.0000
428,13000.00,0.050,0.0000
428,640.54,0.020,12.1177
428,5.01,0.004,5.8250
428,25.12,0.050,6.4824
428,11000.00,0.004,0.0000
428,904.79,0.020,0.0000
428,10.00,0.004,1.7385
428,40.00,0.050,0.2865
428,13000.00,0.004,0.0000
428,1434.00,0.020,0.0000
428,25.12,0.004,1.4934
428,101.52,0.050,8.4866
428,1.00,0.020,2.2727
428,2500.00,0.020,0.0000
428,40.00,0.004,0.0000
428,286.12,0.050,0.8105
428,3.16,0.020,1.5981
428,5000.00,0.020,1.3331
428,101.52,0.004,3.1654
428,640.54,0.050,0.0000
428,5.01,0.020,2.1718
428,11000.00,0.020,0.0000
428,286.12,0.004,0.0000
428,904.79,0.050,0.0000
428,10.00,0.020,0.0000
428,13000.00,0.020,0.5621
428,640.54,0.004,2.0316
428,1434.00,0.050,0.0000
428,25.12,0.020,1.2717
428,1.00,0.050,12.8786
428,904.79,0.004,2.0220
428,2500.00,0.050,0.0000
428,40.00,0.020,4.1605
428,3.16,0.050,2.6572
428,1434.00,0.004,1.6357
428,5000.00,0.050,0.0000
428,101.52,0.020,4.4177
428,1.00,0.004,2.6183
428,5.01,0.050,3.9901
428,2500.00,0.004,0.0000
428,11000.00,0.050,0.0000
428,286.12,0.020,0.0000
428,3.16,0.004,8.9969
428,10.00,0.050,4.1634
429,11000.00,0.004,0.8377
429,904.79,0.020,0.0000
429,10.00,0.004,2.5154
429,40.00,0.050,0.0000
429,13000.00,0.004,8.2318
429,1434.00,0.020,0.0000
429,25.12,0.004,0.8802
429,101.52,0.050,0.0000
429,1.00,0.020,4.0320
429,2500.00,0.020,0.0000
429,40.00,0.004,0.0000
429,286.12,0.050,0.0000
429,3.16,0.020,3.6636
429,5000.00,0.020,0.0000
429,101.52,0.004,0.0000
429,640.54,0.050,0.0000
429,5.01,0.020,0.0000
429,11000.00,0.020,15.7048
429,286.12,0.004,0.0000
429,904.79,0.050,0.0000
429,10.00,0.020,2.8052
429,13000.00,0.020,6.0364
429,640.54,0.004,0.0000
429,1434.00,0.050,8.6894
429,25.12,0.020,0.0000
429,1.00,0.050,3.5505
429,904.79,0.004,0.0000
429,2500.00,0.050,0.0000
429,40.00,0.020,0.0000
429,3.16,0.050,2.0712
429,1434.00,0.004,0.0000
429,5000.00,0.050,0.0000
429,101.52,0.020,0.0000
429,1.00,0.004,0.0000
429,5.01,0.050,0.0000
429,2500.00,0.004,18.1351
429,11000.00,0.050,0.0000
429,286.12,0.020,0.0000
429,3.16,0.004,0.0000
429,10.00,0.050,0.0000
429,5000.00,0.004,22.7375
429,13000.00,0.050,0.3614
429,640.54,0.020,0.0000
429,5.01,0.004,0.0000
429,25.12,0.050,0.0000
431,2500.00,0.020,0.0000
431,40.00,0.004,1.1086
431,286.12,0.050,0.0000
431,3.16,0.020,6.6207
431,5000.00,0.020,4.8967
431,101.52,0.004,0.0000
431,640.54,0.050,0.0000
431,5.01,0.020,0.0000
431,11000.00,0.020,9.6118
431,286.12,0.004,0.0000
431,904.79,0.050,0.0000
431,10.00,0.020,0.9132
431,13000.00,0.020,13.6272
431,640.54,0.004,0.0000
431,1434.00,0.050,0.0000
431,25.12,0.020,0.0000
431,1.00,0.050,5.4064
431,904.79,0.004,0.0000
431,2500.00,0.050,0.0000
431,40.00,0.020,0.0000
431,3.16,0.050,0.0007
431,1434.00,0.004,0.5523
431,5000.00,0.050,0.0000
431,101.52,0.020,3.2734
431,1.00,0.004,0.8472
431,5.01,0.050,0.0001
431,2500.00,0.004,12.3885
431,11000.00,0.050,2.9909
431,286.12,0.020,5.0262
431,3.16,0.004,0.0000
431,10.00,0.050,0.0000
431,5000.00,0.004,6.9704
431,13000.00,0.050,0.1117
431,640.54,0.020,0.0000
431,5.01,0.004,3.1889
431,25.12,0.050,0.0000
431,11000.00,0.004,3.8423
431,904.79,0.020,0.0000
431,10.00,0.004,6.7836
431,40.00,0.050,0.0000
431,13000.00,0.004,2.0125
431,1434.00,0.020,0.0000
431,25.12,0.004,10.3885
431,101.52,0.050,0.0000
431,1.00,0.020,1.4181
432,5000.00,0.020,0.0000
432,101.52,0.004,0.0000
432,640.54,0.050,0.0000
432,5.01,0.020,0.0000
432,11000.00,0.020,17.2751
432,286.12,0.004,0.0000
432,904.79,0.050,0.0028
432,10.00,0.020,0.0000
432,13000.00,0.020,46.5784
432,640.54,0.004,0.0000
432,1434.00,0.050,18.4978
432,25.12,0.020,0.0000
432,1.00,0.050,0.0000
432,904.79,0.004,0.0000
432,2500.00,0.050,0.0002
432,40.00,0.020,0.0000
432,3.16,0.050,0.0000
432,1434.00,0.004,0.0000
432,5000.00,0.050,0.0000
432,101.52,0.020,0.0000
432,1.00,0.004,4.1248
432,5.01,0.050,0.0000
432,2500.00,0.004,0.0000
432,11000.00,0.050,0.0000
432,286.12,0.020,0.0000
432,3.16,0.004,0.0000
432,10.00,0.050,0.0000
432,5000.00,0.004,3.6726
432,13000.00,0.050,2.9638
432,640.54,0.020,0.0000
432,5.01,0.004,0.0000
432,25.12,0.050,0.0000
432,11000.00,0.004,0.9213
432,904.79,0.020,0.0000
432,10.00,0.004,0.0000
432,40.00,0.050,0.0000
432,13000.00,0.004,10.1791
432,1434.00,0.020,0.0000
432,25.12,0.004,0.0000
432,101.52,0.050,0.0000
432,1.00,0.020,0.0000
432,2500.00,0.020,0.0000
432,40.00,0.004,0.0000
432,286.12,0.050,0.0000
432,3.16,0.020,0.0000
436,904.79,0.020,5.6061
436,10.00,0.004,6.8652
436,40.00,0.050,0.0000
436,13000.00,0.004,0.0000
436,1434.00,0.020,10.0377
436,25.12,0.004,4.9748
436,101.52,0.050,0.0000
436,1.00,0.020,1.2182
436,2500.00,0.020,1.3956
436,40.00,0.004,10.4760
436,286.12,0.050,0.0000
436,3.16,0.020,5.0750
436,5000.00,0.020,4.1446
436,101.52,0.004,0.0000
436,640.54,0.050,0.0000
436,5.01,0.020,1.6988
436,11000.00,0.020,3.1031
436,286.12,0.004,0.0000
436,904.79,0.050,4.0916
436,10.00,0.020,0.0000
436,13000.00,0.020,2.7912
436,640.54,0.004,0.0000
436,1434.00,0.050,4.1292
436,25.12,0.020,0.0000
436,1.00,0.050,9.2446
436,904.79,0.004,0.0000
436,2500.00,0.050,2.1575
436,40.00,0.020,0.0000
436,3.16,0.050,1.3441
436,1434.00,0.004,0.0000
436,5000.00,0.050,0.0005
436,101.52,0.020,7.6738
436,1.00,0.004,2.0912
436,5.01,0.050,0.0000
436,2500.00,0.004,5.6673
436,11000.00,0.050,0.0000
436,286.12,0.020,0.4474
436,3.16,0.004,0.0000
436,10.00,0.050,0.0000
436,5000.00,0.004,0.5616
436,13000.00,0.050,0.8813
436,640.54,0.020,0.0000
436,5.01,0.004,4.2521
436,25.12,0.050,0.0000
436,11000.00,0.004,0.0000
437,286.12,0.020,0.0000
437,3.16,0.004,0.0000
437,10.00,0.050,5.2967
437,5000.00,0.004,0.0000
437,13000.00,0.050,5.1005
437,640.54,0.020,0.0000
437,5.01,0.004,0.0000
437,25.12,0.050,1.2565
437,11000.00,0.004,0.0000
437,904.79,0.020,0.0000
437,10.00,0.004,0.0000
437,40.00,0.050,0.0000
437,13000.00,0.004,0.0000
437,1434.00,0.020,0.0000
437,25.12,0.004,0.0000
437,101.52,0.050,0.0000
437,1.00,0.020,0.0000
437,2500.00,0.020,0.0000
437,40.00,0.004,0.0000
437,286.12,0.050,0.0000
437,3.16,0.020,0.0000
437,5000.00,0.020,0.0000
437,101.52,0.004,0.0000
437,640.54,0.050,0.0000
437,5.01,0.020,0.0000
437,11000.00,0.020,40.8489
437,286.12,0.004,0.0000
437,904.79,0.050,13.7644
437,10.00,0.020,0.0000
437,13000.00,0.020,29.9611
437,640.54,0.004,0.0000
437,1434.00,0.050,3.0580
437,25.12,0.020,0.0000
437,1.00,0.050,0.0000
437,904.79,0.004,0.0000
437,2500.00,0.050,0.0000
437,40.00,0.020,0.0000
437,3.16,0.050,0.0000
437,1434.00,0.004,0.0000
437,5000.00,0.050,0.0000
437,101.52,0.020,0.0004
437,1.00,0.004,0.0000
437,5.01,0.050,0.0000
437,2500.00,0.004,0.0000
437,11000.00,0.050,6.2676
439,11000.00,0.004,0.0000
439,904.79,0.020,0.9767
439,10.00,0.004,1.9436
439,40.00,0.050,0.0000
439,13000.00,0.004,0.0000
439,1434.00,0.020,0.1557
439,25.12,0.004,0.0000
439,101.52,0.050,0.0000
439,1.00,0.020,4.2055
439,2500.00,0.020,0.0000
439,40.00,0.004,11.4972
439,286.12,0.050,0.0046
439,3.16,0.020,0.0000
439,5000.00,0.020,0.0000
439,101.52,0.004,6.2304
439,640.54,0.050,15.0992
439,5.01,0.020,0.1754
439,11000.00,0.020,0.0000
439,286.12,0.004,0.2209
439,904.79,0.050,19.6445
439,10.00,0.020,0.0000
439,13000.00,0.020,0.0000
439,640.54,0.004,1.0565
439,1434.00,0.050,2.9691
439,25.12,0.020,0.0000
439,1.00,0.050,0.0000
439,904.79,0.004,11.0846
439,2500.00,0.050,0.0000
439,40.00,0.020,0.0000
439,3.16,0.050,3.6704
439,1434.00,0.004,5.5461
439,5000.00,0.050,0.0000
439,101.52,0.020,0.0000
439,1.00,0.004,9.0538
439,5.01,0.050,0.0000
439,2500.00,0.004,3.5584
439,11000.00,0.050,0.0000
439,286.12,0.020,0.0000
439,3.16,0.004,3.3602
439,10.00,0.050,2.4133
439,5000.00,0.004,0.0000
439,13000.00,0.050,0.0000
439,640.54,0.020,0.0000
439,5.01,0.004,1.1036
439,25.12,0.050,0.0000
440,1434.00,0.004,0.0000
440,5000.00,0.050,11.6026
440,101.52,0.020,0.0000
440,1.00,0.004,0.0000
440,5.01,0.050,0.0000
440,2500.00,0.004,0.0000
440,11000.00,0.050,2.7419
440,286.12,0.020,3.3604
440,3.16,0.004,0.9200
440,10.00,0.050,1.1553
440,5000.00,0.004,0.0000
440,13000.00,0.050,1.3306
440,640.54,0.020,0.0000
440,5.01,0.004,0.0000
440,25.12,0.050,0.0000
440,11000.00,0.004,0.0000
440,904.79,0.020,2.1258
440,10.00,0.004,0.0000
440,40.00,0.050,0.0000
440,13000.00,0.004,1.3530
440,1434.00,0.020,0.6831
440,25.12,0.004,0.7000
440,101.52,0.050,0.0000
440,1.00,0.020,1.1651
440,2500.00,0.020,0.0004
440,40.00,0.004,0.0000
440,286.12,0.050,0.0000
440,3.16,0.020,6.5592
440,5000.00,0.020,1.3816
440,101.52,0.004,0.0000
440,640.54,0.050,1.1299
440,5.01,0.020,0.0000
440,11000.00,0.020,19.6728
440,286.12,0.004,0.0000
440,904.79,0.050,11.5395
440,10.00,0.020,0.6702
440,13000.00,0.020,1.2635
440,640.54,0.004,0.0000
440,1434.00,0.050,24.0179
440,25.12,0.020,0.0000
440,1.00,0.050,2.5827
440,904.79,0.004,0.0000
440,2500.00,0.050,6.7566
440,40.00,0.020,0.6565
440,3.16,0.050,0.0000
441,1.00,0.004,4.5699
441,5.01,0.050,0.0000
441,2500.00,0.004,7.4975
441,11000.00,0.050,0.0000
441,286.12,0.020,8.7565
441,3.16,0.004,0.0000
441,10.00,0.050,0.0000
441,5000.00,0.004,4.3842
441,13000.00,0.050,0.0000
441,640.54,0.020,1.9590
441,5.01,0.004,4.5048
441,25.12,0.050,0.0000
441,11000.00,0.004,0.0000
441,904.79,0.020,9.3332
441,10.00,0.004,6.8801
441,40.00,0.050,0.0000
441,13000.00,0.004,1.4112
441,1434.00,0.020,5.4937
441,25.12,0.004,6.6842
441,101.52,0.050,0.0000
441,1.00,0.020,1.5085
441,2500.00,0.020,0.0000
441,40.00,0.004,13.4816
441,286.12,0.050,0.0000
441,3.16,0.020,0.9551
441,5000.00,0.020,0.0000
441,101.52,0.004,0.0000
441,640.54,0.050,3.3829
441,5.01,0.020,0.0000
441,11000.00,0.020,0.0000
441,286.12,0.004,0.0000
441,904.79,0.050,1.1014
441,10.00,0.020,0.0000
441,13000.00,0.020,0.0000
441,640.54,0.004,0.0000
441,1434.00,0.050,1.4305
441,25.12,0.020,0.0000
441,1.00,0.050,0.7735
441,904.79,0.004,0.0077
441,2500.00,0.050,0.0000
441,40.00,0.020,0.0000
441,3.16,0.050,0.0000
441,1434.00,0.004,17.3083
441,5000.00,0.050,0.0000
441,101.52,0.020,0.0000
442,10.00,0.004,7.2124
442,40.00,0.050,0.0000
442,13000.00,0.004,0.0000
442,1434.00,0.020,0.0148
442,25.12,0.004,12.7765
442,101.52,0.050,0.0000
442,1.00,0.020,4.0709
442,2500.00,0.020,0.0000
442,40.00,0.004,15.6801
442,286.12,0.050,0.0000
442,3.16,0.020,1.5157
442,5000.00,0.020,1.6645
442,101.52,0.004,0.0000
442,640.54,0.050,0.0000
442,5.01,0.020,0.2852
442,11000.00,0.020,0.0000
442,286.12,0.004,0.0000
442,904.79,0.050,0.0000
442,10.00,0.020,7.1694
442,13000.00,0.020,2.4749
442,640.54,0.004,12.6504
442,1434.00,0.050,0.0000
442,25.12,0.020,0.0010
442,1.00,0.050,12.0607
442,904.79,0.004,7.0804
442,2500.00,0.050,1.0712
442,40.00,0.020,2.8485
442,3.16,0.050,0.8645
442,1434.00,0.004,1.3429
442,5000.00,0.050,0.0000
442,101.52,0.020,4.0836
442,1.00,0.004,0.0000
442,5.01,0.050,0.0000
442,2500.00,0.004,0.0000
442,11000.00,0.050,0.3361
442,286.12,0.020,4.3700
442,3.16,0.004,0.0000
442,10.00,0.050,0.0000
442,5000.00,0.004,0.0000
442,13000.00,0.050,0.4829
442,640.54,0.020,0.0000
442,5.01,0.004,0.0000
442,25.12,0.050,0.0000
442,11000.00,0.004,2.1899
442,904.79,0.020,0.0000
443,3.16,0.020,0.0000
443,5000.00,0.020,1.2744
443,101.52,0.004,0.0000
443,640.54,0.050,5.6961
443,5.01,0.020,0.0000
443,11000.00,0.020,16.0493
443,286.12,0.004,0.0000
443,904.79,0.050,19.7378
443,10.00,0.020,0.0000
443,13000.00,0.020,22.3261
443,640.54,0.004,0.0000
443,1434.00,0.050,25.7984
443,25.12,0.020,0.0000
443,1.00,0.050,0.0000
443,904.79,0.004,0.0000
443,2500.00,0.050,0.0000
443,40.00,0.020,0.0000
443,3.16,0.050,0.0000
443,1434.00,0.004,0.0000
443,5000.00,0.050,0.0000
443,101.52,0.020,0.0000
443,1.00,0.004,0.0000
443,5.01,0.050,0.0000
443,2500.00,0.004,0.0000
443,11000.00,0.050,0.0000
443,286.12,0.020,0.0000
443,3.16,0.004,0.0000
443,10.00,0.050,7.7120
443,5000.00,0.004,0.0000
443,13000.00,0.050,4.6112
443,640.54,0.020,0.0076
443,5.01,0.004,0.0000
443,25.12,0.050,0.0000
443,11000.00,0.004,0.0000
443,904.79,0.020,0.0000
443,10.00,0.004,0.0000
443,40.00,0.050,0.0000
443,13000.00,0.004,0.0000
443,1434.00,0.020,0.0000
443,25.12,0.004,0.0000
443,101.52,0.050,0.0000
443,1.00,0.020,0.0000
443,2500.00,0.020,0.0018
443,40.00,0.004,0.0000
443,286.12,0.050,0.0000
446,904.79,0.020,0.0000
446,10.00,0.004,1.9213
446,40.00,0.050,0.0000
446,13000.00,0.004,1.9328
446,1434.00,0.020,3.9890
446,25.12,0.004,2.6803
446,101.52,0.050,0.0000
446,1.00,0.020,1.7449
446,2500.00,0.020,2.5044
446,40.00,0.004,1.3992
446,286.12,0.050,0.0000
446,3.16,0.020,6.3110
446,5000.00,0.020,6.6974
446,101.52,0.004,0.0000
446,640.54,0.050,0.0000
446,5.01,0.020,0.0000
446,11000.00,0.020,4.9015
446,286.12,0.004,0.0000
446,904.79,0.050,8.7132
446,10.00,0.020,0.0000
446,13000.00,0.020,4.1253
446,640.54,0.004,0.0000
446,1434.00,0.050,2.9568
446,25.12,0.020,0.0000
446,1.00,0.050,2.4977
446,904.79,0.004,0.0000
446,2500.00,0.050,4.9731
446,40.00,0.020,0.0000
446,3.16,0.050,1.9794
446,1434.00,0.004,0.0000
446,5000.00,0.050,0.7501
446,101.52,0.020,1.3423
446,1.00,0.004,6.0614
446,5.01,0.050,0.0000
446,2500.00,0.004,19.6477
446,11000.00,0.050,0.0000
446,286.12,0.020,0.0000
446,3.16,0.004,0.9111
446,10.00,0.050,0.0000
446,5000.00,0.004,12.2681
446,13000.00,0.050,0.0000
446,640.54,0.020,0.0000
446,5.01,0.004,2.2595
446,25.12,0.050,0.0000
446,11000.00,0.004,0.0066
447,1434.00,0.004,2.8743
447,5000.00,0.050,0.0000
447,101.52,0.020,3.6415
447,1.00,0.004,9.9372
447,5.01,0.050,0.0000
447,2500.00,0.004,0.0000
447,11000.00,0.050,0.0000
447,286.12,0.020,0.0000
447,3.16,0.004,0.0000
447,10.00,0.050,2.3199
447,5000.00,0.004,0.0000
447,13000.00,0.050,0.0000
447,640.54,0.020,0.0000
447,5.01,0.004,0.0000
447,25.12,0.050,0.0000
447,11000.00,0.004,0.0000
447,904.79,0.020,0.0000
447,10.00,0.004,36.2006
447,40.00,0.050,0.0000
447,13000.00,0.004,0.0000
447,1434.00,0.020,1.3236
447,25.12,0.004,29.8408
447,101.52,0.050,0.0000
447,1.00,0.020,2.8159
447,2500.00,0.020,1.7160
447,40.00,0.004,5.4040
447,286.12,0.050,0.0000
447,3.16,0.020,0.4225
447,5000.00,0.020,0.0000
447,101.52,0.004,0.0000
447,640.54,0.050,0.0000
447,5.01,0.020,0.0000
447,11000.00,0.020,0.0000
447,286.12,0.004,0.0000
447,904.79,0.050,0.0000
447,10.00,0.020,2.6873
447,13000.00,0.020,0.9807
447,640.54,0.004,0.0000
447,1434.00,0.050,0.0000
447,25.12,0.020,0.0000
447,1.00,0.050,1.5102
447,904.79,0.004,0.0535
447,2500.00,0.050,0.0000
447,40.00,0.020,0.0000
447,3.16,0.050,0.0000
450,101.52,0.020,0.0000
450,1.00,0.004,2.9695
450,5.01,0.050,0.0000
450,2500.00,0.004,27.1171
450,11000.00,0.050,0.0000
450,286.12,0.020,6.9359
450,3.16,0.004,0.0000
450,10.00,0.050,0.0000
450,5000.00,0.004,13.7551
450,13000.00,0.050,0.0000
450,640.54,0.020,0.0000
450,5.01,0.004,2.2021
450,25.12,0.050,0.0000
450,11000.00,0.004,1.4689
450,904.79,0.020,0.0000
450,10.00,0.004,8.9769
450,40.00,0.050,0.0000
450,13000.00,0.004,0.0000
450,1434.00,0.020,10.6476
450,25.12,0.004,7.1882
450,101.52,0.050,0.0000
450,1.00,0.020,0.0000
450,2500.00,0.020,0.0000
450,40.00,0.004,1.3406
450,286.12,0.050,0.0000
450,3.16,0.020,1.9042
450,5000.00,0.020,0.0000
450,101.52,0.004,0.0000
450,640.54,0.050,0.0000
450,5.01,0.020,0.2349
450,11000.00,0.020,0.1445
450,286.12,0.004,0.0000
450,904.79,0.050,0.0000
450,10.00,0.020,9.5008
450,13000.00,0.020,0.0000
450,640.54,0.004,0.0000
450,1434.00,0.050,0.0000
450,25.12,0.020,0.0003
450,1.00,0.050,1.0433
450,904.79,0.004,0.0000
450,2500.00,0.050,2.6913
450,40.00,0.020,2.1182
450,3.16,0.050,2.0524
450,1434.00,0.004,0.0001
450,5000.00,0.050,0.0000
451,13000.00,0.020,4.5213
451,640.54,0.004,0.0000
451,1434.00,0.050,23.5161
451,25.12,0.020,0.0000
451,1.00,0.050,2.5522
451,904.79,0.004,0.0000
451,2500.00,0.050,4.9069
451,40.00,0.020,2.0832
451,3.16,0.050,4.6014
451,1434.00,0.004,0.0000
451,5000.00,0.050,0.0000
451,101.52,0.020,0.0000
451,1.00,0.004,5.6063
451,5.01,0.050,0.0000
451,2500.00,0.004,14.3335
451,11000.00,0.050,0.0000
451,286.12,0.020,0.0000
451,3.16,0.004,0.0000
451,10.00,0.050,0.0000
451,5000.00,0.004,9.0860
451,13000.00,0.050,0.0000
451,640.54,0.020,0.0000
451,5.01,0.004,3.1474
451,25.12,0.050,0.0000
451,11000.00,0.004,0.0120
451,904.79,0.020,0.0000
451,10.00,0.004,2.9900
451,40.00,0.050,0.0000
451,13000.00,0.004,14.6293
451,1434.00,0.020,0.0000
451,25.12,0.004,2.7766
451,101.52,0.050,0.0000
451,1.00,0.020,0.0000
451,2500.00,0.020,1.3971
451,40.00,0.004,2.7815
451,286.12,0.050,0.0000
451,3.16,0.020,0.0000
451,5000.00,0.020,0.0000
451,101.52,0.004,0.0000
451,640.54,0.050,0.0000
451,5.01,0.020,0.0000
451,11000.00,0.020,3.4434
451,286.12,0.004,0.0000
451,904.79,0.050,0.0225
451,10.00,0.020,0.8875
453,5.01,0.004,2.8455
453,25.12,0.050,0.0000
453,11000.00,0.004,4.4425
453,904.79,0.020,1.5393
453,10.00,0.004,3.5514
453,40.00,0.050,0.0001
453,13000.00,0.004,3.9707
453,1434.00,0.020,2.1687
453,25.12,0.004,2.9019
453,101.52,0.050,0.0000
453,1.00,0.020,2.3286
453,2500.00,0.020,0.7019
453,40.00,0.004,3.6039
453,286.12,0.050,0.0000
453,3.16,0.020,8.2092
453,5000.00,0.020,0.8368
453,101.52,0.004,0.0000
453,640.54,0.050,3.7229
453,5.01,0.020,0.9716
453,11000.00,0.020,3.1903
453,286.12,0.004,0.0000
453,904.79,0.050,27.1035
453,10.00,0.020,0.0000
453,13000.00,0.020,6.1359
453,640.54,0.004,0.0000
453,1434.00,0.050,7.9566
453,25.12,0.020,0.0000
453,1.00,0.050,2.9624
453,904.79,0.004,0.0000
453,2500.00,0.050,0.9916
453,40.00,0.020,0.0000
453,3.16,0.050,1.5158
453,1434.00,0.004,0.0000
453,5000.00,0.050,0.0000
453,101.52,0.020,0.0000
453,1.00,0.004,0.0000
453,5.01,0.050,0.0000
453,2500.00,0.004,0.3294
453,11000.00,0.050,2.6193
453,286.12,0.020,0.7452
453,3.16,0.004,0.0000
453,10.00,0.050,0.0005
453,5000.00,0.004,6.8768
453,13000.00,0.050,0.0000
453,640.54,0.020,0.0051
454,286.12,0.020,0.0000
454,3.16,0.004,0.0000
454,10.00,0.050,0.0000
454,5000.00,0.004,20.9868
454,13000.00,0.050,0.4480
454,640.54,0.020,0.0000
454,5.01,0.004,5.1890
454,25.12,0.050,0.0000
454,11000.00,0.004,0.0000
454,904.79,0.020,0.0000
454,10.00,0.004,0.0000
454,40.00,0.050,0.0000
454,13000.00,0.004,1.3993
454,1434.00,0.020,0.0009
454,25.12,0.004,4.3543
454,101.52,0.050,0.0000
454,1.00,0.020,0.0000
454,2500.00,0.020,0.0000
454,40.00,0.004,3.1108
454,286.12,0.050,0.0000
454,3.16,0.020,5.9993
454,5000.00,0.020,2.0721
454,101.52,0.004,0.0000
454,640.54,0.050,0.0000
454,5.01,0.020,0.0000
454,11000.00,0.020,5.6602
454,286.12,0.004,0.0000
454,904.79,0.050,6.6158
454,10.00,0.020,1.3866
454,13000.00,0.020,24.0070
454,640.54,0.004,0.0000
454,1434.00,0.050,4.9480
454,25.12,0.020,0.0000
454,1.00,0.050,7.0333
454,904.79,0.004,0.0000
454,2500.00,0.050,0.0000
454,40.00,0.020,0.0000
454,3.16,0.050,2.1721
454,1434.00,0.004,0.0000
454,5000.00,0.050,0.0000
454,101.52,0.020,0.0108
454,1.00,0.004,2.0940
454,5.01,0.050,0.0000
454,2500.00,0.004,3.3193
454,11000.00,0.050,0.0618
456,3.16,0.004,0.6704
456,10.00,0.050,0.0000
456,5000.00,0.004,7.4959
456,13000.00,0.050,0.0000
456,640.54,0.020,0.0000
456,5.01,0.004,0.0000
456,25.12,0.050,0.0000
456,11000.00,0.004,0.0000
456,904.79,0.020,0.0000
456,10.00,0.004,2.2486
456,40.00,0.050,0.0000
456,13000.00,0.004,12.0753
456,1434.00,0.020,0.0000
456,25.12,0.004,1.9568
456,101.52,0.050,0.0000
456,1.00,0.020,0.0000
456,2500.00,0.020,0.0000
456,40.00,0.004,2.6129
456,286.12,0.050,0.0000
456,3.16,0.020,1.3121
456,5000.00,0.020,3.0408
456,101.52,0.004,0.0000
456,640.54,0.050,0.0000
456,5.01,0.020,0.0000
456,11000.00,0.020,20.2368
456,286.12,0.004,0.0000
456,904.79,0.050,2.5327
456,10.00,0.020,0.0000
456,13000.00,0.020,29.6127
456,640.54,0.004,0.0000
456,1434.00,0.050,16.6258
456,25.12,0.020,0.0000
456,1.00,0.050,0.0000
456,904.79,0.004,0.0000
456,2500.00,0.050,0.0000
456,40.00,0.020,0.0000
456,3.16,0.050,0.0000
456,1434.00,0.004,0.0000
456,5000.00,0.050,0.0000
456,101.52,0.020,0.0000
456,1.00,0.004,1.5509
456,5.01,0.050,0.0000
456,2500.00,0.004,2.4368
456,11000.00,0.050,0.0000
456,286.12,0.020,0.0000
457,1.00,0.050,1.4866
457,904.79,0.004,0.0000
457,2500.00,0.050,0.3127
457,40.00,0.020,0.0000
457,3.16,0.050,1.6376
457,1434.00,0.004,0.7449
457,5000.00,0.050,3.0261
457,101.52,0.020,0.0000
457,1.00,0.004,2.3152
457,5.01,0.050,0.0000
457,2500.00,0.004,33.6446
457,11000.00,0.050,0.0000
457,286.12,0.020,0.0000
457,3.16,0.004,0.0000
457,10.00,0.050,0.0000
457,5000.00,0.004,2.7523
457,13000.00,0.050,0.0000
457,640.54,0.020,0.0000
457,5.01,0.004,3.4291
457,25.12,0.050,0.0000
457,11000.00,0.004,0.0000
457,904.79,0.020,2.0129
457,10.00,0.004,7.6751
457,40.00,0.050,0.0000
457,13000.00,0.004,0.0000
457,1434.00,0.020,2.0421
457,25.12,0.004,11.2912
457,101.52,0.050,0.0000
457,1.00,0.020,3.3332
457,2500.00,0.020,0.0000
457,40.00,0.004,2.2286
457,286.12,0.050,0.0000
457,3.16,0.020,0.0000
457,5000.00,0.020,3.2622
457,101.52,0.004,0.0000
457,640.54,0.050,0.0000
457,5.01,0.020,3.7310
457,11000.00,0.020,0.0000
457,286.12,0.004,0.0000
457,904.79,0.050,3.1831
457,10.00,0.020,0.0000
457,13000.00,0.020,5.9621
457,640.54,0.004,0.0000
457,1434.00,0.050,6.4036
457,25.12,0.020,0.0000
458,1.00,0.004,0.0000
458,101.52,0.020,0.4246
458,5.01,0.050,0.0000
458,2500.00,0.004,43.4799
458,11000.00,0.050,0.0000
458,3.16,0.004,0.0000
458,286.12,0.020,0.0001
458,10.00,0.050,0.0000
458,5000.00,0.004,19.0807
458,13000.00,0.050,0.0000
458,5.01,0.004,4.4231
458,640.54,0.020,0.0000
458,25.12,0.050,0.0000
458,11000.00,0.004,1.7468
458,10.00,0.004,1.5303
458,904.79,0.020,0.0000
458,40.00,0.050,0.0000
458,13000.00,0.004,6.6813
458,25.12,0.004,3.8821
458,1434.00,0.020,0.0000
458,101.52,0.050,0.0000
458,1.00,0.020,0.0000
458,40.00,0.004,0.7672
458,2500.00,0.020,0.0000
458,286.12,0.050,0.0000
458,3.16,0.020,3.2494
458,101.52,0.004,0.2298
458,5000.00,0.020,0.0000
458,640.54,0.050,0.0000
458,5.01,0.020,0.5757
458,11000.00,0.020,0.0000
458,286.12,0.004,0.0000
458,904.79,0.050,0.0000
458,10.00,0.020,1.3432
458,13000.00,0.020,0.0000
458,640.54,0.004,0.0000
458,1434.00,0.050,0.0000
458,25.12,0.020,0.0000
458,1.00,0.050,0.0000
458,904.79,0.004,10.6699
458,2500.00,0.050,1.7864
458,40.00,0.020,0.0000
458,3.16,0.050,0.0000
458,1434.00,0.004,0.0000
458,5000.00,0.050,0.0000
459,40.00,0.020,1.5506
459,3.16,0.050,1.4740
459,1434.00,0.004,0.0000
459,5000.00,0.050,1.5139
459,101.52,0.020,0.0000
459,1.00,0.004,5.1456
459,5.01,0.050,0.0000
459,2500.00,0.004,17.1110
459,11000.00,0.050,0.0000
459,286.12,0.020,3.3425
459,3.16,0.004,1.0116
459,10.00,0.050,0.0000
459,5000.00,0.004,3.3172
459,13000.00,0.050,0.0000
459,640.54,0.020,1.6044
459,5.01,0.004,12.1801
459,25.12,0.050,0.0000
459,11000.00,0.004,0.9571
459,904.79,0.020,2.8481
459,10.00,0.004,2.7631
459,40.00,0.050,0.0000
459,13000.00,0.004,0.8455
459,1434.00,0.020,8.6356
459,25.12,0.004,6.9366
459,101.52,0.050,0.0000
459,1.00,0.020,1.7580
459,2500.00,0.020,1.7618
459,40.00,0.004,8.6235
459,286.12,0.050,0.0000
459,3.16,0.020,1.3448
459,5000.00,0.020,0.0000
459,101.52,0.004,0.0000
459,640.54,0.050,0.0000
459,5.01,0.020,0.9023
459,11000.00,0.020,0.0000
459,286.12,0.004,0.0000
459,904.79,0.050,5.9742
459,10.00,0.020,0.7773
459,13000.00,0.020,0.0000
459,640.54,0.004,0.0000
459,1434.00,0.050,8.3895
459,25.12,0.020,0.0000
459,1.00,0.050,0.5621
459,904.79,0.004,0.0000
459,2500.00,0.050,0.0000
460,2500.00,0.004,16.1564
460,11000.00,0.050,0.0000
460,286.12,0.020,0.0000
460,3.16,0.004,0.0000
460,10.00,0.050,0.0000
460,5000.00,0.004,5.3610
460,13000.00,0.050,0.0000
460,640.54,0.020,0.0000
460,5.01,0.004,7.1545
460,25.12,0.050,0.0000
460,11000.00,0.004,0.0000
460,904.79,0.020,0.0000
460,10.00,0.004,13.8371
460,40.00,0.050,0.0000
460,13000.00,0.004,4.7449
460,1434.00,0.020,2.1136
460,25.12,0.004,8.9889
460,101.52,0.050,0.0000
460,1.00,0.020,0.0000
460,2500.00,0.020,0.0000
460,40.00,0.004,5.3710
460,286.12,0.050,0.0000
460,3.16,0.020,3.2622
460,5000.00,0.020,0.0000
460,101.52,0.004,0.0000
460,640.54,0.050,0.0000
460,5.01,0.020,0.0000
460,11000.00,0.020,0.0000
460,286.12,0.004,0.0000
460,904.79,0.050,0.0000
460,10.00,0.020,7.1860
460,13000.00,0.020,3.8683
460,640.54,0.004,0.0000
460,1434.00,0.050,0.0000
460,25.12,0.020,0.0000
460,1.00,0.050,2.5262
460,904.79,0.004,0.0000
460,2500.00,0.050,0.8333
460,40.00,0.020,0.0000
460,3.16,0.050,0.8626
460,1434.00,0.004,13.8464
460,5000.00,0.050,0.0000
460,101.52,0.020,0.0000
460,1.00,0.004,2.6680
460,5.01,0.050,0.0000
467,286.12,0.020,0.0000
467,3.16,0.004,0.0000
467,10.00,0.050,0.0000
467,5000.00,0.004,0.0000
467,13000.00,0.050,15.8148
467,640.54,0.020,0.0282
467,5.01,0.004,2.7621
467,25.12,0.050,0.0000
467,11000.00,0.004,0.0000
467,904.79,0.020,0.0000
467,10.00,0.004,1.4913
467,40.00,0.050,0.0000
467,13000.00,0.004,1.4488
467,1434.00,0.020,0.0000
467,25.12,0.004,0.0000
467,101.52,0.050,0.0000
467,1.00,0.020,0.0000
467,2500.00,0.020,0.0000
467,40.00,0.004,0.0000
467,286.12,0.050,0.0000
467,3.16,0.020,4.3305
467,5000.00,0.020,6.2228
467,101.52,0.004,0.0000
467,640.54,0.050,0.0000
467,5.01,0.020,0.9243
467,11000.00,0.020,16.1649
467,286.12,0.004,0.0063
467,904.79,0.050,10.6996
467,10.00,0.020,0.0000
467,13000.00,0.020,28.0958
467,640.54,0.004,0.0000
467,1434.00,0.050,12.7798
467,25.12,0.020,0.0000
467,1.00,0.050,2.5751
467,904.79,0.004,0.0000
467,2500.00,0.050,0.0000
467,40.00,0.020,0.0000
467,3.16,0.050,0.0000
467,1434.00,0.004,0.0000
467,5000.00,0.050,0.0000
467,101.52,0.020,0.0000
467,1.00,0.004,0.0000
467,5.01,0.050,0.0000
467,2500.00,0.004,0.0000
467,11000.00,0.050,2.5799
468,10.00,0.020,0.0000
468,13000.00,0.020,9.1119
468,640.54,0.004,0.0000
468,1434.00,0.050,20.9036
468,25.12,0.020,0.0000
468,1.00,0.050,0.0000
468,904.79,0.004,0.0000
468,2500.00,0.050,0.0000
468,40.00,0.020,0.0000
468,3.16,0.050,0.0000
468,1434.00,0.004,0.0000
468,5000.00,0.050,0.0000
468,101.52,0.020,0.0000
468,1.00,0.004,0.0000
468,5.01,0.050,0.0000
468,2500.00,0.004,10.3436
468,11000.00,0.050,0.0000
468,286.12,0.020,0.0000
468,3.16,0.004,0.0000
468,10.00,0.050,0.0000
468,5000.00,0.004,13.4579
468,13000.00,0.050,0.0000
468,640.54,0.020,0.0000
468,5.01,0.004,1.0632
468,25.12,0.050,0.0000
468,11000.00,0.004,0.0000
468,904.79,0.020,0.0000
468,10.00,0.004,2.7371
468,40.00,0.050,0.0000
468,13000.00,0.004,0.0030
468,1434.00,0.020,8.8692
468,25.12,0.004,2.4503
468,101.52,0.050,0.0000
468,1.00,0.020,0.0000
468,2500.00,0.020,0.0000
468,40.00,0.004,0.2829
468,286.12,0.050,0.0000
468,3.16,0.020,4.2122
468,5000.00,0.020,3.7131
468,101.52,0.004,0.0000
468,640.54,0.050,0.0000
468,5.01,0.020,0.0000
468,11000.00,0.020,6.2813
468,286.12,0.004,0.0000
468,904.79,0.050,14.6493
473,10.00,0.020,3.2381
473,13000.00,0.020,0.0000
473,640.54,0.004,0.0000
473,1434.00,0.050,0.0000
473,25.12,0.020,0.0000
473,1.00,0.050,1.9766
473,904.79,0.004,0.0000
473,2500.00,0.050,0.0000
473,40.00,0.020,0.0076
473,3.16,0.050,0.0000
473,1434.00,0.004,0.0000
473,5000.00,0.050,0.0000
473,101.52,0.020,0.4216
473,1.00,0.004,0.0000
473,5.01,0.050,0.0000
473,2500.00,0.004,55.4239
473,11000.00,0.050,0.0000
473,286.12,0.020,0.0000
473,3.16,0.004,0.0000
473,10.00,0.050,0.0000
473,5000.00,0.004,0.3435
473,13000.00,0.050,0.0000
473,640.54,0.020,0.0000
473,5.01,0.004,4.3147
473,25.12,0.050,0.0000
473,11000.00,0.004,0.0000
473,904.79,0.020,0.0000
473,10.00,0.004,2.4407
473,40.00,0.050,0.0000
473,13000.00,0.004,0.0000
473,1434.00,0.020,29.3694
473,25.12,0.004,0.0000
473,101.52,0.050,0.0000
473,1.00,0.020,3.4906
473,2500.00,0.020,0.4244
473,40.00,0.004,0.0000
473,286.12,0.050,0.0000
473,3.16,0.020,0.0000
473,5000.00,0.020,0.0000
473,101.52,0.004,0.0000
473,640.54,0.050,0.0000
473,5.01,0.020,0.0000
473,11000.00,0.020,0.0000
473,286.12,0.004,0.0000
473,904.79,0.050,2.3092
474,640.54,0.004,0.0000
474,1434.00,0.050,0.0000
474,25.12,0.020,0.0000
474,1.00,0.050,4.0662
474,904.79,0.004,12.5033
474,2500.00,0.050,0.0000
474,40.00,0.020,0.0000
474,3.16,0.050,0.4429
474,1434.00,0.004,2.6917
474,5000.00,0.050,0.0000
474,101.52,0.020,0.0000
474,1.00,0.004,5.0090
474,5.01,0.050,0.0000
474,2500.00,0.004,7.2300
474,11000.00,0.050,0.0000
474,286.12,0.020,0.0000
474,3.16,0.004,0.0000
474,10.00,0.050,0.0000
474,5000.00,0.004,2.4707
474,13000.00,0.050,0.0000
474,640.54,0.020,12.4639
474,5.01,0.004,0.0000
474,25.12,0.050,0.0000
474,11000.00,0.004,0.0000
474,904.79,0.020,0.0149
474,10.00,0.004,6.8209
474,40.00,0.050,0.0000
474,13000.00,0.004,0.0000
474,1434.00,0.020,2.1980
474,25.12,0.004,6.9317
474,101.52,0.050,0.0000
474,1.00,0.020,0.0000
474,2500.00,0.020,0.0000
474,40.00,0.004,24.8175
474,286.12,0.050,3.0259
474,3.16,0.020,0.0000
474,5000.00,0.020,0.0000
474,101.52,0.004,1.1164
474,640.54,0.050,6.1975
474,5.01,0.020,0.0000
474,11000.00,0.020,0.0000
474,286.12,0.004,0.5675
474,904.79,0.050,1.3035
474,10.00,0.020,0.0000
474,13000.00,0.020,0.0000
475,5000.00,0.020,7.6311
475,101.52,0.004,0.0000
475,640.54,0.050,0.0000
475,5.01,0.020,0.0000
475,11000.00,0.020,6.6662
475,286.12,0.004,0.0000
475,904.79,0.050,5.8041
475,10.00,0.020,0.1666
475,13000.00,0.020,11.3599
475,640.54,0.004,0.0000
475,1434.00,0.050,33.4851
475,25.12,0.020,0.0000
475,1.00,0.050,0.0000
475,904.79,0.004,0.0000
475,2500.00,0.050,0.0007
475,40.00,0.020,0.0000
475,3.16,0.050,0.0000
475,1434.00,0.004,0.0102
475,5000.00,0.050,0.0000
475,101.52,0.020,0.0000
475,1.00,0.004,2.6504
475,5.01,0.050,0.0000
475,2500.00,0.004,0.9327
475,11000.00,0.050,0.0000
475,286.12,0.020,0.0000
475,3.16,0.004,0.0000
475,10.00,0.050,0.0000
475,5000.00,0.004,5.1889
475,13000.00,0.050,1.9964
475,640.54,0.020,0.0000
475,5.01,0.004,0.0000
475,25.12,0.050,0.0000
475,11000.00,0.004,5.2656
475,904.79,0.020,0.0000
475,10.00,0.004,0.0000
475,40.00,0.050,0.0000
475,13000.00,0.004,22.7961
475,1434.00,0.020,0.0000
475,25.12,0.004,0.0000
475,101.52,0.050,0.0000
475,1.00,0.020,0.0000
475,2500.00,0.020,0.0000
475,40.00,0.004,1.0295
475,286.12,0.050,0.0000
475,3.16,0.020,0.8809
476,640.54,0.020,0.5944
476,5.01,0.004,6.3112
476,25.12,0.050,0.0000
476,11000.00,0.004,0.4798
476,904.79,0.020,8.0268
476,10.00,0.004,7.9203
476,40.00,0.050,0.0000
476,13000.00,0.004,0.0000
476,1434.00,0.020,5.0030
476,25.12,0.004,6.6174
476,101.52,0.050,0.0000
476,1.00,0.020,3.1413
476,2500.00,0.020,0.0000
476,40.00,0.004,12.9349
476,286.12,0.050,0.0000
476,3.16,0.020,2.3453
476,5000.00,0.020,1.8946
476,101.52,0.004,0.5425
476,640.54,0.050,9.2192
476,5.01,0.020,2.5204
476,11000.00,0.020,0.0000
476,286.12,0.004,0.0000
476,904.79,0.050,2.9632
476,10.00,0.020,0.8350
476,13000.00,0.020,0.8133
476,640.54,0.004,0.0000
476,1434.00,0.050,0.0000
476,25.12,0.020,0.0000
476,1.00,0.050,6.1751
476,904.79,0.004,0.6876
476,2500.00,0.050,0.0000
476,40.00,0.020,0.0000
476,3.16,0.050,1.3849
476,1434.00,0.004,5.5142
476,5000.00,0.050,0.0000
476,101.52,0.020,0.0000
476,1.00,0.004,5.1189
476,5.01,0.050,0.0000
476,2500.00,0.004,5.0412
476,11000.00,0.050,0.0000
476,286.12,0.020,0.0000
476,3.16,0.004,3.8873
476,10.00,0.050,0.0000
476,5000.00,0.004,1.9426
476,13000.00,0.050,0.0000
478,640.54,0.004,0.0000
478,1434.00,0.050,5.8235
478,25.12,0.020,0.0000
478,1.00,0.050,0.0000
478,904.79,0.004,0.0000
478,2500.00,0.050,5.8994
478,40.00,0.020,0.0000
478,3.16,0.050,0.0000
478,1434.00,0.004,0.0000
478,5000.00,0.050,0.9945
478,101.52,0.020,0.0000
478,1.00,0.004,0.0000
478,5.01,0.050,0.0000
478,2500.00,0.004,7.0874
478,11000.00,0.050,2.5794
478,286.12,0.020,0.0000
478,3.16,0.004,1.8092
478,10.00,0.050,0.0000
478,5000.00,0.004,18.7877
478,13000.00,0.050,0.0000
478,640.54,0.020,0.0000
478,5.01,0.004,0.0000
478,25.12,0.050,0.0000
478,11000.00,0.004,4.3513
478,904.79,0.020,0.0000
478,10.00,0.004,3.3133
478,40.00,0.050,0.0000
478,13000.00,0.004,6.3922
478,1434.00,0.020,0.0039
478,25.12,0.004,1.7267
478,101.52,0.050,0.0000
478,1.00,0.020,0.0000
478,2500.00,0.020,2.9877
478,40.00,0.004,0.0000
478,286.12,0.050,0.0000
478,3.16,0.020,10.0120
478,5000.00,0.020,8.2847
478,101.52,0.004,0.0000
478,640.54,0.050,0.0000
478,5.01,0.020,1.7508
478,11000.00,0.020,10.9026
478,286.12,0.004,0.0000
478,904.79,0.050,1.8662
478,10.00,0.020,0.0000
478,13000.00,0.020,6.2615
483,5000.00,0.020,8.5158
483,101.52,0.004,0.0000
483,640.54,0.050,3.6149
483,5.01,0.020,0.0000
483,11000.00,0.020,21.1040
483,286.12,0.004,0.0000
483,904.79,0.050,11.0648
483,10.00,0.020,0.0000
483,13000.00,0.020,13.8203
483,640.54,0.004,0.0000
483,1434.00,0.050,26.0020
483,25.12,0.020,0.0000
483,1.00,0.050,0.0000
483,904.79,0.004,0.0000
483,2500.00,0.050,0.0000
483,40.00,0.020,0.0000
483,3.16,0.050,0.0000
483,1434.00,0.004,0.0000
483,5000.00,0.050,0.0000
483,101.52,0.020,0.0000
483,1.00,0.004,0.0000
483,5.01,0.050,0.0000
483,2500.00,0.004,0.0000
483,11000.00,0.050,4.6451
483,286.12,0.020,6.2405
483,3.16,0.004,0.0000
483,10.00,0.050,0.0000
483,5000.00,0.004,0.0000
483,13000.00,0.050,0.0000
483,640.54,0.020,0.0032
483,5.01,0.004,0.0000
483,25.12,0.050,0.0000
483,11000.00,0.004,0.0000
483,904.79,0.020,0.0000
483,10.00,0.004,0.0000
483,40.00,0.050,0.0000
483,13000.00,0.004,0.0000
483,1434.00,0.020,0.0000
483,25.12,0.004,0.0000
483,101.52,0.050,0.0000
483,1.00,0.020,4.3994
483,2500.00,0.020,0.0005
483,40.00,0.004,0.0000
483,286.12,0.050,0.0000
483,3.16,0.020,4.0994
486,13000.00,0.004,0.0000
486,1434.00,0.020,0.0000
486,25.12,0.004,0.0000
486,101.52,0.050,0.0000
486,1.00,0.020,2.3147
486,2500.00,0.020,0.0000
486,40.00,0.004,14.2009
486,286.12,0.050,0.4660
486,3.16,0.020,2.0258
486,5000.00,0.020,0.0000
486,101.52,0.004,29.8886
486,640.54,0.050,0.0000
486,5.01,0.020,7.6861
486,11000.00,0.020,0.0000
486,286.12,0.004,0.0000
486,904.79,0.050,0.0000
486,10.00,0.020,0.0000
486,13000.00,0.020,0.0000
486,640.54,0.004,0.0000
486,1434.00,0.050,0.0000
486,25.12,0.020,0.0000
486,1.00,0.050,0.0000
486,904.79,0.004,0.0000
486,2500.00,0.050,0.0000
486,40.00,0.020,0.0000
486,3.16,0.050,9.8796
486,1434.00,0.004,0.0000
486,5000.00,0.050,0.0000
486,101.52,0.020,3.2650
486,1.00,0.004,5.4649
486,5.01,0.050,0.0000
486,2500.00,0.004,0.0000
486,11000.00,0.050,0.0000
486,286.12,0.020,13.1913
486,3.16,0.004,0.0000
486,10.00,0.050,0.0000
486,5000.00,0.004,0.0000
486,13000.00,0.050,0.0000
486,640.54,0.020,4.6165
486,5.01,0.004,6.9143
486,25.12,0.050,0.0000
486,11000.00,0.004,0.0000
486,904.79,0.020,1.9719
486,10.00,0.004,0.0000
486,40.00,0.050,0.0000
487,13000.00,0.004,0.7565
487,1434.00,0.020,0.0000
487,25.12,0.004,16.5832
487,101.52,0.050,0.0000
487,1.00,0.020,4.9808
487,2500.00,0.020,0.0000
487,40.00,0.004,37.8627
487,286.12,0.050,0.0000
487,3.16,0.020,2.4191
487,5000.00,0.020,0.0000
487,101.52,0.004,0.0000
487,640.54,0.050,0.0000
487,5.01,0.020,0.0000
487,11000.00,0.020,0.0000
487,286.12,0.004,0.0000
487,904.79,0.050,0.0000
487,10.00,0.020,0.2078
487,13000.00,0.020,0.0000
487,640.54,0.004,0.0000
487,1434.00,0.050,0.0000
487,25.12,0.020,0.0000
487,1.00,0.050,0.7867
487,904.79,0.004,2.7977
487,2500.00,0.050,0.0000
487,40.00,0.020,0.0000
487,3.16,0.050,0.0000
487,1434.00,0.004,10.9942
487,5000.00,0.050,0.0000
487,101.52,0.020,0.0000
487,1.00,0.004,4.2705
487,5.01,0.050,0.0000
487,2500.00,0.004,4.7224
487,11000.00,0.050,0.0000
487,286.12,0.020,0.0000
487,3.16,0.004,0.0000
487,10.00,0.050,0.0000
487,5000.00,0.004,0.0000
487,13000.00,0.050,0.0000
487,640.54,0.020,0.0000
487,5.01,0.004,0.0000
487,25.12,0.050,0.0000
487,11000.00,0.004,1.2359
487,904.79,0.020,0.0000
487,10.00,0.004,13.3774
487,40.00,0.050,0.0000
491,1.00,0.004,1.5908
491,5.01,0.050,0.0000
491,2500.00,0.004,22.6505
491,11000.00,0.050,0.0000
491,286.12,0.020,0.0000
491,3.16,0.004,0.0000
491,10.00,0.050,0.0000
491,5000.00,0.004,43.8096
491,13000.00,0.050,0.0000
491,640.54,0.020,0.0000
491,5.01,0.004,0.0000
491,25.12,0.050,0.0000
491,11000.00,0.004,0.0000
491,904.79,0.020,0.0000
491,10.00,0.004,0.0000
491,40.00,0.050,0.0000
491,13000.00,0.004,0.0000
491,1434.00,0.020,0.0000
491,25.12,0.004,3.1221
491,101.52,0.050,0.0000
491,1.00,0.020,2.2644
491,2500.00,0.020,0.0000
491,40.00,0.004,0.0000
491,286.12,0.050,0.0000
491,3.16,0.020,3.7776
491,5000.00,0.020,0.0003
491,101.52,0.004,0.0000
491,640.54,0.050,0.0000
491,5.01,0.020,0.0013
491,11000.00,0.020,18.6624
491,286.12,0.004,0.0000
491,904.79,0.050,0.3576
491,10.00,0.020,0.0000
491,13000.00,0.020,6.1541
491,640.54,0.004,0.0000
491,1434.00,0.050,0.0000
491,25.12,0.020,0.0000
491,1.00,0.050,0.0000
491,904.79,0.004,0.0000
491,2500.00,0.050,0.0000
491,40.00,0.020,0.0000
491,3.16,0.050,1.2726
491,1434.00,0.004,0.0000
491,5000.00,0.050,0.0000
491,101.52,0.020,0.0000
492,25.12,0.020,0.0000
492,1.00,0.050,0.0000
492,904.79,0.004,0.0000
492,2500.00,0.050,0.0000
492,40.00,0.020,0.0000
492,3.16,0.050,0.0000
492,1434.00,0.004,0.0000
492,5000.00,0.050,0.0000
492,101.52,0.020,0.0000
492,1.00,0.004,0.0000
492,5.01,0.050,0.0000
492,2500.00,0.004,0.0000
492,11000.00,0.050,0.0000
492,286.12,0.020,0.0000
492,3.16,0.004,0.0000
492,10.00,0.050,0.0000
492,5000.00,0.004,18.4678
492,13000.00,0.050,0.0000
492,640.54,0.020,0.0000
492,5.01,0.004,0.0000
492,25.12,0.050,0.0000
492,11000.00,0.004,0.0000
492,904.79,0.020,0.0000
492,10.00,0.004,0.0000
492,40.00,0.050,0.0000
492,13000.00,0.004,10.7651
492,1434.00,0.020,0.0000
492,25.12,0.004,0.0000
492,101.52,0.050,0.0000
492,1.00,0.020,0.0000
492,2500.00,0.020,0.0000
492,40.00,0.004,0.0000
492,286.12,0.050,0.0000
492,3.16,0.020,0.0000
492,5000.00,0.020,0.0000
492,101.52,0.004,0.0000
492,640.54,0.050,0.0000
492,5.01,0.020,0.0000
492,11000.00,0.020,44.2521
492,286.12,0.004,0.0000
492,904.79,0.050,0.0000
492,10.00,0.020,0.0000
492,13000.00,0.020,36.9165
492,640.54,0.004,0.0000
492,1434.00,0.050,0.0394
493,2500.00,0.004,3.5468
493,11000.00,0.050,1.6227
493,286.12,0.020,0.0000
493,3.16,0.004,0.0000
493,10.00,0.050,0.0000
493,5000.00,0.004,44.6436
493,13000.00,0.050,4.2821
493,640.54,0.020,0.0000
493,5.01,0.004,0.4502
493,25.12,0.050,0.0000
493,11000.00,0.004,1.8552
493,904.79,0.020,0.0000
493,10.00,0.004,5.2246
493,40.00,0.050,0.0000
493,13000.00,0.004,0.0000
493,1434.00,0.020,0.0000
493,25.12,0.004,2.5133
493,101.52,0.050,0.0000
493,1.00,0.020,3.2078
493,2500.00,0.020,0.0000
493,40.00,0.004,0.0000
493,286.12,0.050,0.0000
493,3.16,0.020,5.3997
493,5000.00,0.020,0.0000
493,101.52,0.004,0.0000
493,640.54,0.050,0.0000
493,5.01,0.020,1.2070
493,11000.00,0.020,6.5768
493,286.12,0.004,0.0000
493,904.79,0.050,0.0000
493,10.00,0.020,1.1720
493,13000.00,0.020,11.1086
493,640.54,0.004,0.0000
493,1434.00,0.050,0.0003
493,25.12,0.020,0.0000
493,1.00,0.050,0.9730
493,904.79,0.004,0.0000
493,2500.00,0.050,0.0005
493,40.00,0.020,0.0000
493,3.16,0.050,2.5503
493,1434.00,0.004,0.0000
493,5000.00,0.050,0.5240
493,101.52,0.020,2.1247
493,1.00,0.004,0.0000
493,5.01,0.050,0.0000
497,3.16,0.004,0.0000
497,10.00,0.050,0.0000
497,5000.00,0.004,17.1247
497,13000.00,0.050,0.0000
497,640.54,0.020,0.0000
497,5.01,0.004,0.8728
497,25.12,0.050,0.0000
497,11000.00,0.004,11.0046
497,904.79,0.020,0.0000
497,10.00,0.004,0.0000
497,40.00,0.050,0.0000
497,13000.00,0.004,6.7598
497,1434.00,0.020,0.0000
497,25.12,0.004,0.4423
497,101.52,0.050,0.0000
497,1.00,0.020,1.4090
497,2500.00,0.020,0.0000
497,40.00,0.004,2.4825
497,286.12,0.050,0.0000
497,3.16,0.020,0.4894
497,5000.00,0.020,0.0000
497,101.52,0.004,0.0000
497,640.54,0.050,0.0000
497,5.01,0.020,2.5762
497,11000.00,0.020,0.0000
497,286.12,0.004,0.0000
497,904.79,0.050,0.0000
497,10.00,0.020,5.5839
497,13000.00,0.020,9.9848
497,640.54,0.004,0.0000
497,1434.00,0.050,7.5767
497,25.12,0.020,0.0000
497,1.00,0.050,7.0425
497,904.79,0.004,0.0000
497,2500.00,0.050,0.0014
497,40.00,0.020,0.0000
497,3.16,0.050,1.5020
497,1434.00,0.004,0.0000
497,5000.00,0.050,2.3390
497,101.52,0.020,0.0000
497,1.00,0.004,1.6280
497,5.01,0.050,0.0000
497,2500.00,0.004,21.4533
497,11000.00,0.050,0.0000
497,286.12,0.020,0.0000
498,904.79,0.004,0.6483
498,2500.00,0.050,0.0000
498,40.00,0.020,0.0000
498,3.16,0.050,0.0000
498,1434.00,0.004,6.6776
498,5000.00,0.050,0.0000
498,101.52,0.020,2.5898
498,1.00,0.004,1.9443
498,5.01,0.050,0.0000
498,2500.00,0.004,13.0606
498,11000.00,0.050,4.5885
498,286.12,0.020,0.0000
498,3.16,0.004,0.0003
498,10.00,0.050,0.0000
498,5000.00,0.004,4.4910
498,13000.00,0.050,0.0000
498,640.54,0.020,0.0000
498,5.01,0.004,4.9892
498,25.12,0.050,0.0000
498,11000.00,0.004,0.0000
498,904.79,0.020,0.5249
498,10.00,0.004,5.0463
498,40.00,0.050,0.0000
498,13000.00,0.004,0.0000
498,1434.00,0.020,0.0000
498,25.12,0.004,6.4597
498,101.52,0.050,0.0000
498,1.00,0.020,5.5000
498,2500.00,0.020,0.0000
498,40.00,0.004,4.5773
498,286.12,0.050,0.0000
498,3.16,0.020,2.1221
498,5000.00,0.020,0.0000
498,101.52,0.004,0.0000
498,640.54,0.050,0.0000
498,5.01,0.020,0.5287
498,11000.00,0.020,13.3999
498,286.12,0.004,0.0000
498,904.79,0.050,0.0000
498,10.00,0.020,3.8067
498,13000.00,0.020,10.8549
498,640.54,0.004,0.0000
498,1434.00,0.050,0.0000
498,25.12,0.020,0.0000
498,1.00,0.050,5.8390
500,11000.00,0.020,17.7887
500,286.12,0.004,0.0000
500,904.79,0.050,1.1900
500,10.00,0.020,0.0000
500,13000.00,0.020,16.9378
500,640.54,0.004,0.0000
500,1434.00,0.050,0.0001
500,25.12,0.020,0.0000
500,1.00,0.050,2.6685
500,904.79,0.004,0.0000
500,2500.00,0.050,0.0016
500,40.00,0.020,0.6830
500,3.16,0.050,0.0000
500,1434.00,0.004,0.0000
500,5000.00,0.050,0.0000
500,101.52,0.020,0.0031
500,1.00,0.004,1.0479
500,5.01,0.050,0.0000
500,2500.00,0.004,12.9986
500,11000.00,0.050,0.0752
500,286.12,0.020,0.0160
500,3.16,0.004,0.0000
500,10.00,0.050,0.0000
500,5000.00,0.004,6.3344
500,13000.00,0.050,2.2441
500,640.54,0.020,0.0000
500,5.01,0.004,2.1765
500,25.12,0.050,0.0000
500,11000.00,0.004,7.0888
500,904.79,0.020,0.0000
500,10.00,0.004,2.5259
500,40.00,0.050,0.0000
500,13000.00,0.004,11.0105
500,1434.00,0.020,0.0069
500,25.12,0.004,5.1963
500,101.52,0.050,0.0000
500,1.00,0.020,0.0000
500,2500.00,0.020,0.0000
500,40.00,0.004,0.0000
500,286.12,0.050,0.0000
500,3.16,0.020,4.7397
500,5000.00,0.020,4.7185
500,101.52,0.004,0.0000
500,640.54,0.050,0.0000
500,5.01,0.020,0.0000
501,13000.00,0.004,5.7968
501,1434.00,0.020,0.0000
501,25.12,0.004,0.0000
501,101.52,0.050,0.0000
501,1.00,0.020,0.0000
501,2500.00,0.020,0.0000
501,40.00,0.004,0.0000
501,286.12,0.050,0.0000
501,3.16,0.020,2.7379
501,5000.00,0.020,1.0788
501,101.52,0.004,0.0000
501,640.54,0.050,0.0000
501,5.01,0.020,0.0000
501,11000.00,0.020,15.8367
501,286.12,0.004,0.0000
501,904.79,0.050,12.0051
501,10.00,0.020,0.0000
501,13000.00,0.020,28.2358
501,640.54,0.004,0.0000
501,1434.00,0.050,0.0000
501,25.12,0.020,0.0000
501,1.00,0.050,3.8155
501,904.79,0.004,0.0000
501,2500.00,0.050,0.0000
501,40.00,0.020,0.0000
501,3.16,0.050,2.6464
501,1434.00,0.004,0.0000
501,5000.00,0.050,0.0000
501,101.52,0.020,0.0000
501,1.00,0.004,0.0000
501,5.01,0.050,0.0000
501,2500.00,0.004,7.9206
501,11000.00,0.050,0.0000
501,286.12,0.020,0.0000
501,3.16,0.004,0.0000
501,10.00,0.050,0.0000
501,5000.00,0.004,16.4526
501,13000.00,0.050,0.0000
501,640.54,0.020,0.0000
501,5.01,0.004,3.0339
501,25.12,0.050,0.0000
501,11000.00,0.004,2.4713
501,904.79,0.020,0.0000
501,10.00,0.004,0.0000
501,40.00,0.050,0.0000
502,5.01,0.020,0.0000
502,11000.00,0.020,0.0000
502,286.12,0.004,0.0000
502,904.79,0.050,1.6510
502,10.00,0.020,10.5147
502,13000.00,0.020,1.4907
502,640.54,0.004,0.0000
502,1434.00,0.050,0.0000
502,25.12,0.020,0.0000
502,1.00,0.050,2.0740
502,904.79,0.004,0.0000
502,2500.00,0.050,0.0000
502,40.00,0.020,0.0000
502,3.16,0.050,0.0000
502,1434.00,0.004,8.1734
502,5000.00,0.050,0.0000
502,101.52,0.020,0.0000
502,1.00,0.004,8.4438
502,5.01,0.050,0.0000
502,2500.00,0.004,4.2362
502,11000.00,0.050,0.0000
502,286.12,0.020,0.0000
502,3.16,0.004,0.0000
502,10.00,0.050,0.0000
502,5000.00,0.004,0.0000
502,13000.00,0.050,0.0000
502,640.54,0.020,0.0000
502,5.01,0.004,0.0000
502,25.12,0.050,0.0000
502,11000.00,0.004,0.0000
502,904.79,0.020,0.0000
502,10.00,0.004,23.5501
502,40.00,0.050,0.0000
502,13000.00,0.004,1.2554
502,1434.00,0.020,1.4751
502,25.12,0.004,29.3745
502,101.52,0.050,0.0000
502,1.00,0.020,1.7449
502,2500.00,0.020,0.0000
502,40.00,0.004,0.0000
502,286.12,0.050,0.0000
502,3.16,0.020,1.4562
502,5000.00,0.020,0.0000
502,101.52,0.004,0.0000
502,640.54,0.050,0.0000
503,1434.00,0.004,0.0000
503,5000.00,0.050,0.0000
503,101.52,0.020,3.7674
503,1.00,0.004,10.4868
503,5.01,0.050,0.0000
503,2500.00,0.004,10.2999
503,11000.00,0.050,0.0000
503,286.12,0.020,8.3391
503,3.16,0.004,0.0000
503,10.00,0.050,0.0000
503,5000.00,0.004,0.0000
503,13000.00,0.050,0.0000
503,640.54,0.020,1.0935
503,5.01,0.004,5.8831
503,25.12,0.050,0.0000
503,11000.00,0.004,2.9169
503,904.79,0.020,0.0000
503,10.00,0.004,14.4842
503,40.00,0.050,1.8005
503,13000.00,0.004,0.8822
503,1434.00,0.020,3.2246
503,25.12,0.004,2.5215
503,101.52,0.050,0.6230
503,1.00,0.020,3.0660
503,2500.00,0.020,0.0000
503,40.00,0.004,20.0283
503,286.12,0.050,0.4863
503,3.16,0.020,2.1837
503,5000.00,0.020,0.0000
503,101.52,0.004,0.1476
503,640.54,0.050,0.6346
503,5.01,0.020,0.0000
503,11000.00,0.020,0.6312
503,286.12,0.004,0.0000
503,904.79,0.050,0.0000
503,10.00,0.020,0.0000
503,13000.00,0.020,0.7166
503,640.54,0.004,0.0000
503,1434.00,0.050,0.0000
503,25.12,0.020,0.0000
503,1.00,0.050,3.1812
503,904.79,0.004,0.0000
503,2500.00,0.050,1.8087
503,40.00,0.020,0.3504
503,3.16,0.050,1.6266
504,25.12,0.020,0.0000
504,1.00,0.050,8.0113
504,904.79,0.004,0.0007
504,2500.00,0.050,4.2305
504,40.00,0.020,0.0056
504,3.16,0.050,0.0000
504,1434.00,0.004,4.2895
504,5000.00,0.050,0.4487
504,101.52,0.020,6.4616
504,1.00,0.004,3.9522
504,5.01,0.050,0.0000
504,2500.00,0.004,0.0000
504,11000.00,0.050,0.9452
504,286.12,0.020,9.4123
504,3.16,0.004,0.0000
504,10.00,0.050,0.8118
504,5000.00,0.004,0.0000
504,13000.00,0.050,1.7581
504,640.54,0.020,0.0000
504,5.01,0.004,6.4423
504,25.12,0.050,0.0000
504,11000.00,0.004,0.0000
504,904.79,0.020,9.1796
504,10.00,0.004,5.2108
504,40.00,0.050,0.0000
504,13000.00,0.004,0.7123
504,1434.00,0.020,0.0000
504,25.12,0.004,6.5833
504,101.52,0.050,0.0000
504,1.00,0.020,3.1807
504,2500.00,0.020,0.0000
504,40.00,0.004,0.3031
504,286.12,0.050,0.0000
504,3.16,0.020,7.8982
504,5000.00,0.020,3.9613
504,101.52,0.004,0.0000
504,640.54,0.050,0.0000
504,5.01,0.020,0.0000
504,11000.00,0.020,2.2517
504,286.12,0.004,0.0000
504,904.79,0.050,0.2121
504,10.00,0.020,13.6399
504,13000.00,0.020,1.1965
504,640.54,0.004,0.0000
504,1434.00,0.050,0.0000
505,1.00,0.050,5.7042
505,904.79,0.004,0.0000
505,2500.00,0.050,0.0000
505,40.00,0.020,0.0000
505,3.16,0.050,2.6474
505,1434.00,0.004,6.2952
505,5000.00,0.050,0.0000
505,101.52,0.020,0.0000
505,1.00,0.004,5.1611
505,5.01,0.050,0.0000
505,2500.00,0.004,12.6681
505,11000.00,0.050,0.0000
505,286.12,0.020,0.0000
505,3.16,0.004,0.0000
505,10.00,0.050,0.0000
505,5000.00,0.004,6.3951
505,13000.00,0.050,0.0000
505,640.54,0.020,0.0000
505,5.01,0.004,0.0001
505,25.12,0.050,0.0000
505,11000.00,0.004,4.2862
505,904.79,0.020,0.0000
505,10.00,0.004,16.2059
505,40.00,0.050,0.0000
505,13000.00,0.004,2.2117
505,1434.00,0.020,0.0000
505,25.12,0.004,11.8244
505,101.52,0.050,0.0000
505,1.00,0.020,3.4525
505,2500.00,0.020,0.0000
505,40.00,0.004,4.2348
505,286.12,0.050,0.0000
505,3.16,0.020,2.3911
505,5000.00,0.020,0.0000
505,101.52,0.004,0.0000
505,640.54,0.050,0.0000
505,5.01,0.020,0.0000
505,11000.00,0.020,0.0000
505,286.12,0.004,0.0000
505,904.79,0.050,0.0000
505,10.00,0.020,12.6372
505,13000.00,0.020,2.3550
505,640.54,0.004,0.0000
505,1434.00,0.050,0.0000
505,25.12,0.020,0.0000
506,5.01,0.020,3.1049
506,11000.00,0.020,0.0000
506,286.12,0.004,0.0000
506,904.79,0.050,0.0000
506,10.00,0.020,0.0000
506,13000.00,0.020,0.0000
506,640.54,0.004,0.8784
506,1434.00,0.050,0.0000
506,25.12,0.020,0.0000
506,1.00,0.050,0.0000
506,904.79,0.004,33.8671
506,2500.00,0.050,0.0000
506,40.00,0.020,0.0000
506,3.16,0.050,0.1714
506,1434.00,0.004,0.0000
506,5000.00,0.050,0.0000
506,101.52,0.020,0.0000
506,1.00,0.004,0.0000
506,5.01,0.050,0.0000
506,2500.00,0.004,0.0000
506,11000.00,0.050,0.0000
506,286.12,0.020,0.0000
506,3.16,0.004,32.0150
506,10.00,0.050,0.0000
506,5000.00,0.004,0.0000
506,13000.00,0.050,0.0000
506,640.54,0.020,16.9143
506,5.01,0.004,0.0000
506,25.12,0.050,0.0000
506,11000.00,0.004,0.0000
506,904.79,0.020,10.9742
506,10.00,0.004,0.0145
506,40.00,0.050,0.0000
506,13000.00,0.004,0.0000
506,1434.00,0.020,0.0000
506,25.12,0.004,0.0000
506,101.52,0.050,0.0000
506,1.00,0.020,0.0000
506,2500.00,0.020,0.0000
506,40.00,0.004,0.0000
506,286.12,0.050,0.0000
506,3.16,0.020,0.0000
506,5000.00,0.020,0.0000
506,101.52,0.004,0.0000
506,640.54,0.050,14.2301
507,1434.00,0.020,5.5107
507,25.12,0.004,1.2301
507,101.52,0.050,0.0000
507,1.00,0.020,4.7216
507,2500.00,0.020,0.0000
507,40.00,0.004,5.4573
507,286.12,0.050,0.0000
507,3.16,0.020,3.2155
507,5000.00,0.020,1.4552
507,101.52,0.004,0.0000
507,640.54,0.050,0.0000
507,5.01,0.020,0.0000
507,11000.00,0.020,0.0000
507,286.12,0.004,0.0000
507,904.79,0.050,2.6657
507,10.00,0.020,11.7020
507,13000.00,0.020,0.0000
507,640.54,0.004,0.0000
507,1434.00,0.050,0.0000
507,25.12,0.020,1.8702
507,1.00,0.050,5.3529
507,904.79,0.004,0.0000
507,2500.00,0.050,0.0000
507,40.00,0.020,0.0000
507,3.16,0.050,1.0400
507,1434.00,0.004,0.0000
507,5000.00,0.050,0.0000
507,101.52,0.020,0.0000
507,1.00,0.004,1.4562
507,5.01,0.050,0.0000
507,2500.00,0.004,31.9699
507,11000.00,0.050,0.0000
507,286.12,0.020,0.0000
507,3.16,0.004,0.0000
507,10.00,0.050,0.0000
507,5000.00,0.004,13.4043
507,13000.00,0.050,0.0000
507,640.54,0.020,0.0000
507,5.01,0.004,0.0000
507,25.12,0.050,0.0000
507,11000.00,0.004,3.5170
507,904.79,0.020,0.0000
507,10.00,0.004,2.7041
507,40.00,0.050,0.0000
507,13000.00,0.004,0.0000
508,286.12,0.004,0.0000
508,904.79,0.050,0.1320
508,10.00,0.020,2.9748
508,13000.00,0.020,0.0000
508,640.54,0.004,0.0000
508,1434.00,0.050,0.0000
508,25.12,0.020,0.0000
508,1.00,0.050,0.0000
508,904.79,0.004,0.0000
508,2500.00,0.050,1.9444
508,40.00,0.020,0.0000
508,3.16,0.050,0.0006
508,1434.00,0.004,2.7413
508,5000.00,0.050,0.0000
508,101.52,0.020,0.0000
508,1.00,0.004,13.9723
508,5.01,0.050,0.0000
508,2500.00,0.004,2.5302
508,11000.00,0.050,0.0000
508,286.12,0.020,4.8521
508,3.16,0.004,0.0000
508,10.00,0.050,6.5915
508,5000.00,0.004,0.0000
508,13000.00,0.050,0.0000
508,640.54,0.020,10.0810
508,5.01,0.004,0.9387
508,25.12,0.050,0.0000
508,11000.00,0.004,0.0000
508,904.79,0.020,3.4862
508,10.00,0.004,12.4809
508,40.00,0.050,0.0000
508,13000.00,0.004,0.0000
508,1434.00,0.020,0.0000
508,25.12,0.004,6.4556
508,101.52,0.050,0.0067
508,1.00,0.020,5.4507
508,2500.00,0.020,0.7100
508,40.00,0.004,21.1603
508,286.12,0.050,1.8041
508,3.16,0.020,2.1496
508,5000.00,0.020,0.5682
508,101.52,0.004,0.0012
508,640.54,0.050,1.7339
508,5.01,0.020,0.0000
508,11000.00,0.020,0.0000
509,25.12,0.004,2.9430
509,101.52,0.050,0.0000
509,1.00,0.020,7.7346
509,2500.00,0.020,2.3381
509,40.00,0.004,5.6910
509,286.12,0.050,0.0000
509,3.16,0.020,10.5288
509,5000.00,0.020,5.1649
509,101.52,0.004,0.0000
509,640.54,0.050,0.0000
509,5.01,0.020,1.5619
509,11000.00,0.020,1.6325
509,286.12,0.004,0.0000
509,904.79,0.050,0.0000
509,10.00,0.020,2.9385
509,13000.00,0.020,2.8127
509,640.54,0.004,0.0000
509,1434.00,0.050,0.0000
509,25.12,0.020,0.0000
509,1.00,0.050,5.8927
509,904.79,0.004,0.0002
509,2500.00,0.050,4.8758
509,40.00,0.020,0.0000
509,3.16,0.050,4.8142
509,1434.00,0.004,9.8267
509,5000.00,0.050,0.0000
509,101.52,0.020,0.0000
509,1.00,0.004,4.8565
509,5.01,0.050,0.0000
509,2500.00,0.004,12.2725
509,11000.00,0.050,0.0000
509,286.12,0.020,0.0000
509,3.16,0.004,0.0004
509,10.00,0.050,0.0000
509,5000.00,0.004,4.5014
509,13000.00,0.050,0.0000
509,640.54,0.020,0.0000
509,5.01,0.004,2.5245
509,25.12,0.050,0.0000
509,11000.00,0.004,0.0000
509,904.79,0.020,0.0000
509,10.00,0.004,6.1660
509,40.00,0.050,0.0000
509,13000.00,0.004,0.0000
509,1434.00,0.020,0.0000
510,2500.00,0.020,0.0000
510,40.00,0.004,9.5799
510,286.12,0.050,0.0000
510,3.16,0.020,4.0971
510,5000.00,0.020,2.8865
510,101.52,0.004,0.0000
510,640.54,0.050,0.0000
510,5.01,0.020,0.0014
510,11000.00,0.020,0.0000
510,286.12,0.004,0.0000
510,904.79,0.050,5.4425
510,10.00,0.020,2.5161
510,13000.00,0.020,0.0000
510,640.54,0.004,0.0000
510,1434.00,0.050,2.3672
510,25.12,0.020,0.0000
510,1.00,0.050,9.5862
510,904.79,0.004,0.0000
510,2500.00,0.050,3.2409
510,40.00,0.020,0.0000
510,3.16,0.050,0.0000
510,1434.00,0.004,0.0088
510,5000.00,0.050,0.0000
510,101.52,0.020,1.3751
510,1.00,0.004,0.0000
510,5.01,0.050,0.0000
510,2500.00,0.004,14.0342
510,11000.00,0.050,0.0000
510,286.12,0.020,0.5707
510,3.16,0.004,0.0000
510,10.00,0.050,0.0000
510,5000.00,0.004,14.8223
510,13000.00,0.050,0.0000
510,640.54,0.020,0.0000
510,5.01,0.004,2.4305
510,25.12,0.050,0.0000
510,11000.00,0.004,0.6900
510,904.79,0.020,0.0000
510,10.00,0.004,4.8664
510,40.00,0.050,0.0000
510,13000.00,0.004,0.0000
510,1434.00,0.020,15.3616
510,25.12,0.004,2.1583
510,101.52,0.050,0.0000
510,1.00,0.020,2.1872
511,40.00,0.020,0.0000
511,3.16,0.050,3.9629
511,1434.00,0.004,9.2181
511,5000.00,0.050,0.0000
511,101.52,0.020,1.6627
511,1.00,0.004,4.5611
511,5.01,0.050,0.0000
511,2500.00,0.004,3.9795
511,11000.00,0.050,0.0000
511,286.12,0.020,0.0000
511,3.16,0.004,0.0000
511,10.00,0.050,0.0000
511,5000.00,0.004,0.9004
511,13000.00,0.050,0.0000
511,640.54,0.020,0.0000
511,5.01,0.004,2.0591
511,25.12,0.050,0.0000
511,11000.00,0.004,0.0000
511,904.79,0.020,5.4865
511,10.00,0.004,7.4759
511,40.00,0.050,0.0000
511,13000.00,0.004,0.0000
511,1434.00,0.020,4.0845
511,25.12,0.004,9.2045
511,101.52,0.050,0.0000
511,1.00,0.020,0.0000
511,2500.00,0.020,0.0000
511,40.00,0.004,28.7999
511,286.12,0.050,0.0000
511,3.16,0.020,0.0000
511,5000.00,0.020,0.0000
511,101.52,0.004,0.0000
511,640.54,0.050,0.0000
511,5.01,0.020,0.0000
511,11000.00,0.020,0.0000
511,286.12,0.004,0.0000
511,904.79,0.050,0.0000
511,10.00,0.020,0.0000
511,13000.00,0.020,0.0000
511,640.54,0.004,0.0000
511,1434.00,0.050,0.0000
511,25.12,0.020,0.0000
511,1.00,0.050,0.0000
511,904.79,0.004,18.9814
511,2500.00,0.050,0.0000
512,101.52,0.004,0.0000
512,640.54,0.050,0.0000
512,5.01,0.020,0.0000
512,11000.00,0.020,0.0000
512,286.12,0.004,0.0000
512,904.79,0.050,0.0000
512,10.00,0.020,31.4540
512,13000.00,0.020,0.0000
512,640.54,0.004,0.0000
512,1434.00,0.050,0.0000
512,25.12,0.020,0.0000
512,1.00,0.050,14.6292
512,904.79,0.004,0.0000
512,2500.00,0.050,1.7016
512,40.00,0.020,0.0000
512,3.16,0.050,0.0000
512,1434.00,0.004,0.1832
512,5000.00,0.050,0.0000
512,101.52,0.020,0.0000
512,1.00,0.004,3.5757
512,5.01,0.050,0.0000
512,2500.00,0.004,4.3407
512,11000.00,0.050,0.8524
512,286.12,0.020,0.0000
512,3.16,0.004,0.0000
512,10.00,0.050,0.0000
512,5000.00,0.004,8.5139
512,13000.00,0.050,0.0000
512,640.54,0.020,0.0000
512,5.01,0.004,0.0000
512,25.12,0.050,0.0000
512,11000.00,0.004,3.9516
512,904.79,0.020,0.0000
512,10.00,0.004,2.7183
512,40.00,0.050,0.0000
512,13000.00,0.004,1.0594
512,1434.00,0.020,0.6086
512,25.12,0.004,2.0464
512,101.52,0.050,0.0000
512,1.00,0.020,0.0000
512,2500.00,0.020,2.6148
512,40.00,0.004,14.5275
512,286.12,0.050,0.0000
512,3.16,0.020,2.5192
512,5000.00,0.020,1.2227
513,101.52,0.004,0.0000
513,640.54,0.050,1.9794
513,5.01,0.020,0.0000
513,11000.00,0.020,12.7896
513,286.12,0.004,0.0000
513,904.79,0.050,1.5500
513,10.00,0.020,0.0000
513,13000.00,0.020,15.9821
513,640.54,0.004,0.0000
513,1434.00,0.050,20.4808
513,25.12,0.020,0.0000
513,1.00,0.050,1.3056
513,904.79,0.004,0.0000
513,2500.00,0.050,0.0000
513,40.00,0.020,0.0000
513,3.16,0.050,1.2455
513,1434.00,0.004,0.0000
513,5000.00,0.050,0.0000
513,101.52,0.020,1.2124
513,1.00,0.004,0.0000
513,5.01,0.050,0.0000
513,2500.00,0.004,0.0000
513,11000.00,0.050,0.0000
513,286.12,0.020,0.2628
513,3.16,0.004,0.0000
513,10.00,0.050,2.4436
513,5000.00,0.004,0.0000
513,13000.00,0.050,8.9325
513,640.54,0.020,0.0000
513,5.01,0.004,0.0000
513,25.12,0.050,0.0000
513,11000.00,0.004,2.3784
513,904.79,0.020,0.0000
513,10.00,0.004,0.0000
513,40.00,0.050,0.0000
513,13000.00,0.004,7.7695
513,1434.00,0.020,0.0000
513,25.12,0.004,0.0000
513,101.52,0.050,0.0000
513,1.00,0.020,0.0000
513,2500.00,0.020,0.0003
513,40.00,0.004,0.8109
513,286.12,0.050,0.0000
513,3.16,0.020,1.7530
513,5000.00,0.020,21.4185
517,40.00,0.004,0.0000
517,286.12,0.050,0.0000
517,3.16,0.020,0.0000
517,5000.00,0.020,0.0000
517,101.52,0.004,0.4671
517,640.54,0.050,0.0000
517,5.01,0.020,0.0000
517,11000.00,0.020,6.8926
517,286.12,0.004,0.0031
517,904.79,0.050,0.0000
517,10.00,0.020,0.6183
517,13000.00,0.020,34.7492
517,640.54,0.004,0.0000
517,1434.00,0.050,0.0000
517,25.12,0.020,0.0000
517,1.00,0.050,0.0000
517,904.79,0.004,0.0000
517,2500.00,0.050,0.0000
517,40.00,0.020,0.0000
517,3.16,0.050,0.0000
517,1434.00,0.004,0.0000
517,5000.00,0.050,0.0030
517,101.52,0.020,0.0000
517,1.00,0.004,2.6945
517,5.01,0.050,1.7800
517,2500.00,0.004,0.0000
517,11000.00,0.050,16.1812
517,286.12,0.020,0.0000
517,3.16,0.004,0.0000
517,10.00,0.050,0.0000
517,5000.00,0.004,0.0000
517,13000.00,0.050,14.0919
517,640.54,0.020,1.1633
517,5.01,0.004,0.0000
517,25.12,0.050,0.9330
517,11000.00,0.004,0.0000
517,904.79,0.020,0.0000
517,10.00,0.004,1.3990
517,40.00,0.050,0.0000
517,13000.00,0.004,23.6486
517,1434.00,0.020,0.0015
517,25.12,0.004,0.0000
517,101.52,0.050,0.0000
517,1.00,0.020,0.0000
517,2500.00,0.020,0.0000
518,640.54,0.004,0.0000
518,1434.00,0.050,3.3470
518,25.12,0.020,0.0000
518,1.00,0.050,3.4643
518,904.79,0.004,0.0000
518,2500.00,0.050,0.0000
518,40.00,0.020,0.0000
518,3.16,0.050,2.3923
518,1434.00,0.004,0.1365
518,5000.00,0.050,0.0000
518,101.52,0.020,0.0000
518,1.00,0.004,0.0000
518,5.01,0.050,0.0000
518,2500.00,0.004,20.7701
518,11000.00,0.050,0.0000
518,286.12,0.020,0.9906
518,3.16,0.004,1.0713
518,10.00,0.050,2.3224
518,5000.00,0.004,6.6125
518,13000.00,0.050,0.0000
518,640.54,0.020,0.0028
518,5.01,0.004,1.8152
518,25.12,0.050,0.0000
518,11000.00,0.004,0.0000
518,904.79,0.020,2.2441
518,10.00,0.004,2.8068
518,40.00,0.050,0.0000
518,13000.00,0.004,0.0000
518,1434.00,0.020,0.0000
518,25.12,0.004,0.0000
518,101.52,0.050,0.0000
518,1.00,0.020,0.0000
518,2500.00,0.020,14.6942
518,40.00,0.004,0.0000
518,286.12,0.050,0.0000
518,3.16,0.020,0.0000
518,5000.00,0.020,6.8485
518,101.52,0.004,1.2397
518,640.54,0.050,0.6584
518,5.01,0.020,0.8499
518,11000.00,0.020,3.0729
518,286.12,0.004,0.0000
518,904.79,0.050,17.4172
518,10.00,0.020,0.0000
518,13000.00,0.020,10.1151
520,286.12,0.004,0.0000
520,904.79,0.050,9.3994
520,10.00,0.020,0.0000
520,13000.00,0.020,24.5020
520,640.54,0.004,0.0000
520,1434.00,0.050,15.5931
520,25.12,0.020,0.0000
520,1.00,0.050,0.0000
520,904.79,0.004,0.0000
520,2500.00,0.050,0.0000
520,40.00,0.020,0.0000
520,3.16,0.050,2.6427
520,1434.00,0.004,0.0000
520,5000.00,0.050,0.0000
520,101.52,0.020,0.0000
520,1.00,0.004,2.2474
520,5.01,0.050,0.0000
520,2500.00,0.004,2.9147
520,11000.00,0.050,0.0000
520,286.12,0.020,0.0000
520,3.16,0.004,0.0000
520,10.00,0.050,0.0000
520,5000.00,0.004,8.0917
520,13000.00,0.050,1.0705
520,640.54,0.020,0.0000
520,5.01,0.004,0.0000
520,25.12,0.050,0.0000
520,11000.00,0.004,1.6496
520,904.79,0.020,0.0000
520,10.00,0.004,0.0000
520,40.00,0.050,0.0000
520,13000.00,0.004,11.2920
520,1434.00,0.020,0.0000
520,25.12,0.004,0.0000
520,101.52,0.050,0.0000
520,1.00,0.020,2.8039
520,2500.00,0.020,0.0000
520,40.00,0.004,0.0000
520,286.12,0.050,0.0000
520,3.16,0.020,0.0000
520,5000.00,0.020,2.4845
520,101.52,0.004,0.0000
520,640.54,0.050,0.0000
520,5.01,0.020,0.0000
520,11000.00,0.020,15.7394
521,11000.00,0.004,0.0000
521,904.79,0.020,0.0000
521,10.00,0.004,0.0000
521,40.00,0.050,0.0000
521,13000.00,0.004,0.0000
521,1434.00,0.020,0.0000
521,25.12,0.004,0.0000
521,101.52,0.050,0.0000
521,1.00,0.020,0.0000
521,2500.00,0.020,13.1720
521,40.00,0.004,0.0000
521,286.12,0.050,0.0000
521,3.16,0.020,0.0000
521,5000.00,0.020,12.8758
521,101.52,0.004,0.0000
521,640.54,0.050,7.6128
521,5.01,0.020,0.0000
521,11000.00,0.020,10.1654
521,286.12,0.004,0.0000
521,904.79,0.050,21.7942
521,10.00,0.020,0.0000
521,13000.00,0.020,14.9021
521,640.54,0.004,0.0000
521,1434.00,0.050,9.8581
521,25.12,0.020,0.0000
521,1.00,0.050,0.3562
521,904.79,0.004,0.0000
521,2500.00,0.050,0.0000
521,40.00,0.020,0.0000
521,3.16,0.050,0.0000
521,1434.00,0.004,0.0000
521,5000.00,0.050,0.0000
521,101.52,0.020,0.0000
521,1.00,0.004,1.4831
521,5.01,0.050,0.0000
521,2500.00,0.004,0.0000
521,11000.00,0.050,0.0004
521,286.12,0.020,0.0000
521,3.16,0.004,2.1367
521,10.00,0.050,6.3133
521,5000.00,0.004,0.0000
521,13000.00,0.050,2.8440
521,640.54,0.020,0.0000
521,5.01,0.004,0.0000
521,25.12,0.050,0.7093
522,286.12,0.020,4.5321
522,3.16,0.004,0.0000
522,10.00,0.050,0.9534
522,5000.00,0.004,0.0000
522,13000.00,0.050,2.0826
522,640.54,0.020,2.0712
522,5.01,0.004,7.9010
522,25.12,0.050,0.0000
522,11000.00,0.004,0.0000
522,904.79,0.020,0.0000
522,10.00,0.004,9.8025
522,40.00,0.050,0.0000
522,13000.00,0.004,0.0000
522,1434.00,0.020,0.4240
522,25.12,0.004,12.6848
522,101.52,0.050,0.0000
522,1.00,0.020,2.8121
522,2500.00,0.020,0.0000
522,40.00,0.004,19.3183
522,286.12,0.050,0.0000
522,3.16,0.020,2.6127
522,5000.00,0.020,0.7123
522,101.52,0.004,0.0000
522,640.54,0.050,0.0000
522,5.01,0.020,0.0000
522,11000.00,0.020,0.0000
522,286.12,0.004,0.0000
522,904.79,0.050,0.0000
522,10.00,0.020,4.8155
522,13000.00,0.020,0.0000
522,640.54,0.004,0.0000
522,1434.00,0.050,0.0000
522,25.12,0.020,0.0000
522,1.00,0.050,7.5456
522,904.79,0.004,0.0000
522,2500.00,0.050,0.5291
522,40.00,0.020,0.0000
522,3.16,0.050,0.0000
522,1434.00,0.004,0.0000
522,5000.00,0.050,0.8484
522,101.52,0.020,11.6739
522,1.00,0.004,8.0988
522,5.01,0.050,0.0000
522,2500.00,0.004,0.0000
522,11000.00,0.050,0.0000
525,904.79,0.020,0.0000
525,10.00,0.004,3.4289
525,40.00,0.050,0.0000
525,13000.00,0.004,0.0000
525,1434.00,0.020,9.8804
525,25.12,0.004,7.1427
525,101.52,0.050,0.0000
525,1.00,0.020,3.2291
525,2500.00,0.020,0.0000
525,40.00,0.004,0.0000
525,286.12,0.050,0.0000
525,3.16,0.020,7.7827
525,5000.00,0.020,9.2617
525,101.52,0.004,0.0000
525,640.54,0.050,0.0000
525,5.01,0.020,0.0000
525,11000.00,0.020,4.7500
525,286.12,0.004,0.0000
525,904.79,0.050,6.9408
525,10.00,0.020,0.7654
525,13000.00,0.020,11.7245
525,640.54,0.004,0.0000
525,1434.00,0.050,0.0000
525,25.12,0.020,0.0000
525,1.00,0.050,5.8106
525,904.79,0.004,0.0000
525,2500.00,0.050,0.0000
525,40.00,0.020,0.0452
525,3.16,0.050,1.9699
525,1434.00,0.004,0.0000
525,5000.00,0.050,0.0000
525,101.52,0.020,0.0000
525,1.00,0.004,3.0611
525,5.01,0.050,0.0000
525,2500.00,0.004,13.9682
525,11000.00,0.050,0.0000
525,286.12,0.020,0.0000
525,3.16,0.004,0.0000
525,10.00,0.050,0.0000
525,5000.00,0.004,7.0337
525,13000.00,0.050,1.1720
525,640.54,0.020,0.0000
525,5.01,0.004,3.2577
525,25.12,0.050,0.0000
525,11000.00,0.004,1.1104
526,11000.00,0.020,0.0000
526,286.12,0.004,0.0000
526,904.79,0.050,0.0000
526,10.00,0.020,5.1748
526,13000.00,0.020,0.0000
526,640.54,0.004,0.0000
526,1434.00,0.050,0.0000
526,25.12,0.020,1.5774
526,1.00,0.050,3.5687
526,904.79,0.004,0.0000
526,2500.00,0.050,0.0000
526,40.00,0.020,1.8100
526,3.16,0.050,0.5929
526,1434.00,0.004,0.0127
526,5000.00,0.050,0.0000
526,101.52,0.020,0.0000
526,1.00,0.004,0.8856
526,5.01,0.050,0.0000
526,2500.00,0.004,7.7600
526,11000.00,0.050,0.0014
526,286.12,0.020,2.5447
526,3.16,0.004,0.0000
526,10.00,0.050,0.0000
526,5000.00,0.004,40.9512
526,13000.00,0.050,4.5378
526,640.54,0.020,0.0000
526,5.01,0.004,2.4017
526,25.12,0.050,0.0000
526,11000.00,0.004,6.3344
526,904.79,0.020,0.0000
526,10.00,0.004,0.2047
526,40.00,0.050,0.0000
526,13000.00,0.004,6.5194
526,1434.00,0.020,10.7534
526,25.12,0.004,0.0104
526,101.52,0.050,0.0000
526,1.00,0.020,0.8554
526,2500.00,0.020,0.0000
526,40.00,0.004,0.0000
526,286.12,0.050,0.0000
526,3.16,0.020,3.1347
526,5000.00,0.020,4.2269
526,101.52,0.004,0.0000
526,640.54,0.050,0.0000
526,5.01,0.020,0.0000
527,640.54,0.020,4.3212
527,5.01,0.004,2.0295
527,25.12,0.050,0.0000
527,11000.00,0.004,0.0000
527,904.79,0.020,4.2885
527,10.00,0.004,1.8695
527,40.00,0.050,0.0000
527,13000.00,0.004,0.0000
527,1434.00,0.020,0.0000
527,25.12,0.004,4.6799
527,101.52,0.050,0.0000
527,1.00,0.020,2.3354
527,2500.00,0.020,0.0000
527,40.00,0.004,2.0296
527,286.12,0.050,0.0000
527,3.16,0.020,1.9974
527,5000.00,0.020,2.2498
527,101.52,0.004,0.0000
527,640.54,0.050,0.0051
527,5.01,0.020,0.0000
527,11000.00,0.020,20.9771
527,286.12,0.004,0.0000
527,904.79,0.050,0.0000
527,10.00,0.020,2.4150
527,13000.00,0.020,13.4184
527,640.54,0.004,0.0000
527,1434.00,0.050,0.0000
527,25.12,0.020,3.2718
527,1.00,0.050,0.0000
527,904.79,0.004,0.0000
527,2500.00,0.050,0.0000
527,40.00,0.020,0.2779
527,3.16,0.050,0.9210
527,1434.00,0.004,3.4471
527,5000.00,0.050,0.0000
527,101.52,0.020,1.4803
527,1.00,0.004,1.8686
527,5.01,0.050,0.0000
527,2500.00,0.004,6.6418
527,11000.00,0.050,0.0000
527,286.12,0.020,1.9548
527,3.16,0.004,0.0000
527,10.00,0.050,4.1941
527,5000.00,0.004,11.8193
527,13000.00,0.050,0.0000
528,1.00,0.050,0.0000
528,904.79,0.004,0.0000
528,2500.00,0.050,0.0000
528,40.00,0.020,0.0000
528,3.16,0.050,0.0000
528,1434.00,0.004,0.0000
528,5000.00,0.050,0.0000
528,101.52,0.020,0.0000
528,1.00,0.004,0.0000
528,5.01,0.050,0.0000
528,2500.00,0.004,0.0000
528,11000.00,0.050,0.0000
528,286.12,0.020,0.0000
528,3.16,0.004,0.0000
528,10.00,0.050,0.0000
528,5000.00,0.004,9.7846
528,13000.00,0.050,0.0000
528,640.54,0.020,0.0000
528,5.01,0.004,0.0000
528,25.12,0.050,0.0000
528,11000.00,0.004,3.4981
528,904.79,0.020,0.0000
528,10.00,0.004,0.0000
528,40.00,0.050,0.0000
528,13000.00,0.004,8.3519
528,1434.00,0.020,0.0000
528,25.12,0.004,0.0000
528,101.52,0.050,0.0000
528,1.00,0.020,0.0000
528,2500.00,0.020,0.0000
528,40.00,0.004,0.0000
528,286.12,0.050,0.0000
528,3.16,0.020,0.0000
528,5000.00,0.020,0.0000
528,101.52,0.004,0.0000
528,640.54,0.050,0.0000
528,5.01,0.020,0.0000
528,11000.00,0.020,32.3052
528,286.12,0.004,0.0000
528,904.79,0.050,0.0000
528,10.00,0.020,0.0000
528,13000.00,0.020,28.0868
528,640.54,0.004,0.0000
528,1434.00,0.050,24.9478
528,25.12,0.020,0.0000
530,3.16,0.020,1.5123
530,5000.00,0.020,0.4940
530,101.52,0.004,1.7390
530,640.54,0.050,0.0000
530,5.01,0.020,7.6317
530,11000.00,0.020,0.0000
530,286.12,0.004,0.0000
530,904.79,0.050,0.0000
530,10.00,0.020,0.0000
530,13000.00,0.020,0.4123
530,640.54,0.004,7.8088
530,1434.00,0.050,0.0000
530,25.12,0.020,0.0000
530,1.00,0.050,3.0440
530,904.79,0.004,2.5728
530,2500.00,0.050,0.8108
530,40.00,0.020,2.8468
530,3.16,0.050,4.6727
530,1434.00,0.004,0.0000
530,5000.00,0.050,0.5617
530,101.52,0.020,17.6095
530,1.00,0.004,5.2996
530,5.01,0.050,0.6151
530,2500.00,0.004,0.0000
530,11000.00,0.050,0.4056
530,286.12,0.020,14.5008
530,3.16,0.004,0.0000
530,10.00,0.050,2.0260
530,5000.00,0.004,0.0000
530,13000.00,0.050,0.3902
530,640.54,0.020,1.0987
530,5.01,0.004,7.2380
530,25.12,0.050,0.9330
530,11000.00,0.004,0.0000
530,904.79,0.020,0.0000
530,10.00,0.004,6.1455
530,40.00,0.050,2.5319
530,13000.00,0.004,0.0000
530,1434.00,0.020,0.9735
530,25.12,0.004,0.8677
530,101.52,0.050,0.6483
530,1.00,0.020,2.2194
530,2500.00,0.020,0.0000
530,40.00,0.004,0.0000
530,286.12,0.050,0.0000
532,25.12,0.004,2.1267
532,101.52,0.050,0.3101
532,1.00,0.020,5.2805
532,2500.00,0.020,0.0000
532,40.00,0.004,20.6576
532,286.12,0.050,0.0000
532,3.16,0.020,2.9309
532,5000.00,0.020,2.4014
532,101.52,0.004,0.0000
532,640.54,0.050,0.0000
532,5.01,0.020,0.0000
532,11000.00,0.020,0.0000
532,286.12,0.004,0.0000
532,904.79,0.050,0.0011
532,10.00,0.020,0.0000
532,13000.00,0.020,0.0000
532,640.54,0.004,0.0000
532,1434.00,0.050,0.0000
532,25.12,0.020,0.0000
532,1.00,0.050,9.1251
532,904.79,0.004,0.0000
532,2500.00,0.050,0.9337
532,40.00,0.020,3.7305
532,3.16,0.050,2.7498
532,1434.00,0.004,11.2090
532,5000.00,0.050,0.0000
532,101.52,0.020,5.4322
532,1.00,0.004,4.6026
532,5.01,0.050,0.0000
532,2500.00,0.004,5.7288
532,11000.00,0.050,0.0000
532,286.12,0.020,3.8315
532,3.16,0.004,0.0000
532,10.00,0.050,0.0000
532,5000.00,0.004,5.8875
532,13000.00,0.050,0.0000
532,640.54,0.020,0.0000
532,5.01,0.004,0.0000
532,25.12,0.050,0.0000
532,11000.00,0.004,3.4548
532,904.79,0.020,0.0010
532,10.00,0.004,7.6938
532,40.00,0.050,0.0000
532,13000.00,0.004,0.0000
532,1434.00,0.020,4.3761
534,5.01,0.020,0.0000
534,11000.00,0.020,0.0000
534,286.12,0.004,0.0000
534,904.79,0.050,1.4284
534,10.00,0.020,10.3606
534,13000.00,0.020,0.0000
534,640.54,0.004,0.0000
534,1434.00,0.050,0.0000
534,25.12,0.020,0.0000
534,1.00,0.050,0.0000
534,904.79,0.004,0.0000
534,2500.00,0.050,0.0000
534,40.00,0.020,0.0000
534,3.16,0.050,0.0104
534,1434.00,0.004,4.6969
534,5000.00,0.050,0.0000
534,101.52,0.020,0.0000
534,1.00,0.004,9.2341
534,5.01,0.050,0.0000
534,2500.00,0.004,3.1215
534,11000.00,0.050,0.0000
534,286.12,0.020,0.0000
534,3.16,0.004,0.0000
534,10.00,0.050,0.0000
534,5000.00,0.004,0.0000
534,13000.00,0.050,0.0000
534,640.54,0.020,0.0000
534,5.01,0.004,0.0000
534,25.12,0.050,0.0000
534,11000.00,0.004,1.4421
534,904.79,0.020,1.0237
534,10.00,0.004,9.4444
534,40.00,0.050,0.0000
534,13000.00,0.004,0.0000
534,1434.00,0.020,3.2966
534,25.12,0.004,11.3220
534,101.52,0.050,0.0000
534,1.00,0.020,2.0272
534,2500.00,0.020,0.0000
534,40.00,0.004,36.8802
534,286.12,0.050,0.0000
534,3.16,0.020,0.9336
534,5000.00,0.020,0.0000
534,101.52,0.004,0.0000
534,640.54,0.050,2.2888
536,13000.00,0.020,0.0000
536,640.54,0.004,2.8148
536,1434.00,0.050,0.0000
536,25.12,0.020,0.0000
536,1.00,0.050,7.9835
536,904.79,0.004,22.4568
536,2500.00,0.050,0.0000
536,40.00,0.020,0.0000
536,3.16,0.050,1.1105
536,1434.00,0.004,7.8890
536,5000.00,0.050,0.0000
536,101.52,0.020,1.1424
536,1.00,0.004,0.0000
536,5.01,0.050,0.0000
536,2500.00,0.004,15.5522
536,11000.00,0.050,0.0000
536,286.12,0.020,4.6143
536,3.16,0.004,0.0000
536,10.00,0.050,0.0000
536,5000.00,0.004,0.8143
536,13000.00,0.050,0.0000
536,640.54,0.020,11.7040
536,5.01,0.004,4.5250
536,25.12,0.050,0.0000
536,11000.00,0.004,0.5609
536,904.79,0.020,3.2988
536,10.00,0.004,2.6064
536,40.00,0.050,0.0000
536,13000.00,0.004,0.0000
536,1434.00,0.020,3.0117
536,25.12,0.004,3.7942
536,101.52,0.050,0.0000
536,1.00,0.020,1.5360
536,2500.00,0.020,0.0000
536,40.00,0.004,0.9674
536,286.12,0.050,0.0000
536,3.16,0.020,0.5989
536,5000.00,0.020,0.0000
536,101.52,0.004,4.6846
536,640.54,0.050,0.4832
536,5.01,0.020,0.0000
536,11000.00,0.020,0.0000
536,286.12,0.004,5.7349
536,904.79,0.050,0.4538
536,10.00,0.020,0.0000
539,904.79,0.004,0.0000
539,2500.00,0.050,9.1917
539,40.00,0.020,0.9002
539,3.16,0.050,0.0000
539,1434.00,0.004,0.0000
539,5000.00,0.050,6.7613
539,101.52,0.020,2.0667
539,1.00,0.004,0.0000
539,5.01,0.050,0.0000
539,2500.00,0.004,0.0000
539,11000.00,0.050,5.2669
539,286.12,0.020,3.7738
539,3.16,0.004,0.0000
539,10.00,0.050,0.0000
539,5000.00,0.004,0.0000
539,13000.00,0.050,3.9594
539,640.54,0.020,2.8691
539,5.01,0.004,4.3620
539,25.12,0.050,1.4455
539,11000.00,0.004,0.0000
539,904.79,0.020,2.5245
539,10.00,0.004,1.7990
539,40.00,0.050,0.0000
539,13000.00,0.004,0.0000
539,1434.00,0.020,0.0000
539,25.12,0.004,2.8134
539,101.52,0.050,0.0000
539,1.00,0.020,0.0000
539,2500.00,0.020,0.0000
539,40.00,0.004,0.0000
539,286.12,0.050,0.0000
539,3.16,0.020,2.9403
539,5000.00,0.020,0.0069
539,101.52,0.004,0.0000
539,640.54,0.050,3.2332
539,5.01,0.020,0.0000
539,11000.00,0.020,12.6186
539,286.12,0.004,3.6426
539,904.79,0.050,12.4271
539,10.00,0.020,0.0000
539,13000.00,0.020,6.5621
539,640.54,0.004,0.0000
539,1434.00,0.050,20.5796
539,25.12,0.020,0.0000
539,1.00,0.050,1.5465
542,1.00,0.020,3.7688
542,2500.00,0.020,0.0000
542,40.00,0.004,4.9804
542,286.12,0.050,0.0000
542,3.16,0.020,6.2761
542,5000.00,0.020,0.0000
542,101.52,0.004,0.0000
542,640.54,0.050,0.0000
542,5.01,0.020,0.5536
542,11000.00,0.020,0.0000
542,286.12,0.004,0.0000
542,904.79,0.050,0.0000
542,10.00,0.020,0.0000
542,13000.00,0.020,0.0000
542,640.54,0.004,0.0000
542,1434.00,0.050,0.0000
542,25.12,0.020,0.0000
542,1.00,0.050,2.1334
542,904.79,0.004,5.6518
542,2500.00,0.050,0.0000
542,40.00,0.020,0.0000
542,3.16,0.050,0.8971
542,1434.00,0.004,22.4522
542,5000.00,0.050,0.0000
542,101.52,0.020,6.4878
542,1.00,0.004,6.3051
542,5.01,0.050,0.0000
542,2500.00,0.004,14.2349
542,11000.00,0.050,0.0000
542,286.12,0.020,5.7121
542,3.16,0.004,0.0000
542,10.00,0.050,0.0000
542,5000.00,0.004,7.8306
542,13000.00,0.050,0.0000
542,640.54,0.020,0.0000
542,5.01,0.004,0.0000
542,25.12,0.050,0.0000
542,11000.00,0.004,0.0570
542,904.79,0.020,0.0000
542,10.00,0.004,6.4797
542,40.00,0.050,0.0000
542,13000.00,0.004,1.1770
542,1434.00,0.020,0.0000
542,25.12,0.004,6.2594
542,101.52,0.050,0.0000
544,904.79,0.020,0.0000
544,10.00,0.004,0.0000
544,40.00,0.050,0.0000
544,13000.00,0.004,5.3253
544,1434.00,0.020,0.0029
544,25.12,0.004,0.0000
544,101.52,0.050,0.0000
544,1.00,0.020,2.0424
544,2500.00,0.020,0.0000
544,40.00,0.004,0.0000
544,286.12,0.050,0.0000
544,3.16,0.020,1.0881
544,5000.00,0.020,1.1564
544,101.52,0.004,0.0000
544,640.54,0.050,0.0000
544,5.01,0.020,0.0000
544,11000.00,0.020,32.4364
544,286.12,0.004,0.0000
544,904.79,0.050,5.9409
544,10.00,0.020,0.0000
544,13000.00,0.020,32.1692
544,640.54,0.004,0.0000
544,1434.00,0.050,16.9724
544,25.12,0.020,0.0000
544,1.00,0.050,2.0748
544,904.79,0.004,0.0000
544,2500.00,0.050,0.0000
544,40.00,0.020,0.0000
544,3.16,0.050,0.0971
544,1434.00,0.004,0.0000
544,5000.00,0.050,0.0000
544,101.52,0.020,0.0000
544,1.00,0.004,3.6002
544,5.01,0.050,0.0000
544,2500.00,0.004,0.0000
544,11000.00,0.050,0.0000
544,286.12,0.020,0.0000
544,3.16,0.004,0.0000
544,10.00,0.050,0.0000
544,5000.00,0.004,0.0000
544,13000.00,0.050,0.0000
544,640.54,0.020,0.0000
544,5.01,0.004,1.9533
544,25.12,0.050,0.0000
544,11000.00,0.004,0.2480
546,904.79,0.004,0.0000
546,1.00,0.050,0.9175
546,40.00,0.020,0.0000
546,2500.00,0.050,0.6473
546,1434.00,0.004,0.0000
546,3.16,0.050,0.0000
546,101.52,0.020,0.0000
546,5000.00,0.050,0.0000
546,1.00,0.004,1.5220
546,2500.00,0.004,7.2806
546,5.01,0.050,0.0000
546,286.12,0.020,0.0003
546,11000.00,0.050,0.0000
546,3.16,0.004,0.0000
546,5000.00,0.004,22.8733
546,10.00,0.050,0.0000
546,640.54,0.020,0.0000
546,13000.00,0.050,0.0000
546,5.01,0.004,1.9340
546,11000.00,0.004,0.5938
546,25.12,0.050,0.0000
546,904.79,0.020,0.0000
546,10.00,0.004,0.0000
546,13000.00,0.004,0.0042
546,40.00,0.050,0.0000
546,1434.00,0.020,0.0000
546,25.12,0.004,5.9633
546,1.00,0.020,0.0000
546,101.52,0.050,0.0000
546,40.00,0.004,3.0599
546,2500.00,0.020,0.0013
546,3.16,0.020,3.5280
546,286.12,0.050,0.0000
546,101.52,0.004,0.0000
546,5000.00,0.020,6.8539
546,5.01,0.020,0.0000
546,640.54,0.050,0.0000
546,286.12,0.004,0.0000
546,11000.00,0.020,8.7777
546,10.00,0.020,0.0263
546,904.79,0.050,16.4013
546,640.54,0.004,0.0000
546,13000.00,0.020,10.6841
546,25.12,0.020,0.0000
546,1434.00,0.050,11.4785
550,10.00,0.004,0.0000
550,40.00,0.050,0.0000
550,13000.00,0.004,13.5416
550,1434.00,0.020,0.0000
550,25.12,0.004,0.0000
550,101.52,0.050,0.0000
550,1.00,0.020,0.0000
550,2500.00,0.020,0.0000
550,40.00,0.004,0.0000
550,286.12,0.050,0.0000
550,3.16,0.020,0.0000
550,5000.00,0.020,0.0005
550,101.52,0.004,0.0000
550,640.54,0.050,0.0000
550,5.01,0.020,0.0000
550,11000.00,0.020,29.1568
550,286.12,0.004,0.0000
550,904.79,0.050,1.3274
550,10.00,0.020,0.0000
550,13000.00,0.020,22.4353
550,640.54,0.004,0.0000
550,1434.00,0.050,34.4133
550,25.12,0.020,0.0000
550,1.00,0.050,0.0000
550,904.79,0.004,0.0000
550,2500.00,0.050,0.0010
550,40.00,0.020,0.0000
550,3.16,0.050,0.0000
550,1434.00,0.004,0.0000
550,5000.00,0.050,0.0000
550,101.52,0.020,0.0000
550,1.00,0.004,0.0000
550,5.01,0.050,0.0000
550,2500.00,0.004,0.0000
550,11000.00,0.050,0.8964
550,286.12,0.020,0.0000
550,3.16,0.004,0.0000
550,10.00,0.050,0.0000
550,5000.00,0.004,0.0000
550,13000.00,0.050,0.8325
550,640.54,0.020,0.0000
550,5.01,0.004,0.0000
550,25.12,0.050,0.0000
550,11000.00,0.004,0.0000
550,904.79,0.020,0.0000
551,286.12,0.020,0.9244
551,3.16,0.004,2.3695
551,10.00,0.050,0.0000
551,5000.00,0.004,9.7660
551,13000.00,0.050,0.0000
551,640.54,0.020,0.0000
551,5.01,0.004,2.6851
551,25.12,0.050,0.4116
551,11000.00,0.004,4.0354
551,904.79,0.020,0.0000
551,10.00,0.004,12.5737
551,40.00,0.050,0.0000
551,13000.00,0.004,0.5355
551,1434.00,0.020,3.6005
551,25.12,0.004,12.0303
551,101.52,0.050,0.0000
551,1.00,0.020,2.7007
551,2500.00,0.020,0.0000
551,40.00,0.004,4.2747
551,286.12,0.050,0.0000
551,3.16,0.020,0.0000
551,5000.00,0.020,1.8599
551,101.52,0.004,0.7383
551,640.54,0.050,6.5454
551,5.01,0.020,0.7423
551,11000.00,0.020,1.4944
551,286.12,0.004,0.0000
551,904.79,0.050,3.4788
551,10.00,0.020,0.9445
551,13000.00,0.020,0.0000
551,640.54,0.004,0.0000
551,1434.00,0.050,4.4811
551,25.12,0.020,0.0000
551,1.00,0.050,3.3451
551,904.79,0.004,0.0000
551,2500.00,0.050,0.0000
551,40.00,0.020,0.0056
551,3.16,0.050,0.0000
551,1434.00,0.004,1.2591
551,5000.00,0.050,0.0000
551,101.52,0.020,4.9284
551,1.00,0.004,0.0000
551,5.01,0.050,0.8281
551,2500.00,0.004,12.2193
551,11000.00,0.050,0.0000
553,2500.00,0.004,0.0024
553,11000.00,0.050,0.7652
553,286.12,0.020,6.3286
553,3.16,0.004,0.0000
553,10.00,0.050,2.5989
553,5000.00,0.004,1.2532
553,13000.00,0.050,0.9498
553,640.54,0.020,1.4514
553,5.01,0.004,3.7693
553,25.12,0.050,0.0000
553,11000.00,0.004,0.0000
553,904.79,0.020,6.5948
553,10.00,0.004,12.2747
553,40.00,0.050,0.0000
553,13000.00,0.004,0.0000
553,1434.00,0.020,0.4052
553,25.12,0.004,15.7905
553,101.52,0.050,0.0000
553,1.00,0.020,1.8837
553,2500.00,0.020,0.0000
553,40.00,0.004,4.7654
553,286.12,0.050,0.0000
553,3.16,0.020,7.7038
553,5000.00,0.020,3.2509
553,101.52,0.004,0.0014
553,640.54,0.050,0.0036
553,5.01,0.020,4.2286
553,11000.00,0.020,1.6086
553,286.12,0.004,0.0000
553,904.79,0.050,0.0000
553,10.00,0.020,0.0000
553,13000.00,0.020,1.0813
553,640.54,0.004,0.0000
553,1434.00,0.050,0.0000
553,25.12,0.020,0.0000
553,1.00,0.050,9.2370
553,904.79,0.004,0.0044
553,2500.00,0.050,3.2425
553,40.00,0.020,0.0000
553,3.16,0.050,2.6216
553,1434.00,0.004,0.8610
553,5000.00,0.050,0.0000
553,101.52,0.020,6.7239
553,1.00,0.004,2.3363
553,5.01,0.050,0.0000
554,40.00,0.004,0.0000
554,286.12,0.050,0.0000
554,3.16,0.020,4.2637
554,5000.00,0.020,0.0000
554,101.52,0.004,0.0000
554,640.54,0.050,0.0000
554,5.01,0.020,1.7711
554,11000.00,0.020,18.8602
554,286.12,0.004,0.0000
554,904.79,0.050,0.0000
554,10.00,0.020,1.1960
554,13000.00,0.020,20.6420
554,640.54,0.004,0.0000
554,1434.00,0.050,0.0000
554,25.12,0.020,0.0000
554,1.00,0.050,1.5024
554,904.79,0.004,0.0000
554,2500.00,0.050,0.0000
554,40.00,0.020,2.5855
554,3.16,0.050,2.0098
554,1434.00,0.004,1.7066
554,5000.00,0.050,0.0000
554,101.52,0.020,1.3031
554,1.00,0.004,0.6911
554,5.01,0.050,0.0000
554,2500.00,0.004,9.4453
554,11000.00,0.050,1.9837
554,286.12,0.020,2.2763
554,3.16,0.004,0.0359
554,10.00,0.050,0.0000
554,5000.00,0.004,14.3785
554,13000.00,0.050,1.7013
554,640.54,0.020,0.0000
554,5.01,0.004,2.7687
554,25.12,0.050,0.0000
554,11000.00,0.004,0.0180
554,904.79,0.020,0.0000
554,10.00,0.004,3.2079
554,40.00,0.050,0.0000
554,13000.00,0.004,10.4633
554,1434.00,0.020,0.0000
554,25.12,0.004,0.0000
554,101.52,0.050,0.0000
554,1.00,0.020,0.0000
554,2500.00,0.020,0.0000
556,1434.00,0.004,3.9937
556,5000.00,0.050,0.0000
556,101.52,0.020,0.0000
556,1.00,0.004,1.4395
556,5.01,0.050,0.0000
556,2500.00,0.004,36.8733
556,11000.00,0.050,0.0000
556,286.12,0.020,0.0000
556,3.16,0.004,0.0000
556,10.00,0.050,0.0000
556,5000.00,0.004,4.9318
556,13000.00,0.050,0.0000
556,640.54,0.020,0.0000
556,5.01,0.004,5.4479
556,25.12,0.050,0.0000
556,11000.00,0.004,0.0000
556,904.79,0.020,0.0000
556,10.00,0.004,2.5036
556,40.00,0.050,0.0000
556,13000.00,0.004,0.0000
556,1434.00,0.020,0.0000
556,25.12,0.004,0.0000
556,101.52,0.050,0.0000
556,1.00,0.020,6.5376
556,2500.00,0.020,0.1726
556,40.00,0.004,1.1081
556,286.12,0.050,0.0000
556,3.16,0.020,3.2296
556,5000.00,0.020,7.3759
556,101.52,0.004,0.0000
556,640.54,0.050,0.0000
556,5.01,0.020,0.4107
556,11000.00,0.020,3.2704
556,286.12,0.004,0.0000
556,904.79,0.050,9.4066
556,10.00,0.020,0.0000
556,13000.00,0.020,9.3528
556,640.54,0.004,0.0000
556,1434.00,0.050,0.4384
556,25.12,0.020,0.0000
556,1.00,0.050,1.1778
556,904.79,0.004,0.0000
556,2500.00,0.050,0.0000
556,40.00,0.020,0.0000
556,3.16,0.050,2.2138
557,1434.00,0.020,0.0000
557,25.12,0.004,3.2990
557,101.52,0.050,0.0000
557,1.00,0.020,0.0000
557,2500.00,0.020,0.0000
557,40.00,0.004,0.0000
557,286.12,0.050,0.0000
557,3.16,0.020,0.0000
557,5000.00,0.020,0.0000
557,101.52,0.004,0.0000
557,640.54,0.050,0.0000
557,5.01,0.020,0.0000
557,11000.00,0.020,9.4476
557,286.12,0.004,0.0000
557,904.79,0.050,0.0000
557,10.00,0.020,0.0000
557,13000.00,0.020,32.7390
557,640.54,0.004,0.0000
557,1434.00,0.050,32.3204
557,25.12,0.020,0.0000
557,1.00,0.050,0.0000
557,904.79,0.004,0.0000
557,2500.00,0.050,0.0000
557,40.00,0.020,0.0000
557,3.16,0.050,0.0000
557,1434.00,0.004,0.0000
557,5000.00,0.050,0.0000
557,101.52,0.020,1.4555
557,1.00,0.004,0.0000
557,5.01,0.050,0.0000
557,2500.00,0.004,0.0032
557,11000.00,0.050,7.4850
557,286.12,0.020,0.2527
557,3.16,0.004,0.0000
557,10.00,0.050,0.0000
557,5000.00,0.004,0.0000
557,13000.00,0.050,0.0000
557,640.54,0.020,0.0000
557,5.01,0.004,0.0000
557,25.12,0.050,0.0000
557,11000.00,0.004,0.0008
557,904.79,0.020,0.0000
557,10.00,0.004,3.9355
557,40.00,0.050,0.0000
557,13000.00,0.004,13.3086
558,904.79,0.004,3.2849
558,2500.00,0.050,0.0000
558,40.00,0.020,0.0000
558,3.16,0.050,0.0000
558,1434.00,0.004,3.7296
558,5000.00,0.050,1.4812
558,101.52,0.020,0.3722
558,1.00,0.004,0.0000
558,5.01,0.050,0.0000
558,2500.00,0.004,8.8590
558,11000.00,0.050,0.2840
558,286.12,0.020,1.5586
558,3.16,0.004,3.2870
558,10.00,0.050,0.0000
558,5000.00,0.004,1.1246
558,13000.00,0.050,1.8809
558,640.54,0.020,1.5429
558,5.01,0.004,2.5991
558,25.12,0.050,0.0000
558,11000.00,0.004,15.5927
558,904.79,0.020,0.4568
558,10.00,0.004,8.2489
558,40.00,0.050,0.0000
558,13000.00,0.004,11.4003
558,1434.00,0.020,3.0745
558,25.12,0.004,6.5186
558,101.52,0.050,0.0000
558,1.00,0.020,0.0000
558,2500.00,0.020,2.3407
558,40.00,0.004,0.0000
558,286.12,0.050,0.0000
558,3.16,0.020,3.2327
558,5000.00,0.020,4.5590
558,101.52,0.004,0.0000
558,640.54,0.050,0.9141
558,5.01,0.020,0.0000
558,11000.00,0.020,4.2622
558,286.12,0.004,0.0000
558,904.79,0.050,7.8837
558,10.00,0.020,0.0000
558,13000.00,0.020,2.8193
558,640.54,0.004,0.0000
558,1434.00,0.050,0.0000
558,25.12,0.020,0.0000
558,1.00,0.050,1.6122
561,11000.00,0.020,9.3267
561,286.12,0.004,0.0000
561,904.79,0.050,10.2893
561,10.00,0.020,0.0000
561,13000.00,0.020,13.0029
561,640.54,0.004,0.0000
561,1434.00,0.050,30.8502
561,25.12,0.020,0.0000
561,1.00,0.050,2.8695
561,904.79,0.004,0.0000
561,2500.00,0.050,12.0208
561,40.00,0.020,0.0000
561,3.16,0.050,0.0000
561,1434.00,0.004,0.0009
561,5000.00,0.050,1.1991
561,101.52,0.020,0.0000
561,1.00,0.004,0.0000
561,5.01,0.050,0.0000
561,2500.00,0.004,0.0000
561,11000.00,0.050,1.4077
561,286.12,0.020,0.0000
561,3.16,0.004,0.0000
561,10.00,0.050,0.0000
561,5000.00,0.004,0.0000
561,13000.00,0.050,0.0000
561,640.54,0.020,1.2060
561,5.01,0.004,0.0000
561,25.12,0.050,0.0000
561,11000.00,0.004,7.4836
561,904.79,0.020,0.2597
561,10.00,0.004,0.0000
561,40.00,0.050,0.6542
561,13000.00,0.004,0.0000
561,1434.00,0.020,0.0000
561,25.12,0.004,2.0043
561,101.52,0.050,0.0000
561,1.00,0.020,0.0000
561,2500.00,0.020,0.0000
561,40.00,0.004,3.5017
561,286.12,0.050,0.0011
561,3.16,0.020,3.1623
561,5000.00,0.020,2.8009
561,101.52,0.004,0.0000
561,640.54,0.050,1.0241
561,5.01,0.020,0.0000
563,1.00,0.004,0.0000
563,5.01,0.050,0.0000
563,2500.00,0.004,22.7504
563,11000.00,0.050,0.0000
563,286.12,0.020,0.0000
563,3.16,0.004,0.0000
563,10.00,0.050,0.0000
563,5000.00,0.004,22.3111
563,13000.00,0.050,0.0000
563,640.54,0.020,0.0000
563,5.01,0.004,0.0000
563,25.12,0.050,0.0000
563,11000.00,0.004,0.0000
563,904.79,0.020,0.0000
563,10.00,0.004,3.1925
563,40.00,0.050,0.0000
563,13000.00,0.004,0.0000
563,1434.00,0.020,14.4477
563,25.12,0.004,5.3617
563,101.52,0.050,0.0000
563,1.00,0.020,1.5498
563,2500.00,0.020,0.0018
563,40.00,0.004,1.7201
563,286.12,0.050,0.0000
563,3.16,0.020,9.2210
563,5000.00,0.020,0.7101
563,101.52,0.004,0.0000
563,640.54,0.050,0.0000
563,5.01,0.020,0.0000
563,11000.00,0.020,2.7487
563,286.12,0.004,0.0000
563,904.79,0.050,0.0000
563,10.00,0.020,0.0000
563,13000.00,0.020,6.2271
563,640.54,0.004,0.0000
563,1434.00,0.050,5.2797
563,25.12,0.020,0.0000
563,1.00,0.050,1.6292
563,904.79,0.004,0.0000
563,2500.00,0.050,5.1528
563,40.00,0.020,0.0000
563,3.16,0.050,0.0000
563,1434.00,0.004,0.0000
563,5000.00,0.050,0.0000
563,101.52,0.020,0.1675
565,25.12,0.020,0.0000
565,1.00,0.050,2.0428
565,904.79,0.004,0.0000
565,2500.00,0.050,0.0000
565,40.00,0.020,0.0000
565,3.16,0.050,0.4423
565,1434.00,0.004,0.0000
565,5000.00,0.050,0.0000
565,101.52,0.020,0.0000
565,1.00,0.004,0.0000
565,5.01,0.050,0.0000
565,2500.00,0.004,0.0000
565,11000.00,0.050,0.0000
565,286.12,0.020,0.0000
565,3.16,0.004,0.0000
565,10.00,0.050,0.0000
565,5000.00,0.004,1.5149
565,13000.00,0.050,2.8494
565,640.54,0.020,0.0000
565,5.01,0.004,6.3013
565,25.12,0.050,0.0000
565,11000.00,0.004,3.7017
565,904.79,0.020,0.0000
565,10.00,0.004,1.3455
565,40.00,0.050,0.0000
565,13000.00,0.004,14.5493
565,1434.00,0.020,0.0000
565,25.12,0.004,2.2950
565,101.52,0.050,0.0000
565,1.00,0.020,0.0000
565,2500.00,0.020,0.0000
565,40.00,0.004,1.5656
565,286.12,0.050,0.0000
565,3.16,0.020,3.5284
565,5000.00,0.020,11.8527
565,101.52,0.004,0.0000
565,640.54,0.050,0.0000
565,5.01,0.020,1.7525
565,11000.00,0.020,11.8678
565,286.12,0.004,0.0000
565,904.79,0.050,8.0189
565,10.00,0.020,0.0000
565,13000.00,0.020,19.5739
565,640.54,0.004,0.0000
565,1434.00,0.050,9.9793
566,10.00,0.004,17.4534
566,40.00,0.050,0.0000
566,13000.00,0.004,0.0000
566,1434.00,0.020,0.0000
566,25.12,0.004,16.5561
566,101.52,0.050,0.0000
566,1.00,0.020,0.0000
566,2500.00,0.020,0.0000
566,40.00,0.004,28.8858
566,286.12,0.050,0.0000
566,3.16,0.020,0.0000
566,5000.00,0.020,0.0000
566,101.52,0.004,0.0000
566,640.54,0.050,0.0000
566,5.01,0.020,0.3247
566,11000.00,0.020,0.0000
566,286.12,0.004,0.0000
566,904.79,0.050,0.6306
566,10.00,0.020,0.0000
566,13000.00,0.020,0.0000
566,640.54,0.004,0.0000
566,1434.00,0.050,0.0000
566,25.12,0.020,0.0000
566,1.00,0.050,0.0000
566,904.79,0.004,12.6201
566,2500.00,0.050,0.0000
566,40.00,0.020,0.0000
566,3.16,0.050,2.8820
566,1434.00,0.004,12.9566
566,5000.00,0.050,0.0000
566,101.52,0.020,0.0000
566,1.00,0.004,0.0000
566,5.01,0.050,0.0000
566,2500.00,0.004,7.9913
566,11000.00,0.050,0.0000
566,286.12,0.020,0.0000
566,3.16,0.004,0.0000
566,10.00,0.050,0.0000
566,5000.00,0.004,0.0000
566,13000.00,0.050,0.0000
566,640.54,0.020,0.0000
566,5.01,0.004,0.0000
566,25.12,0.050,0.0000
566,11000.00,0.004,0.1328
566,904.79,0.020,0.0000
568,3.16,0.020,0.0000
568,5000.00,0.020,0.0000
568,101.52,0.004,0.0000
568,640.54,0.050,0.0000
568,5.01,0.020,0.0000
568,11000.00,0.020,4.1891
568,286.12,0.004,0.0000
568,904.79,0.050,5.1515
568,10.00,0.020,0.0000
568,13000.00,0.020,35.5950
568,640.54,0.004,0.0000
568,1434.00,0.050,13.9852
568,25.12,0.020,0.0000
568,1.00,0.050,0.0000
568,904.79,0.004,0.0000
568,2500.00,0.050,0.0000
568,40.00,0.020,0.0000
568,3.16,0.050,0.0000
568,1434.00,0.004,0.0000
568,5000.00,0.050,0.0000
568,101.52,0.020,0.0000
568,1.00,0.004,0.0000
568,5.01,0.050,0.0000
568,2500.00,0.004,7.8530
568,11000.00,0.050,0.0000
568,286.12,0.020,0.0000
568,3.16,0.004,0.0000
568,10.00,0.050,0.0000
568,5000.00,0.004,33.6630
568,13000.00,0.050,0.0000
568,640.54,0.020,0.0000
568,5.01,0.004,0.0000
568,25.12,0.050,0.0000
568,11000.00,0.004,0.0000
568,904.79,0.020,0.0000
568,10.00,0.004,0.0000
568,40.00,0.050,0.0000
568,13000.00,0.004,0.0000
568,1434.00,0.020,2.1936
568,25.12,0.004,0.0000
568,101.52,0.050,0.0000
568,1.00,0.020,0.0000
568,2500.00,0.020,0.0000
568,40.00,0.004,2.8008
568,286.12,0.050,0.0000
569,13000.00,0.020,0.7693
569,640.54,0.004,0.0000
569,1434.00,0.050,0.7384
569,25.12,0.020,2.9625
569,1.00,0.050,0.9138
569,904.79,0.004,0.9342
569,2500.00,0.050,0.7734
569,40.00,0.020,12.7485
569,3.16,0.050,12.4069
569,1434.00,0.004,0.0000
569,5000.00,0.050,0.7812
569,101.52,0.020,1.6314
569,1.00,0.004,9.9577
569,5.01,0.050,5.7404
569,2500.00,0.004,0.6860
569,11000.00,0.050,0.7761
569,286.12,0.020,2.8752
569,3.16,0.004,0.5772
569,10.00,0.050,7.8839
569,5000.00,0.004,0.7331
569,13000.00,0.050,0.7817
569,640.54,0.020,3.6439
569,5.01,0.004,1.2087
569,25.12,0.050,2.0758
569,11000.00,0.004,0.0000
569,904.79,0.020,0.5530
569,10.00,0.004,0.0000
569,40.00,0.050,1.7968
569,13000.00,0.004,0.7605
569,1434.00,0.020,0.7235
569,25.12,0.004,6.0043
569,101.52,0.050,1.6652
569,1.00,0.020,2.5659
569,2500.00,0.020,0.7327
569,40.00,0.004,1.1655
569,286.12,0.050,0.0000
569,3.16,0.020,1.3459
569,5000.00,0.020,0.0000
569,101.52,0.004,1.4072
569,640.54,0.050,0.0000
569,5.01,0.020,1.0505
569,11000.00,0.020,0.7557
569,286.12,0.004,2.9502
569,904.79,0.050,0.6831
569,10.00,0.020,0.0000
570,101.52,0.004,0.0000
570,640.54,0.050,0.0000
570,5.01,0.020,0.0000
570,11000.00,0.020,15.9902
570,286.12,0.004,0.0000
570,904.79,0.050,21.4669
570,10.00,0.020,0.0000
570,13000.00,0.020,26.6141
570,640.54,0.004,0.0000
570,1434.00,0.050,16.5667
570,25.12,0.020,0.0000
570,1.00,0.050,0.0000
570,904.79,0.004,0.0000
570,2500.00,0.050,4.4390
570,40.00,0.020,0.0000
570,3.16,0.050,0.0000
570,1434.00,0.004,0.0000
570,5000.00,0.050,0.0000
570,101.52,0.020,0.0000
570,1.00,0.004,0.0000
570,5.01,0.050,0.0000
570,2500.00,0.004,0.0000
570,11000.00,0.050,0.0000
570,286.12,0.020,0.0000
570,3.16,0.004,1.3430
570,10.00,0.050,3.8850
570,5000.00,0.004,0.0000
570,13000.00,0.050,0.0000
570,640.54,0.020,0.0000
570,5.01,0.004,0.0000
570,25.12,0.050,0.0000
570,11000.00,0.004,0.0000
570,904.79,0.020,0.0000
570,10.00,0.004,0.0000
570,40.00,0.050,0.0000
570,13000.00,0.004,0.0000
570,1434.00,0.020,0.0000
570,25.12,0.004,0.0000
570,101.52,0.050,0.0000
570,1.00,0.020,1.1504
570,2500.00,0.020,0.0000
570,40.00,0.004,0.0000
570,286.12,0.050,0.0000
570,3.16,0.020,1.0251
570,5000.00,0.020,11.2742
571,2500.00,0.020,0.0000
571,40.00,0.004,0.0000
571,286.12,0.050,0.0000
571,3.16,0.020,0.0000
571,5000.00,0.020,12.3423
571,101.52,0.004,0.0000
571,640.54,0.050,0.0000
571,5.01,0.020,0.0000
571,11000.00,0.020,0.0000
571,286.12,0.004,0.0000
571,904.79,0.050,17.1218
571,10.00,0.020,0.0000
571,13000.00,0.020,0.0000
571,640.54,0.004,0.0000
571,1434.00,0.050,15.3092
571,25.12,0.020,0.0000
571,1.00,0.050,0.0000
571,904.79,0.004,0.0000
571,2500.00,0.050,0.0000
571,40.00,0.020,0.0000
571,3.16,0.050,0.0000
571,1434.00,0.004,0.0000
571,5000.00,0.050,0.0000
571,101.52,0.020,0.0000
571,1.00,0.004,0.0000
571,5.01,0.050,0.0000
571,2500.00,0.004,35.8040
571,11000.00,0.050,0.0000
571,286.12,0.020,0.0000
571,3.16,0.004,0.0000
571,10.00,0.050,0.0000
571,5000.00,0.004,4.3198
571,13000.00,0.050,0.0000
571,640.54,0.020,0.0000
571,5.01,0.004,2.5551
571,25.12,0.050,0.0000
571,11000.00,0.004,0.1588
571,904.79,0.020,2.6974
571,10.00,0.004,0.0000
571,40.00,0.050,0.0000
571,13000.00,0.004,0.0391
571,1434.00,0.020,1.4779
571,25.12,0.004,7.3388
571,101.52,0.050,0.0000
571,1.00,0.020,0.0000
572,5.01,0.020,0.0000
572,11000.00,0.020,20.1180
572,286.12,0.004,0.0000
572,904.79,0.050,1.0700
572,10.00,0.020,0.0000
572,13000.00,0.020,48.2419
572,640.54,0.004,0.0000
572,1434.00,0.050,20.4832
572,25.12,0.020,0.0000
572,1.00,0.050,0.0000
572,904.79,0.004,0.0000
572,2500.00,0.050,0.0000
572,40.00,0.020,0.0000
572,3.16,0.050,0.0000
572,1434.00,0.004,0.0000
572,5000.00,0.050,0.0000
572,101.52,0.020,0.0000
572,1.00,0.004,0.0000
572,5.01,0.050,0.0000
572,2500.00,0.004,0.0000
572,11000.00,0.050,0.0000
572,286.12,0.020,0.0000
572,3.16,0.004,0.0000
572,10.00,0.050,0.0000
572,5000.00,0.004,0.0000
572,13000.00,0.050,3.6104
572,640.54,0.020,0.0000
572,5.01,0.004,5.6484
572,25.12,0.050,0.0000
572,11000.00,0.004,0.0000
572,904.79,0.020,0.0000
572,10.00,0.004,0.0000
572,40.00,0.050,0.0000
572,13000.00,0.004,7.5635
572,1434.00,0.020,0.0000
572,25.12,0.004,0.0000
572,101.52,0.050,0.0000
572,1.00,0.020,0.0000
572,2500.00,0.020,0.0000
572,40.00,0.004,0.0000
572,286.12,0.050,0.0000
572,3.16,0.020,0.0000
572,5000.00,0.020,0.0018
572,101.52,0.004,0.0000
572,640.54,0.050,0.0000
580,25.12,0.004,9.6432
580,101.52,0.050,0.0000
580,1.00,0.020,0.0000
580,2500.00,0.020,0.0000
580,40.00,0.004,7.1574
580,286.12,0.050,0.0000
580,3.16,0.020,5.4594
580,5000.00,0.020,0.0326
580,101.52,0.004,0.0000
580,640.54,0.050,0.0000
580,5.01,0.020,0.0000
580,11000.00,0.020,2.8599
580,286.12,0.004,0.0000
580,904.79,0.050,8.8201
580,10.00,0.020,0.0021
580,13000.00,0.020,0.0000
580,640.54,0.004,0.0000
580,1434.00,0.050,0.0000
580,25.12,0.020,0.0000
580,1.00,0.050,2.9873
580,904.79,0.004,0.0000
580,2500.00,0.050,3.3110
580,40.00,0.020,0.0000
580,3.16,0.050,3.1875
580,1434.00,0.004,0.0010
580,5000.00,0.050,0.0000
580,101.52,0.020,2.3273
580,1.00,0.004,0.5281
580,5.01,0.050,0.0000
580,2500.00,0.004,20.1042
580,11000.00,0.050,0.9218
580,286.12,0.020,3.2705
580,3.16,0.004,0.0000
580,10.00,0.050,0.0000
580,5000.00,0.004,14.0762
580,13000.00,0.050,0.0000
580,640.54,0.020,0.0000
580,5.01,0.004,0.6761
580,25.12,0.050,0.0000
580,11000.00,0.004,0.0000
580,904.79,0.020,0.0000
580,10.00,0.004,4.7875
580,40.00,0.050,0.0000
580,13000.00,0.004,0.0010
580,1434.00,0.020,11.2084
581,640.54,0.020,1.7529
581,5.01,0.004,0.0000
581,25.12,0.050,0.0000
581,11000.00,0.004,0.0000
581,904.79,0.020,0.0000
581,10.00,0.004,1.9185
581,40.00,0.050,0.0000
581,13000.00,0.004,0.0000
581,1434.00,0.020,0.0000
581,25.12,0.004,2.5891
581,101.52,0.050,0.0000
581,1.00,0.020,0.0000
581,2500.00,0.020,0.0000
581,40.00,0.004,0.0000
581,286.12,0.050,0.0000
581,3.16,0.020,3.3082
581,5000.00,0.020,0.0000
581,101.52,0.004,0.3859
581,640.54,0.050,0.0000
581,5.01,0.020,0.0000
581,11000.00,0.020,26.1551
581,286.12,0.004,0.0000
581,904.79,0.050,5.3885
581,10.00,0.020,0.0000
581,13000.00,0.020,19.5818
581,640.54,0.004,0.0000
581,1434.00,0.050,27.0174
581,25.12,0.020,0.0000
581,1.00,0.050,1.6885
581,904.79,0.004,0.0000
581,2500.00,0.050,6.1238
581,40.00,0.020,0.0000
581,3.16,0.050,0.0000
581,1434.00,0.004,0.0000
581,5000.00,0.050,0.0000
581,101.52,0.020,0.0000
581,1.00,0.004,0.0000
581,5.01,0.050,0.0000
581,2500.00,0.004,0.0000
581,11000.00,0.050,10.7563
581,286.12,0.020,0.0000
581,3.16,0.004,0.0000
581,10.00,0.050,0.0000
581,5000.00,0.004,0.0000
581,13000.00,0.050,0.4169
582,3.16,0.020,0.0000
582,5000.00,0.020,20.6329
582,101.52,0.004,0.0000
582,640.54,0.050,0.0000
582,5.01,0.020,0.0000
582,11000.00,0.020,16.6161
582,286.12,0.004,0.0000
582,904.79,0.050,0.0000
582,10.00,0.020,0.0000
582,13000.00,0.020,0.0001
582,640.54,0.004,0.0000
582,1434.00,0.050,33.0030
582,25.12,0.020,0.0000
582,1.00,0.050,0.2562
582,904.79,0.004,0.0000
582,2500.00,0.050,14.9637
582,40.00,0.020,0.0000
582,3.16,0.050,0.0000
582,1434.00,0.004,0.0000
582,5000.00,0.050,3.7964
582,101.52,0.020,0.3496
582,1.00,0.004,0.0000
582,5.01,0.050,0.0000
582,2500.00,0.004,0.2486
582,11000.00,0.050,14.8762
582,286.12,0.020,0.0000
582,3.16,0.004,0.0000
582,10.00,0.050,0.0000
582,5000.00,0.004,0.0000
582,13000.00,0.050,0.0000
582,640.54,0.020,0.0000
582,5.01,0.004,0.2487
582,25.12,0.050,0.0000
582,11000.00,0.004,0.0000
582,904.79,0.020,0.0000
582,10.00,0.004,0.0000
582,40.00,0.050,0.0000
582,13000.00,0.004,0.0000
582,1434.00,0.020,0.0000
582,25.12,0.004,0.2484
582,101.52,0.050,0.0000
582,1.00,0.020,0.0000
582,2500.00,0.020,0.2476
582,40.00,0.004,0.0000
582,286.12,0.050,0.0000
583,2500.00,0.020,6.5048
583,40.00,0.004,0.8339
583,286.12,0.050,0.0000
583,3.16,0.020,1.2605
583,5000.00,0.020,1.1714
583,101.52,0.004,0.0000
583,640.54,0.050,0.0000
583,5.01,0.020,0.0000
583,11000.00,0.020,4.7247
583,286.12,0.004,0.0000
583,904.79,0.050,2.3387
583,10.00,0.020,0.0000
583,13000.00,0.020,0.0000
583,640.54,0.004,0.0000
583,1434.00,0.050,34.2921
583,25.12,0.020,0.0000
583,1.00,0.050,0.0000
583,904.79,0.004,0.0000
583,2500.00,0.050,0.7931
583,40.00,0.020,0.0000
583,3.16,0.050,0.8578
583,1434.00,0.004,0.0000
583,5000.00,0.050,0.0000
583,101.52,0.020,0.0000
583,1.00,0.004,3.7362
583,5.01,0.050,0.0000
583,2500.00,0.004,21.4128
583,11000.00,0.050,0.0000
583,286.12,0.020,0.0000
583,3.16,0.004,0.0000
583,10.00,0.050,0.0000
583,5000.00,0.004,15.0672
583,13000.00,0.050,0.0000
583,640.54,0.020,0.0000
583,5.01,0.004,1.8587
583,25.12,0.050,0.0000
583,11000.00,0.004,0.0000
583,904.79,0.020,0.0000
583,10.00,0.004,0.0000
583,40.00,0.050,0.0000
583,13000.00,0.004,0.0046
583,1434.00,0.020,2.7323
583,25.12,0.004,4.4601
583,101.52,0.050,0.0000
583,1.00,0.020,4.8349
584,904.79,0.004,7.9425
584,2500.00,0.050,0.0000
584,40.00,0.020,0.0000
584,3.16,0.050,8.6562
584,1434.00,0.004,0.0000
584,5000.00,0.050,0.0000
584,101.52,0.020,12.6321
584,1.00,0.004,3.3772
584,5.01,0.050,0.0000
584,2500.00,0.004,22.6944
584,11000.00,0.050,0.0000
584,286.12,0.020,0.0000
584,3.16,0.004,0.0000
584,10.00,0.050,9.3575
584,5000.00,0.004,0.0000
584,13000.00,0.050,0.0000
584,640.54,0.020,1.1394
584,5.01,0.004,0.0000
584,25.12,0.050,0.0000
584,11000.00,0.004,0.0000
584,904.79,0.020,0.0056
584,10.00,0.004,0.0030
584,40.00,0.050,0.0525
584,13000.00,0.004,0.0000
584,1434.00,0.020,0.0000
584,25.12,0.004,0.0000
584,101.52,0.050,0.0000
584,1.00,0.020,7.6282
584,2500.00,0.020,0.0000
584,40.00,0.004,0.0000
584,286.12,0.050,16.5611
584,3.16,0.020,0.5262
584,5000.00,0.020,0.0000
584,101.52,0.004,8.6276
584,640.54,0.050,0.0000
584,5.01,0.020,0.0000
584,11000.00,0.020,0.0000
584,286.12,0.004,0.0000
584,904.79,0.050,0.0002
584,10.00,0.020,0.0000
584,13000.00,0.020,0.0000
584,640.54,0.004,0.0000
584,1434.00,0.050,0.0000
584,25.12,0.020,0.0000
584,1.00,0.050,0.0000
585,5.01,0.004,0.7105
585,25.12,0.050,0.0000
585,11000.00,0.004,0.0000
585,904.79,0.020,6.8554
585,10.00,0.004,10.0869
585,40.00,0.050,0.0000
585,13000.00,0.004,3.5153
585,1434.00,0.020,0.0000
585,25.12,0.004,9.8087
585,101.52,0.050,0.0000
585,1.00,0.020,0.0000
585,2500.00,0.020,0.1990
585,40.00,0.004,5.1209
585,286.12,0.050,0.0000
585,3.16,0.020,0.8770
585,5000.00,0.020,3.5492
585,101.52,0.004,0.0000
585,640.54,0.050,0.0000
585,5.01,0.020,1.4342
585,11000.00,0.020,4.8716
585,286.12,0.004,0.0000
585,904.79,0.050,0.0000
585,10.00,0.020,7.3703
585,13000.00,0.020,0.0000
585,640.54,0.004,0.0000
585,1434.00,0.050,0.0000
585,25.12,0.020,0.0000
585,1.00,0.050,1.1056
585,904.79,0.004,0.0000
585,2500.00,0.050,0.0000
585,40.00,0.020,0.0000
585,3.16,0.050,5.0233
585,1434.00,0.004,22.0030
585,5000.00,0.050,2.4677
585,101.52,0.020,0.0000
585,1.00,0.004,4.2759
585,5.01,0.050,0.0000
585,2500.00,0.004,6.4296
585,11000.00,0.050,1.0660
585,286.12,0.020,0.0008
585,3.16,0.004,0.0016
585,10.00,0.050,0.0000
585,5000.00,0.004,1.1726
585,13000.00,0.050,0.2163
585,640.54,0.020,0.0000
586,286.12,0.020,0.0000
586,3.16,0.004,1.1454
586,10.00,0.050,0.0000
586,5000.00,0.004,0.0000
586,13000.00,0.050,1.1517
586,640.54,0.020,0.0000
586,5.01,0.004,2.4853
586,25.12,0.050,0.0000
586,11000.00,0.004,0.1100
586,904.79,0.020,0.0000
586,10.00,0.004,2.1525
586,40.00,0.050,0.0000
586,13000.00,0.004,2.4029
586,1434.00,0.020,0.0000
586,25.12,0.004,0.9202
586,101.52,0.050,0.0000
586,1.00,0.020,0.0000
586,2500.00,0.020,0.0000
586,40.00,0.004,0.0000
586,286.12,0.050,0.0000
586,3.16,0.020,1.5203
586,5000.00,0.020,0.0000
586,101.52,0.004,0.0000
586,640.54,0.050,0.0000
586,5.01,0.020,0.0000
586,11000.00,0.020,11.2272
586,286.12,0.004,0.0000
586,904.79,0.050,2.3695
586,10.00,0.020,0.0000
586,13000.00,0.020,28.1038
586,640.54,0.004,0.0000
586,1434.00,0.050,50.5125
586,25.12,0.020,0.0000
586,1.00,0.050,0.0000
586,904.79,0.004,0.0000
586,2500.00,0.050,0.0000
586,40.00,0.020,0.0000
586,3.16,0.050,0.0000
586,1434.00,0.004,0.0000
586,5000.00,0.050,0.0000
586,101.52,0.020,0.0000
586,1.00,0.004,1.7525
586,5.01,0.050,0.0000
586,2500.00,0.004,0.0000
586,11000.00,0.050,0.0000
587,11000.00,0.004,5.4007
587,904.79,0.020,0.0000
587,10.00,0.004,2.7682
587,40.00,0.050,0.0000
587,13000.00,0.004,9.1799
587,1434.00,0.020,0.0000
587,25.12,0.004,0.0000
587,101.52,0.050,0.0000
587,1.00,0.020,0.0000
587,2500.00,0.020,0.0000
587,40.00,0.004,0.0000
587,286.12,0.050,0.0000
587,3.16,0.020,2.1538
587,5000.00,0.020,0.0000
587,101.52,0.004,0.0000
587,640.54,0.050,0.0000
587,5.01,0.020,0.0000
587,11000.00,0.020,19.0186
587,286.12,0.004,0.0000
587,904.79,0.050,14.1620
587,10.00,0.020,0.0000
587,13000.00,0.020,20.6515
587,640.54,0.004,0.0000
587,1434.00,0.050,18.0950
587,25.12,0.020,0.0000
587,1.00,0.050,0.0000
587,904.79,0.004,0.0000
587,2500.00,0.050,0.0000
587,40.00,0.020,0.0000
587,3.16,0.050,0.2071
587,1434.00,0.004,0.0000
587,5000.00,0.050,0.0000
587,101.52,0.020,0.0000
587,1.00,0.004,2.3729
587,5.01,0.050,0.0000
587,2500.00,0.004,1.5728
587,11000.00,0.050,0.0000
587,286.12,0.020,0.0000
587,3.16,0.004,1.1724
587,10.00,0.050,0.0000
587,5000.00,0.004,7.5255
587,13000.00,0.050,0.0000
587,640.54,0.020,0.0000
587,5.01,0.004,0.0000
587,25.12,0.050,0.0000
589,904.79,0.020,24.7388
589,10.00,0.004,2.6874
589,40.00,0.050,0.0000
589,13000.00,0.004,2.6479
589,1434.00,0.020,0.0026
589,25.12,0.004,6.2051
589,101.52,0.050,0.0000
589,1.00,0.020,0.0034
589,2500.00,0.020,0.0024
589,40.00,0.004,0.0000
589,286.12,0.050,0.0000
589,3.16,0.020,4.5159
589,5000.00,0.020,9.2046
589,101.52,0.004,0.0000
589,640.54,0.050,0.0000
589,5.01,0.020,0.0000
589,11000.00,0.020,18.6260
589,286.12,0.004,0.0000
589,904.79,0.050,0.0000
589,10.00,0.020,0.0007
589,13000.00,0.020,5.1074
589,640.54,0.004,0.0000
589,1434.00,0.050,0.0000
589,25.12,0.020,0.0000
589,1.00,0.050,0.1226
589,904.79,0.004,0.0000
589,2500.00,0.050,0.0000
589,40.00,0.020,0.0000
589,3.16,0.050,0.0000
589,1434.00,0.004,4.7377
589,5000.00,0.050,0.1637
589,101.52,0.020,0.0000
589,1.00,0.004,5.6598
589,5.01,0.050,0.8330
589,2500.00,0.004,0.0000
589,11000.00,0.050,2.8498
589,286.12,0.020,2.0471
589,3.16,0.004,0.0000
589,10.00,0.050,1.7334
589,5000.00,0.004,0.0000
589,13000.00,0.050,0.9808
589,640.54,0.020,5.4144
589,5.01,0.004,4.3670
589,25.12,0.050,0.0000
589,11000.00,0.004,1.5064
592,1434.00,0.020,3.1731
592,25.12,0.004,7.2376
592,101.52,0.050,0.0000
592,1.00,0.020,2.6412
592,2500.00,0.020,1.1664
592,40.00,0.004,7.7710
592,286.12,0.050,0.0000
592,3.16,0.020,7.8895
592,5000.00,0.020,1.6303
592,101.52,0.004,0.0000
592,640.54,0.050,0.0000
592,5.01,0.020,0.0000
592,11000.00,0.020,2.9829
592,286.12,0.004,0.0000
592,904.79,0.050,3.2384
592,10.00,0.020,1.7018
592,13000.00,0.020,1.4921
592,640.54,0.004,0.0000
592,1434.00,0.050,1.5119
592,25.12,0.020,0.0000
592,1.00,0.050,10.3604
592,904.79,0.004,0.0000
592,2500.00,0.050,3.4860
592,40.00,0.020,0.0000
592,3.16,0.050,0.0000
592,1434.00,0.004,7.3827
592,5000.00,0.050,0.0000
592,101.52,0.020,0.0000
592,1.00,0.004,2.5148
592,5.01,0.050,0.0000
592,2500.00,0.004,6.3693
592,11000.00,0.050,0.0000
592,286.12,0.020,0.0000
592,3.16,0.004,0.0000
592,10.00,0.050,0.0000
592,5000.00,0.004,1.8601
592,13000.00,0.050,1.7806
592,640.54,0.020,0.0000
592,5.01,0.004,5.1580
592,25.12,0.050,0.0000
592,11000.00,0.004,0.0000
592,904.79,0.020,7.3891
592,10.00,0.004,10.1388
592,40.00,0.050,0.0000
592,13000.00,0.004,2.9577
595,25.12,0.004,0.0000
595,101.52,0.050,0.0000
595,1.00,0.020,0.0000
595,2500.00,0.020,0.0000
595,40.00,0.004,0.0000
595,286.12,0.050,0.0000
595,3.16,0.020,0.0000
595,5000.00,0.020,8.3938
595,101.52,0.004,0.0000
595,640.54,0.050,7.2016
595,5.01,0.020,0.0000
595,11000.00,0.020,3.5399
595,286.12,0.004,0.0000
595,904.79,0.050,8.9187
595,10.00,0.020,0.0000
595,13000.00,0.020,19.1874
595,640.54,0.004,0.0000
595,1434.00,0.050,18.7675
595,25.12,0.020,0.0000
595,1.00,0.050,0.0000
595,904.79,0.004,0.0000
595,2500.00,0.050,1.1350
595,40.00,0.020,0.0000
595,3.16,0.050,0.0000
595,1434.00,0.004,0.0000
595,5000.00,0.050,15.7056
595,101.52,0.020,0.0000
595,1.00,0.004,0.0000
595,5.01,0.050,0.0000
595,2500.00,0.004,0.0000
595,11000.00,0.050,8.8870
595,286.12,0.020,0.0000
595,3.16,0.004,0.0000
595,10.00,0.050,10.6757
595,5000.00,0.004,0.0000
595,13000.00,0.050,2.6139
595,640.54,0.020,0.0000
595,5.01,0.004,0.0000
595,25.12,0.050,0.0000
595,11000.00,0.004,0.0000
595,904.79,0.020,0.0000
595,10.00,0.004,0.0000
595,40.00,0.050,0.0000
595,13000.00,0.004,0.0000
595,1434.00,0.020,0.0000
596,640.54,0.020,2.7764
596,5.01,0.004,2.9027
596,25.12,0.050,0.0000
596,11000.00,0.004,0.0000
596,904.79,0.020,2.9683
596,10.00,0.004,0.0000
596,40.00,0.050,0.0000
596,13000.00,0.004,0.0000
596,1434.00,0.020,0.0000
596,25.12,0.004,0.0000
596,101.52,0.050,0.0000
596,1.00,0.020,0.0000
596,2500.00,0.020,6.1605
596,40.00,0.004,0.0000
596,286.12,0.050,0.0000
596,3.16,0.020,1.3142
596,5000.00,0.020,12.7872
596,101.52,0.004,1.6335
596,640.54,0.050,8.5578
596,5.01,0.020,0.0000
596,11000.00,0.020,2.3007
596,286.12,0.004,1.9795
596,904.79,0.050,28.4868
596,10.00,0.020,0.0000
596,13000.00,0.020,2.9094
596,640.54,0.004,0.0000
596,1434.00,0.050,15.5451
596,25.12,0.020,0.0000
596,1.00,0.050,0.0000
596,904.79,0.004,0.0000
596,2500.00,0.050,3.4943
596,40.00,0.020,0.0000
596,3.16,0.050,0.0000
596,1434.00,0.004,0.0000
596,5000.00,0.050,0.0000
596,101.52,0.020,0.8092
596,1.00,0.004,0.0000
596,5.01,0.050,0.0000
596,2500.00,0.004,0.0000
596,11000.00,0.050,0.6169
596,286.12,0.020,0.4907
596,3.16,0.004,0.0000
596,10.00,0.050,0.0000
596,5000.00,0.004,0.0000
596,13000.00,0.050,7.1912
599,1.00,0.020,0.0000
599,2500.00,0.020,0.0000
599,40.00,0.004,0.0000
599,286.12,0.050,0.0000
599,3.16,0.020,0.0000
599,5000.00,0.020,10.2665
599,101.52,0.004,0.0000
599,640.54,0.050,0.0000
599,5.01,0.020,0.0000
599,11000.00,0.020,16.2184
599,286.12,0.004,0.0000
599,904.79,0.050,15.4580
599,10.00,0.020,0.0000
599,13000.00,0.020,19.7030
599,640.54,0.004,0.0000
599,1434.00,0.050,42.9122
599,25.12,0.020,0.0000
599,1.00,0.050,0.0000
599,904.79,0.004,0.0000
599,2500.00,0.050,0.0000
599,40.00,0.020,0.0000
599,3.16,0.050,0.0000
599,1434.00,0.004,0.0000
599,5000.00,0.050,0.0000
599,101.52,0.020,0.0000
599,1.00,0.004,0.0000
599,5.01,0.050,0.0000
599,2500.00,0.004,0.0000
599,11000.00,0.050,0.0000
599,286.12,0.020,0.0000
599,3.16,0.004,0.0000
599,10.00,0.050,0.0000
599,5000.00,0.004,0.0000
599,13000.00,0.050,0.0000
599,640.54,0.020,0.0000
599,5.01,0.004,0.0000
599,25.12,0.050,0.0000
599,11000.00,0.004,0.0000
599,904.79,0.020,0.0000
599,10.00,0.004,0.0000
599,40.00,0.050,0.0000
599,13000.00,0.004,0.0000
599,1434.00,0.020,0.0000
599,25.12,0.004,0.0000
599,101.52,0.050,0.0000
600,640.54,0.020,15.1709
600,5.01,0.004,0.0000
600,25.12,0.050,0.0000
600,11000.00,0.004,0.0000
600,904.79,0.020,0.0000
600,10.00,0.004,0.0000
600,40.00,0.050,0.0000
600,13000.00,0.004,0.0000
600,1434.00,0.020,0.0000
600,25.12,0.004,0.0000
600,101.52,0.050,0.0000
600,1.00,0.020,0.0000
600,2500.00,0.020,0.0000
600,40.00,0.004,0.0000
600,286.12,0.050,0.0000
600,3.16,0.020,0.0000
600,5000.00,0.020,10.2340
600,101.52,0.004,0.0000
600,640.54,0.050,26.1266
600,5.01,0.020,1.3795
600,11000.00,0.020,0.0000
600,286.12,0.004,8.6206
600,904.79,0.050,0.8265
600,10.00,0.020,0.0000
600,13000.00,0.020,0.0000
600,640.54,0.004,0.0000
600,1434.00,0.050,2.9695
600,25.12,0.020,0.0000
600,1.00,0.050,17.7261
600,904.79,0.004,0.0000
600,2500.00,0.050,0.0000
600,40.00,0.020,0.0000
600,3.16,0.050,0.0000
600,1434.00,0.004,20.5921
600,5000.00,0.050,0.0000
600,101.52,0.020,0.0000
600,1.00,0.004,0.0000
600,5.01,0.050,0.0000
600,2500.00,0.004,0.0000
600,11000.00,0.050,3.2036
600,286.12,0.020,0.0000
600,3.16,0.004,0.0000
600,10.00,0.050,0.0000
600,5000.00,0.004,0.0000
600,13000.00,0.050,1.3115
601,5000.00,0.004,0.0000
601,13000.00,0.050,0.0000
601,640.54,0.020,0.0000
601,5.01,0.004,0.0000
601,25.12,0.050,0.0000
601,11000.00,0.004,5.9137
601,904.79,0.020,0.0000
601,10.00,0.004,0.0000
601,40.00,0.050,0.0000
601,13000.00,0.004,7.6131
601,1434.00,0.020,0.0000
601,25.12,0.004,0.0000
601,101.52,0.050,0.0000
601,1.00,0.020,0.0000
601,2500.00,0.020,0.0000
601,40.00,0.004,0.0000
601,286.12,0.050,0.0000
601,3.16,0.020,3.9643
601,5000.00,0.020,0.0000
601,101.52,0.004,0.0000
601,640.54,0.050,0.0001
601,5.01,0.020,0.0000
601,11000.00,0.020,8.6761
601,286.12,0.004,0.0000
601,904.79,0.050,20.1939
601,10.00,0.020,0.0000
601,13000.00,0.020,21.9970
601,640.54,0.004,0.0000
601,1434.00,0.050,20.3045
601,25.12,0.020,0.0000
601,1.00,0.050,0.0000
601,904.79,0.004,0.0000
601,2500.00,0.050,9.3952
601,40.00,0.020,0.0000
601,3.16,0.050,0.0000
601,1434.00,0.004,0.0000
601,5000.00,0.050,0.0000
601,101.52,0.020,0.0000
601,1.00,0.004,0.0000
601,5.01,0.050,0.0000
601,2500.00,0.004,0.0000
601,11000.00,0.050,0.0000
601,286.12,0.020,0.0014
601,3.16,0.004,0.0000
601,10.00,0.050,5.7689
605,286.12,0.004,0.0000
605,904.79,0.050,3.1148
605,10.00,0.020,0.0000
605,13000.00,0.020,37.8027
605,640.54,0.004,0.0000
605,1434.00,0.050,37.1953
605,25.12,0.020,0.0000
605,1.00,0.050,0.0000
605,904.79,0.004,0.0000
605,2500.00,0.050,0.0000
605,40.00,0.020,0.0000
605,3.16,0.050,0.0000
605,1434.00,0.004,0.0000
605,5000.00,0.050,0.0000
605,101.52,0.020,0.0000
605,1.00,0.004,0.0000
605,5.01,0.050,0.0000
605,2500.00,0.004,0.0000
605,11000.00,0.050,0.0000
605,286.12,0.020,0.0000
605,3.16,0.004,0.0000
605,10.00,0.050,0.0000
605,5000.00,0.004,10.1251
605,13000.00,0.050,0.0000
605,640.54,0.020,0.0000
605,5.01,0.004,0.0000
605,25.12,0.050,0.0000
605,11000.00,0.004,0.0000
605,904.79,0.020,0.0000
605,10.00,0.004,0.0000
605,40.00,0.050,0.0000
605,13000.00,0.004,0.0000
605,1434.00,0.020,0.0000
605,25.12,0.004,0.0000
605,101.52,0.050,0.0000
605,1.00,0.020,0.0000
605,2500.00,0.020,0.0000
605,40.00,0.004,0.0000
605,286.12,0.050,0.0000
605,3.16,0.020,0.0000
605,5000.00,0.020,0.0006
605,101.52,0.004,0.0000
605,640.54,0.050,0.0000
605,5.01,0.020,0.0000
605,11000.00,0.020,17.9901
606,10.00,0.020,0.0000
606,13000.00,0.020,8.6835
606,640.54,0.004,0.0000
606,1434.00,0.050,3.9770
606,25.12,0.020,0.0000
606,1.00,0.050,3.4585
606,904.79,0.004,0.0001
606,2500.00,0.050,2.2087
606,40.00,0.020,1.1421
606,3.16,0.050,0.0000
606,1434.00,0.004,2.4835
606,5000.00,0.050,2.9688
606,101.52,0.020,6.0628
606,1.00,0.004,0.0000
606,5.01,0.050,0.0000
606,2500.00,0.004,1.8539
606,11000.00,0.050,3.3486
606,286.12,0.020,4.9585
606,3.16,0.004,0.0000
606,10.00,0.050,0.0000
606,5000.00,0.004,1.1066
606,13000.00,0.050,1.7588
606,640.54,0.020,1.2249
606,5.01,0.004,5.3250
606,25.12,0.050,0.0000
606,11000.00,0.004,0.0000
606,904.79,0.020,0.7035
606,10.00,0.004,4.3351
606,40.00,0.050,0.0000
606,13000.00,0.004,2.5778
606,1434.00,0.020,0.6793
606,25.12,0.004,7.4894
606,101.52,0.050,0.0000
606,1.00,0.020,2.2764
606,2500.00,0.020,0.0000
606,40.00,0.004,0.0000
606,286.12,0.050,0.0000
606,3.16,0.020,4.3626
606,5000.00,0.020,1.1340
606,101.52,0.004,0.6352
606,640.54,0.050,0.0000
606,5.01,0.020,0.1683
606,11000.00,0.020,12.2314
606,286.12,0.004,0.0011
606,904.79,0.050,15.8685
607,2500.00,0.020,1.5458
607,40.00,0.004,5.1804
607,286.12,0.050,8.3955
607,3.16,0.020,0.0024
607,5000.00,0.020,0.0000
607,101.52,0.004,0.0074
607,640.54,0.050,23.1512
607,5.01,0.020,0.0000
607,11000.00,0.020,0.0000
607,286.12,0.004,0.0026
607,904.79,0.050,12.6038
607,10.00,0.020,0.0000
607,13000.00,0.020,0.0000
607,640.54,0.004,0.0000
607,1434.00,0.050,9.0162
607,25.12,0.020,0.0000
607,1.00,0.050,0.0000
607,904.79,0.004,0.0000
607,2500.00,0.050,0.0000
607,40.00,0.020,0.0000
607,3.16,0.050,0.0000
607,1434.00,0.004,0.0003
607,5000.00,0.050,0.0000
607,101.52,0.020,0.0030
607,1.00,0.004,14.9349
607,5.01,0.050,0.0000
607,2500.00,0.004,3.3037
607,11000.00,0.050,0.2480
607,286.12,0.020,0.0000
607,3.16,0.004,1.5567
607,10.00,0.050,0.0000
607,5000.00,0.004,3.1322
607,13000.00,0.050,0.8322
607,640.54,0.020,0.0000
607,5.01,0.004,0.0150
607,25.12,0.050,0.0000
607,11000.00,0.004,8.3983
607,904.79,0.020,0.0000
607,10.00,0.004,0.0053
607,40.00,0.050,0.0000
607,13000.00,0.004,11.4556
607,1434.00,0.020,0.0010
607,25.12,0.004,0.0000
607,101.52,0.050,0.0000
607,1.00,0.020,3.6639
608,3.16,0.050,1.6491
608,1434.00,0.004,0.0000
608,5000.00,0.050,0.0000
608,101.52,0.020,0.0000
608,1.00,0.004,0.0000
608,5.01,0.050,0.0000
608,2500.00,0.004,12.7741
608,11000.00,0.050,0.0000
608,286.12,0.020,0.0000
608,3.16,0.004,0.0000
608,10.00,0.050,0.0000
608,5000.00,0.004,8.2717
608,13000.00,0.050,1.5736
608,640.54,0.020,0.0000
608,5.01,0.004,0.8873
608,25.12,0.050,0.0000
608,11000.00,0.004,0.0000
608,904.79,0.020,0.0000
608,10.00,0.004,0.0000
608,40.00,0.050,0.0000
608,13000.00,0.004,20.3447
608,1434.00,0.020,0.0000
608,25.12,0.004,1.3567
608,101.52,0.050,0.0000
608,1.00,0.020,2.1536
608,2500.00,0.020,0.0000
608,40.00,0.004,0.0000
608,286.12,0.050,0.0000
608,3.16,0.020,1.8065
608,5000.00,0.020,0.0000
608,101.52,0.004,0.0000
608,640.54,0.050,0.0000
608,5.01,0.020,0.0000
608,11000.00,0.020,7.8840
608,286.12,0.004,0.0000
608,904.79,0.050,0.0000
608,10.00,0.020,0.0000
608,13000.00,0.020,32.3680
608,640.54,0.004,0.0000
608,1434.00,0.050,11.4680
608,25.12,0.020,0.0000
608,1.00,0.050,1.4123
608,904.79,0.004,0.0000
608,2500.00,0.050,0.0020
608,40.00,0.020,0.0000
609,904.79,0.004,7.5712
609,2500.00,0.050,4.7946
609,40.00,0.020,0.0000
609,3.16,0.050,2.0791
609,1434.00,0.004,12.4150
609,5000.00,0.050,1.5436
609,101.52,0.020,0.9999
609,1.00,0.004,0.4288
609,5.01,0.050,0.0000
609,2500.00,0.004,15.4229
609,11000.00,0.050,0.8102
609,286.12,0.020,7.2103
609,3.16,0.004,0.6424
609,10.00,0.050,0.0000
609,5000.00,0.004,15.1818
609,13000.00,0.050,1.1482
609,640.54,0.020,1.2795
609,5.01,0.004,1.3593
609,25.12,0.050,0.0000
609,11000.00,0.004,1.4366
609,904.79,0.020,0.0001
609,10.00,0.004,1.9080
609,40.00,0.050,0.0000
609,13000.00,0.004,0.9554
609,1434.00,0.020,5.8901
609,25.12,0.004,3.1959
609,101.52,0.050,0.0000
609,1.00,0.020,2.5484
609,2500.00,0.020,0.0000
609,40.00,0.004,0.0000
609,286.12,0.050,0.0000
609,3.16,0.020,2.2491
609,5000.00,0.020,1.9716
609,101.52,0.004,0.7604
609,640.54,0.050,0.0000
609,5.01,0.020,0.5499
609,11000.00,0.020,1.8027
609,286.12,0.004,1.3323
609,904.79,0.050,0.0000
609,10.00,0.020,0.0000
609,13000.00,0.020,0.0000
609,640.54,0.004,0.2749
609,1434.00,0.050,0.0000
609,25.12,0.020,0.9430
609,1.00,0.050,3.9305
610,11000.00,0.004,0.0000
610,904.79,0.020,0.0028
610,10.00,0.004,10.2873
610,40.00,0.050,0.0000
610,13000.00,0.004,5.5096
610,1434.00,0.020,2.7779
610,25.12,0.004,12.6093
610,101.52,0.050,0.0000
610,1.00,0.020,3.7940
610,2500.00,0.020,0.8539
610,40.00,0.004,5.7563
610,286.12,0.050,0.0000
610,3.16,0.020,4.9246
610,5000.00,0.020,3.7837
610,101.52,0.004,0.0000
610,640.54,0.050,0.0000
610,5.01,0.020,0.7028
610,11000.00,0.020,4.1954
610,286.12,0.004,0.0000
610,904.79,0.050,1.9357
610,10.00,0.020,0.0000
610,13000.00,0.020,4.1850
610,640.54,0.004,0.0000
610,1434.00,0.050,4.5587
610,25.12,0.020,0.0000
610,1.00,0.050,10.7702
610,904.79,0.004,0.0000
610,2500.00,0.050,0.4740
610,40.00,0.020,0.0000
610,3.16,0.050,1.9266
610,1434.00,0.004,0.0000
610,5000.00,0.050,0.0000
610,101.52,0.020,6.3260
610,1.00,0.004,0.6830
610,5.01,0.050,0.0000
610,2500.00,0.004,3.2564
610,11000.00,0.050,0.0000
610,286.12,0.020,1.6115
610,3.16,0.004,0.0000
610,10.00,0.050,0.0000
610,5000.00,0.004,0.8295
610,13000.00,0.050,0.0000
610,640.54,0.020,0.0000
610,5.01,0.004,7.0646
610,25.12,0.050,0.0000
611,40.00,0.004,5.0236
611,286.12,0.050,0.0000
611,3.16,0.020,3.8626
611,5000.00,0.020,7.1960
611,101.52,0.004,0.0000
611,640.54,0.050,0.7264
611,5.01,0.020,1.4547
611,11000.00,0.020,9.6806
611,286.12,0.004,0.0000
611,904.79,0.050,10.1922
611,10.00,0.020,0.0000
611,13000.00,0.020,10.9560
611,640.54,0.004,0.0000
611,1434.00,0.050,0.0000
611,25.12,0.020,0.0000
611,1.00,0.050,9.0175
611,904.79,0.004,0.0000
611,2500.00,0.050,1.7980
611,40.00,0.020,0.0000
611,3.16,0.050,1.2042
611,1434.00,0.004,2.8634
611,5000.00,0.050,0.0000
611,101.52,0.020,0.0000
611,1.00,0.004,3.5846
611,5.01,0.050,0.0000
611,2500.00,0.004,0.8518
611,11000.00,0.050,0.1187
611,286.12,0.020,1.5431
611,3.16,0.004,0.0000
611,10.00,0.050,0.0000
611,5000.00,0.004,1.9247
611,13000.00,0.050,2.0295
611,640.54,0.020,0.8801
611,5.01,0.004,5.7002
611,25.12,0.050,0.0000
611,11000.00,0.004,0.0000
611,904.79,0.020,8.5218
611,10.00,0.004,3.5161
611,40.00,0.050,0.0000
611,13000.00,0.004,1.5627
611,1434.00,0.020,0.0000
611,25.12,0.004,7.1560
611,101.52,0.050,0.0000
611,1.00,0.020,1.2219
611,2500.00,0.020,0.0000
613,1.00,0.020,1.7879
613,2500.00,0.020,0.0000
613,40.00,0.004,0.5096
613,286.12,0.050,0.0000
613,3.16,0.020,3.0832
613,5000.00,0.020,0.0000
613,101.52,0.004,0.0000
613,640.54,0.050,0.0000
613,5.01,0.020,1.8940
613,11000.00,0.020,7.3049
613,286.12,0.004,0.0000
613,904.79,0.050,0.0000
613,10.00,0.020,2.8788
613,13000.00,0.020,29.2224
613,640.54,0.004,0.0000
613,1434.00,0.050,12.7007
613,25.12,0.020,0.0000
613,1.00,0.050,1.1151
613,904.79,0.004,0.0000
613,2500.00,0.050,0.0000
613,40.00,0.020,0.0000
613,3.16,0.050,0.8212
613,1434.00,0.004,0.0000
613,5000.00,0.050,0.0000
613,101.52,0.020,0.0000
613,1.00,0.004,0.0000
613,5.01,0.050,0.0000
613,2500.00,0.004,7.3404
613,11000.00,0.050,1.0705
613,286.12,0.020,0.0000
613,3.16,0.004,0.0000
613,10.00,0.050,0.0000
613,5000.00,0.004,24.1167
613,13000.00,0.050,0.0000
613,640.54,0.020,0.0000
613,5.01,0.004,0.0000
613,25.12,0.050,0.0000
613,11000.00,0.004,0.0017
613,904.79,0.020,0.0000
613,10.00,0.004,1.1517
613,40.00,0.050,0.0000
613,13000.00,0.004,8.0060
613,1434.00,0.020,0.0000
613,25.12,0.004,1.2361
613,101.52,0.050,0.0000
616,3.16,0.050,0.0000
616,1434.00,0.004,0.0000
616,5000.00,0.050,0.0000
616,101.52,0.020,0.0000
616,1.00,0.004,0.0000
616,5.01,0.050,0.0000
616,2500.00,0.004,0.0000
616,11000.00,0.050,0.2396
616,286.12,0.020,0.7617
616,3.16,0.004,0.0000
616,10.00,0.050,8.2491
616,5000.00,0.004,0.0000
616,13000.00,0.050,3.6164
616,640.54,0.020,2.3528
616,5.01,0.004,1.2277
616,25.12,0.050,0.0000
616,11000.00,0.004,0.0000
616,904.79,0.020,2.7389
616,10.00,0.004,0.0000
616,40.00,0.050,0.0000
616,13000.00,0.004,0.0000
616,1434.00,0.020,0.0000
616,25.12,0.004,0.0000
616,101.52,0.050,0.0000
616,1.00,0.020,0.7302
616,2500.00,0.020,0.0000
616,40.00,0.004,0.0011
616,286.12,0.050,0.0000
616,3.16,0.020,1.0218
616,5000.00,0.020,15.2682
616,101.52,0.004,1.0127
616,640.54,0.050,2.5492
616,5.01,0.020,0.0000
616,11000.00,0.020,6.3183
616,286.12,0.004,1.0228
616,904.79,0.050,12.4320
616,10.00,0.020,0.0000
616,13000.00,0.020,10.4967
616,640.54,0.004,0.0000
616,1434.00,0.050,4.9337
616,25.12,0.020,0.0000
616,1.00,0.050,0.2432
616,904.79,0.004,0.0000
616,2500.00,0.050,27.9286
616,40.00,0.020,0.0000
617,11000.00,0.004,6.6520
617,904.79,0.020,0.0000
617,10.00,0.004,0.7763
617,40.00,0.050,0.0000
617,13000.00,0.004,15.7076
617,1434.00,0.020,0.0000
617,25.12,0.004,3.7927
617,101.52,0.050,0.0000
617,1.00,0.020,0.0000
617,2500.00,0.020,0.0000
617,40.00,0.004,0.0000
617,286.12,0.050,0.0000
617,3.16,0.020,0.8954
617,5000.00,0.020,13.6670
617,101.52,0.004,0.0000
617,640.54,0.050,0.0000
617,5.01,0.020,0.0000
617,11000.00,0.020,12.9334
617,286.12,0.004,0.0000
617,904.79,0.050,0.0000
617,10.00,0.020,0.0000
617,13000.00,0.020,12.8280
617,640.54,0.004,0.0000
617,1434.00,0.050,15.3722
617,25.12,0.020,0.0000
617,1.00,0.050,1.5811
617,904.79,0.004,0.0000
617,2500.00,0.050,0.0000
617,40.00,0.020,0.0000
617,3.16,0.050,0.0000
617,1434.00,0.004,0.0225
617,5000.00,0.050,0.0000
617,101.52,0.020,3.1299
617,1.00,0.004,0.0000
617,5.01,0.050,0.0000
617,2500.00,0.004,0.7614
617,11000.00,0.050,3.9054
617,286.12,0.020,0.0000
617,3.16,0.004,0.0000
617,10.00,0.050,0.0000
617,5000.00,0.004,0.0000
617,13000.00,0.050,8.2800
617,640.54,0.020,0.0000
617,5.01,0.004,3.4681
617,25.12,0.050,0.0000
619,1.00,0.004,2.9321
619,5.01,0.050,0.0000
619,2500.00,0.004,8.9382
619,11000.00,0.050,0.0000
619,286.12,0.020,17.5481
619,3.16,0.004,0.0000
619,10.00,0.050,0.0000
619,5000.00,0.004,3.6860
619,13000.00,0.050,0.0000
619,640.54,0.020,3.8946
619,5.01,0.004,1.8318
619,25.12,0.050,0.0000
619,11000.00,0.004,1.2874
619,904.79,0.020,0.0000
619,10.00,0.004,7.3603
619,40.00,0.050,0.0000
619,13000.00,0.004,0.6418
619,1434.00,0.020,3.6712
619,25.12,0.004,0.0000
619,101.52,0.050,0.0000
619,1.00,0.020,0.0000
619,2500.00,0.020,0.9508
619,40.00,0.004,19.8997
619,286.12,0.050,0.0542
619,3.16,0.020,0.0000
619,5000.00,0.020,0.0000
619,101.52,0.004,0.0191
619,640.54,0.050,0.1571
619,5.01,0.020,0.0000
619,11000.00,0.020,1.2774
619,286.12,0.004,0.0000
619,904.79,0.050,0.0000
619,10.00,0.020,0.0000
619,13000.00,0.020,0.0000
619,640.54,0.004,0.0000
619,1434.00,0.050,0.9965
619,25.12,0.020,0.0000
619,1.00,0.050,2.3266
619,904.79,0.004,0.0000
619,2500.00,0.050,0.0000
619,40.00,0.020,3.5979
619,3.16,0.050,0.0000
619,1434.00,0.004,14.7348
619,5000.00,0.050,0.0000
619,101.52,0.020,4.9107
620,3.16,0.004,0.7088
620,10.00,0.050,6.2755
620,5000.00,0.004,0.0000
620,13000.00,0.050,4.2696
620,640.54,0.020,2.1305
620,5.01,0.004,5.7905
620,25.12,0.050,0.8410
620,11000.00,0.004,0.0000
620,904.79,0.020,0.0000
620,10.00,0.004,1.9819
620,40.00,0.050,0.0000
620,13000.00,0.004,0.0000
620,1434.00,0.020,0.0000
620,25.12,0.004,4.2232
620,101.52,0.050,0.8732
620,1.00,0.020,1.2097
620,2500.00,0.020,0.0000
620,40.00,0.004,0.0000
620,286.12,0.050,0.0000
620,3.16,0.020,3.9660
620,5000.00,0.020,3.1153
620,101.52,0.004,3.4902
620,640.54,0.050,2.3360
620,5.01,0.020,0.0000
620,11000.00,0.020,4.5940
620,286.12,0.004,5.7775
620,904.79,0.050,2.3032
620,10.00,0.020,1.9366
620,13000.00,0.020,6.1558
620,640.54,0.004,0.0000
620,1434.00,0.050,14.3365
620,25.12,0.020,1.4438
620,1.00,0.050,4.2217
620,904.79,0.004,3.9831
620,2500.00,0.050,3.7866
620,40.00,0.020,1.7250
620,3.16,0.050,1.3482
620,1434.00,0.004,0.0000
620,5000.00,0.050,1.2985
620,101.52,0.020,1.3295
620,1.00,0.004,0.0000
620,5.01,0.050,0.8552
620,2500.00,0.004,0.0000
620,11000.00,0.050,0.3509
620,286.12,0.020,5.5385
626,904.79,0.020,0.0000
626,10.00,0.004,8.4487
626,40.00,0.050,0.0000
626,13000.00,0.004,0.0000
626,1434.00,0.020,0.0000
626,25.12,0.004,3.4553
626,101.52,0.050,0.0000
626,1.00,0.020,7.2160
626,2500.00,0.020,0.0000
626,40.00,0.004,23.9322
626,286.12,0.050,0.0000
626,3.16,0.020,1.3295
626,5000.00,0.020,2.3889
626,101.52,0.004,0.0000
626,640.54,0.050,6.1675
626,5.01,0.020,0.0000
626,11000.00,0.020,0.0000
626,286.12,0.004,0.0000
626,904.79,0.050,1.1969
626,10.00,0.020,5.6253
626,13000.00,0.020,3.5720
626,640.54,0.004,0.0000
626,1434.00,0.050,0.0000
626,25.12,0.020,0.0000
626,1.00,0.050,4.9359
626,904.79,0.004,0.0000
626,2500.00,0.050,0.6388
626,40.00,0.020,0.0000
626,3.16,0.050,1.8330
626,1434.00,0.004,3.3961
626,5000.00,0.050,0.0000
626,101.52,0.020,3.6526
626,1.00,0.004,4.1701
626,5.01,0.050,0.0000
626,2500.00,0.004,1.7496
626,11000.00,0.050,0.0000
626,286.12,0.020,6.9575
626,3.16,0.004,0.0021
626,10.00,0.050,0.0000
626,5000.00,0.004,0.0000
626,13000.00,0.050,0.9794
626,640.54,0.020,2.7961
626,5.01,0.004,1.8001
626,25.12,0.050,0.0000
626,11000.00,0.004,1.1908
628,25.12,0.020,0.0000
628,1.00,0.050,2.1797
628,904.79,0.004,0.0000
628,2500.00,0.050,4.2029
628,40.00,0.020,0.0000
628,3.16,0.050,2.8924
628,1434.00,0.004,0.0000
628,5000.00,0.050,0.0000
628,101.52,0.020,0.0000
628,1.00,0.004,5.2362
628,5.01,0.050,0.0000
628,2500.00,0.004,26.2706
628,11000.00,0.050,0.0000
628,286.12,0.020,0.0000
628,3.16,0.004,0.0000
628,10.00,0.050,0.0000
628,5000.00,0.004,8.5067
628,13000.00,0.050,0.0000
628,640.54,0.020,0.0000
628,5.01,0.004,8.5454
628,25.12,0.050,0.0000
628,11000.00,0.004,3.5594
628,904.79,0.020,0.0000
628,10.00,0.004,1.0635
628,40.00,0.050,0.0000
628,13000.00,0.004,1.4883
628,1434.00,0.020,8.9745
628,25.12,0.004,2.5513
628,101.52,0.050,0.0000
628,1.00,0.020,1.8785
628,2500.00,0.020,0.3147
628,40.00,0.004,0.0443
628,286.12,0.050,0.0000
628,3.16,0.020,8.6285
628,5000.00,0.020,5.1244
628,101.52,0.004,0.0000
628,640.54,0.050,0.0000
628,5.01,0.020,0.0000
628,11000.00,0.020,0.0000
628,286.12,0.004,0.0000
628,904.79,0.050,0.0000
628,10.00,0.020,0.1725
628,13000.00,0.020,1.9536
628,640.54,0.004,0.0000
628,1434.00,0.050,4.4239
630,1.00,0.004,0.0000
630,5.01,0.050,0.0000
630,2500.00,0.004,7.4336
630,11000.00,0.050,0.9810
630,286.12,0.020,1.1251
630,3.16,0.004,0.0000
630,10.00,0.050,0.0000
630,5000.00,0.004,11.3625
630,13000.00,0.050,4.9549
630,640.54,0.020,0.9279
630,5.01,0.004,1.9116
630,25.12,0.050,0.0000
630,11000.00,0.004,5.4029
630,904.79,0.020,0.6987
630,10.00,0.004,0.8193
630,40.00,0.050,0.0000
630,13000.00,0.004,16.5376
630,1434.00,0.020,3.9680
630,25.12,0.004,1.5734
630,101.52,0.050,0.5511
630,1.00,0.020,0.0000
630,2500.00,0.020,1.0930
630,40.00,0.004,0.0000
630,286.12,0.050,0.5578
630,3.16,0.020,1.0197
630,5000.00,0.020,5.9489
630,101.52,0.004,0.7773
630,640.54,0.050,1.2235
630,5.01,0.020,0.0000
630,11000.00,0.020,3.0420
630,286.12,0.004,1.2013
630,904.79,0.050,1.2082
630,10.00,0.020,0.0000
630,13000.00,0.020,3.9269
630,640.54,0.004,0.0000
630,1434.00,0.050,6.5845
630,25.12,0.020,0.0000
630,1.00,0.050,0.8573
630,904.79,0.004,2.5225
630,2500.00,0.050,6.0669
630,40.00,0.020,0.6277
630,3.16,0.050,0.8967
630,1434.00,0.004,3.6089
630,5000.00,0.050,2.2068
630,101.52,0.020,1.7408
631,11000.00,0.020,4.4263
631,286.12,0.004,0.0000
631,904.79,0.050,4.0724
631,10.00,0.020,0.9813
631,13000.00,0.020,5.4883
631,640.54,0.004,0.0000
631,1434.00,0.050,2.2988
631,25.12,0.020,0.0000
631,1.00,0.050,6.9604
631,904.79,0.004,0.0000
631,2500.00,0.050,3.1626
631,40.00,0.020,0.0000
631,3.16,0.050,0.9407
631,1434.00,0.004,3.0853
631,5000.00,0.050,0.0000
631,101.52,0.020,1.8599
631,1.00,0.004,2.5677
631,5.01,0.050,0.0000
631,2500.00,0.004,9.0237
631,11000.00,0.050,1.1869
631,286.12,0.020,0.0000
631,3.16,0.004,0.0013
631,10.00,0.050,0.0000
631,5000.00,0.004,2.1659
631,13000.00,0.050,0.4280
631,640.54,0.020,0.0000
631,5.01,0.004,7.3625
631,25.12,0.050,0.0000
631,11000.00,0.004,0.0000
631,904.79,0.020,3.9981
631,10.00,0.004,9.8256
631,40.00,0.050,0.0000
631,13000.00,0.004,0.0000
631,1434.00,0.020,0.0000
631,25.12,0.004,5.8951
631,101.52,0.050,0.0000
631,1.00,0.020,1.7855
631,2500.00,0.020,2.3652
631,40.00,0.004,4.7610
631,286.12,0.050,0.0000
631,3.16,0.020,7.7544
631,5000.00,0.020,6.9402
631,101.52,0.004,0.0000
631,640.54,0.050,0.0000
631,5.01,0.020,1.4457
632,3.16,0.050,0.0000
632,1434.00,0.004,0.0000
632,5000.00,0.050,0.2887
632,101.52,0.020,0.0000
632,1.00,0.004,0.0000
632,5.01,0.050,0.0000
632,2500.00,0.004,0.0000
632,11000.00,0.050,2.5033
632,286.12,0.020,0.0000
632,3.16,0.004,0.0000
632,10.00,0.050,0.0000
632,5000.00,0.004,6.4340
632,13000.00,0.050,3.1721
632,640.54,0.020,0.0000
632,5.01,0.004,1.3219
632,25.12,0.050,0.0000
632,11000.00,0.004,3.8698
632,904.79,0.020,0.0000
632,10.00,0.004,2.5078
632,40.00,0.050,0.0000
632,13000.00,0.004,8.0851
632,1434.00,0.020,0.0000
632,25.12,0.004,0.0000
632,101.52,0.050,0.0000
632,1.00,0.020,1.7752
632,2500.00,0.020,0.0000
632,40.00,0.004,0.0000
632,286.12,0.050,0.0000
632,3.16,0.020,0.0000
632,5000.00,0.020,0.0000
632,101.52,0.004,0.0000
632,640.54,0.050,0.0000
632,5.01,0.020,0.0000
632,11000.00,0.020,39.3920
632,286.12,0.004,0.0000
632,904.79,0.050,0.0032
632,10.00,0.020,0.0000
632,13000.00,0.020,13.7764
632,640.54,0.004,0.0000
632,1434.00,0.050,19.4378
632,25.12,0.020,0.0000
632,1.00,0.050,0.0000
632,904.79,0.004,0.0000
632,2500.00,0.050,0.0102
632,40.00,0.020,0.0000
633,101.52,0.004,11.3814
633,640.54,0.050,0.5033
633,5.01,0.020,0.0000
633,11000.00,0.020,0.0000
633,286.12,0.004,21.7566
633,904.79,0.050,0.0000
633,10.00,0.020,2.9678
633,13000.00,0.020,0.0000
633,640.54,0.004,0.4728
633,1434.00,0.050,0.0000
633,25.12,0.020,0.4003
633,1.00,0.050,0.0000
633,904.79,0.004,1.6576
633,2500.00,0.050,0.0000
633,40.00,0.020,0.7824
633,3.16,0.050,1.6313
633,1434.00,0.004,0.0000
633,5000.00,0.050,1.7864
633,101.52,0.020,25.7863
633,1.00,0.004,3.1113
633,5.01,0.050,0.4527
633,2500.00,0.004,0.9450
633,11000.00,0.050,0.0000
633,286.12,0.020,1.6844
633,3.16,0.004,0.0000
633,10.00,0.050,2.3654
633,5000.00,0.004,0.0000
633,13000.00,0.050,0.0000
633,640.54,0.020,2.2364
633,5.01,0.004,0.0000
633,25.12,0.050,2.6324
633,11000.00,0.004,0.0000
633,904.79,0.020,2.7015
633,10.00,0.004,0.7383
633,40.00,0.050,0.5176
633,13000.00,0.004,0.0000
633,1434.00,0.020,0.0000
633,25.12,0.004,0.6645
633,101.52,0.050,0.4531
633,1.00,0.020,2.3575
633,2500.00,0.020,0.0000
633,40.00,0.004,0.0000
633,286.12,0.050,0.0000
633,3.16,0.020,0.4878
633,5000.00,0.020,6.6188
634,1434.00,0.004,0.0017
634,5000.00,0.050,0.0000
634,101.52,0.020,0.0000
634,1.00,0.004,3.4409
634,5.01,0.050,2.7541
634,2500.00,0.004,6.5677
634,11000.00,0.050,0.6476
634,286.12,0.020,0.0000
634,3.16,0.004,0.0000
634,10.00,0.050,0.9194
634,5000.00,0.004,6.0381
634,13000.00,0.050,0.7069
634,640.54,0.020,0.0000
634,5.01,0.004,0.0000
634,25.12,0.050,0.0000
634,11000.00,0.004,7.2629
634,904.79,0.020,0.0000
634,10.00,0.004,6.3547
634,40.00,0.050,0.0000
634,13000.00,0.004,17.9698
634,1434.00,0.020,0.0000
634,25.12,0.004,4.8323
634,101.52,0.050,0.0000
634,1.00,0.020,4.7376
634,2500.00,0.020,0.0000
634,40.00,0.004,4.2054
634,286.12,0.050,0.0000
634,3.16,0.020,4.6492
634,5000.00,0.020,1.7902
634,101.52,0.004,0.0000
634,640.54,0.050,0.0000
634,5.01,0.020,0.0000
634,11000.00,0.020,7.6305
634,286.12,0.004,0.0000
634,904.79,0.050,0.0000
634,10.00,0.020,3.9957
634,13000.00,0.020,6.6643
634,640.54,0.004,0.0000
634,1434.00,0.050,0.0000
634,25.12,0.020,0.9204
634,1.00,0.050,5.3267
634,904.79,0.004,0.0000
634,2500.00,0.050,0.0000
634,40.00,0.020,0.3702
634,3.16,0.050,2.0432
639,11000.00,0.020,3.7969
639,286.12,0.004,0.0000
639,904.79,0.050,6.0348
639,10.00,0.020,0.6544
639,13000.00,0.020,3.0724
639,640.54,0.004,0.0000
639,1434.00,0.050,1.7087
639,25.12,0.020,0.0000
639,1.00,0.050,2.2591
639,904.79,0.004,0.0000
639,2500.00,0.050,2.4063
639,40.00,0.020,0.0000
639,3.16,0.050,4.5390
639,1434.00,0.004,13.0944
639,5000.00,0.050,0.0000
639,101.52,0.020,1.3607
639,1.00,0.004,1.6783
639,5.01,0.050,0.0000
639,2500.00,0.004,7.0637
639,11000.00,0.050,0.0000
639,286.12,0.020,4.7819
639,3.16,0.004,0.0000
639,10.00,0.050,0.0000
639,5000.00,0.004,2.6621
639,13000.00,0.050,1.2909
639,640.54,0.020,1.9573
639,5.01,0.004,4.8399
639,25.12,0.050,0.0000
639,11000.00,0.004,3.9735
639,904.79,0.020,4.9673
639,10.00,0.004,3.0070
639,40.00,0.050,0.0000
639,13000.00,0.004,2.1208
639,1434.00,0.020,1.1203
639,25.12,0.004,4.3380
639,101.52,0.050,0.4985
639,1.00,0.020,4.2444
639,2500.00,0.020,3.2209
639,40.00,0.004,2.1765
639,286.12,0.050,0.0000
639,3.16,0.020,3.7994
639,5000.00,0.020,3.1208
639,101.52,0.004,0.0000
639,640.54,0.050,1.5516
639,5.01,0.020,0.9291
640,640.54,0.004,0.0000
640,1434.00,0.050,1.1366
640,25.12,0.020,0.0000
640,1.00,0.050,3.8398
640,904.79,0.004,0.0000
640,2500.00,0.050,0.8006
640,40.00,0.020,0.0000
640,3.16,0.050,0.0000
640,1434.00,0.004,1.6908
640,5000.00,0.050,0.0000
640,101.52,0.020,2.6568
640,1.00,0.004,0.0002
640,5.01,0.050,0.0000
640,2500.00,0.004,18.0170
640,11000.00,0.050,0.0000
640,286.12,0.020,10.0310
640,3.16,0.004,0.0000
640,10.00,0.050,0.0000
640,5000.00,0.004,3.6576
640,13000.00,0.050,0.0000
640,640.54,0.020,0.0000
640,5.01,0.004,6.4834
640,25.12,0.050,0.0000
640,11000.00,0.004,1.0705
640,904.79,0.020,1.8283
640,10.00,0.004,5.9076
640,40.00,0.050,0.0000
640,13000.00,0.004,0.7043
640,1434.00,0.020,6.1754
640,25.12,0.004,8.5297
640,101.52,0.050,0.0000
640,1.00,0.020,1.5927
640,2500.00,0.020,0.0000
640,40.00,0.004,12.3712
640,286.12,0.050,0.0000
640,3.16,0.020,7.7909
640,5000.00,0.020,0.6409
640,101.52,0.004,0.3140
640,640.54,0.050,0.0000
640,5.01,0.020,0.0000
640,11000.00,0.020,0.0000
640,286.12,0.004,0.0000
640,904.79,0.050,3.5272
640,10.00,0.020,0.0000
640,13000.00,0.020,3.0010
641,904.79,0.004,0.0000
641,2500.00,0.050,0.0000
641,40.00,0.020,0.0000
641,3.16,0.050,0.0000
641,1434.00,0.004,0.0000
641,5000.00,0.050,0.0000
641,101.52,0.020,0.0000
641,5.01,0.050,0.0000
641,1.00,0.004,1.6739
641,2500.00,0.004,5.1753
641,11000.00,0.050,0.0000
641,286.12,0.020,0.2704
641,10.00,0.050,0.0000
641,3.16,0.004,0.0000
641,5000.00,0.004,10.0798
641,13000.00,0.050,0.0000
641,640.54,0.020,0.0000
641,25.12,0.050,0.0000
641,5.01,0.004,3.1998
641,11000.00,0.004,0.0000
641,904.79,0.020,0.0000
641,40.00,0.050,0.0000
641,10.00,0.004,2.7373
641,13000.00,0.004,0.8367
641,1434.00,0.020,0.0000
641,101.52,0.050,0.0000
641,25.12,0.004,2.7037
641,1.00,0.020,0.0000
641,2500.00,0.020,0.0000
641,286.12,0.050,0.0000
641,40.00,0.004,1.2229
641,3.16,0.020,5.8784
641,5000.00,0.020,0.0000
641,640.54,0.050,0.0000
641,101.52,0.004,0.0000
641,5.01,0.020,1.6513
641,11000.00,0.020,6.2736
641,904.79,0.050,23.1011
641,286.12,0.004,0.0000
641,10.00,0.020,0.0000
641,13000.00,0.020,30.0799
641,1434.00,0.050,2.4597
641,640.54,0.004,0.0000
641,25.12,0.020,0.0000
641,1.00,0.050,4.2932
642,40.00,0.020,0.0817
642,3.16,0.050,0.0000
642,1434.00,0.004,1.5196
642,5000.00,0.050,0.0000
642,101.52,0.020,0.0335
642,1.00,0.004,0.0181
642,5.01,0.050,0.0520
642,2500.00,0.004,20.6897
642,11000.00,0.050,0.0004
642,286.12,0.020,0.1200
642,3.16,0.004,0.0110
642,10.00,0.050,0.2788
642,5000.00,0.004,0.0000
642,13000.00,0.050,0.0000
642,640.54,0.020,26.5050
642,5.01,0.004,0.0062
642,25.12,0.050,0.0000
642,11000.00,0.004,0.0137
642,904.79,0.020,0.0955
642,10.00,0.004,0.0031
642,40.00,0.050,0.1273
642,13000.00,0.004,0.0042
642,1434.00,0.020,6.0337
642,25.12,0.004,0.0109
642,101.52,0.050,0.0000
642,1.00,0.020,0.0036
642,2500.00,0.020,0.0000
642,40.00,0.004,0.0648
642,286.12,0.050,0.1924
642,3.16,0.020,0.0558
642,5000.00,0.020,0.0003
642,101.52,0.004,0.0079
642,640.54,0.050,0.1783
642,5.01,0.020,0.0291
642,11000.00,0.020,0.1982
642,286.12,0.004,2.8264
642,904.79,0.050,0.0002
642,10.00,0.020,7.2756
642,13000.00,0.020,0.0000
642,640.54,0.004,0.3592
642,1434.00,0.050,0.0846
642,25.12,0.020,0.0375
642,1.00,0.050,31.1273
642,904.79,0.004,1.6985
642,2500.00,0.050,0.0066
644,1.00,0.020,0.0000
644,2500.00,0.020,0.0014
644,40.00,0.004,0.0000
644,286.12,0.050,0.0000
644,3.16,0.020,2.0410
644,5000.00,0.020,4.2340
644,101.52,0.004,0.0000
644,640.54,0.050,1.1851
644,5.01,0.020,0.4611
644,11000.00,0.020,12.5029
644,286.12,0.004,0.0000
644,904.79,0.050,10.7981
644,10.00,0.020,0.0000
644,13000.00,0.020,12.4342
644,640.54,0.004,0.0000
644,1434.00,0.050,29.7537
644,25.12,0.020,0.0000
644,1.00,0.050,1.1659
644,904.79,0.004,0.0000
644,2500.00,0.050,12.4923
644,40.00,0.020,0.0000
644,3.16,0.050,0.0000
644,1434.00,0.004,1.8965
644,5000.00,0.050,0.0004
644,101.52,0.020,2.0206
644,1.00,0.004,0.0000
644,5.01,0.050,0.0000
644,2500.00,0.004,0.0012
644,11000.00,0.050,0.7973
644,286.12,0.020,3.5302
644,3.16,0.004,0.0758
644,10.00,0.050,0.0000
644,5000.00,0.004,0.0006
644,13000.00,0.050,0.7368
644,640.54,0.020,0.0000
644,5.01,0.004,0.0000
644,25.12,0.050,0.0000
644,11000.00,0.004,0.0000
644,904.79,0.020,2.0250
644,10.00,0.004,1.4784
644,40.00,0.050,0.0000
644,13000.00,0.004,0.0000
644,1434.00,0.020,0.0014
644,25.12,0.004,2.7751
644,101.52,0.050,0.0000
645,1.00,0.004,5.6026
645,5.01,0.050,0.0000
645,2500.00,0.004,11.7531
645,11000.00,0.050,0.0000
645,286.12,0.020,0.0000
645,3.16,0.004,0.0000
645,10.00,0.050,0.0000
645,5000.00,0.004,3.9054
645,13000.00,0.050,0.0000
645,640.54,0.020,0.0000
645,5.01,0.004,0.0000
645,25.12,0.050,0.0000
645,11000.00,0.004,5.4360
645,904.79,0.020,0.0000
645,10.00,0.004,9.1597
645,40.00,0.050,0.0000
645,13000.00,0.004,2.1158
645,1434.00,0.020,0.0000
645,25.12,0.004,14.5762
645,101.52,0.050,0.0000
645,1.00,0.020,10.1535
645,2500.00,0.020,0.0000
645,40.00,0.004,7.1509
645,286.12,0.050,0.0000
645,3.16,0.020,6.5873
645,5000.00,0.020,4.5202
645,101.52,0.004,0.0000
645,640.54,0.050,0.0000
645,5.01,0.020,0.8572
645,11000.00,0.020,0.0000
645,286.12,0.004,0.0000
645,904.79,0.050,0.0000
645,10.00,0.020,0.9451
645,13000.00,0.020,2.4580
645,640.54,0.004,0.0000
645,1434.00,0.050,0.5557
645,25.12,0.020,0.0000
645,1.00,0.050,5.0368
645,904.79,0.004,0.0000
645,2500.00,0.050,1.4885
645,40.00,0.020,0.0000
645,3.16,0.050,1.0849
645,1434.00,0.004,3.6117
645,5000.00,0.050,0.0000
645,101.52,0.020,0.0000
647,1.00,0.020,0.0000
647,2500.00,0.020,0.0000
647,40.00,0.004,0.0000
647,286.12,0.050,0.0000
647,3.16,0.020,0.0000
647,5000.00,0.020,0.0000
647,101.52,0.004,0.0000
647,640.54,0.050,0.0000
647,5.01,0.020,0.0000
647,11000.00,0.020,11.4893
647,286.12,0.004,0.0000
647,904.79,0.050,0.0000
647,10.00,0.020,0.0000
647,13000.00,0.020,33.2043
647,640.54,0.004,0.0000
647,1434.00,0.050,7.8102
647,25.12,0.020,0.0000
647,1.00,0.050,0.0000
647,904.79,0.004,0.0000
647,2500.00,0.050,0.0000
647,40.00,0.020,1.6942
647,3.16,0.050,0.0000
647,1434.00,0.004,0.0000
647,5000.00,0.050,0.0001
647,101.52,0.020,0.0000
647,1.00,0.004,0.0000
647,5.01,0.050,0.0000
647,2500.00,0.004,0.0000
647,11000.00,0.050,2.0303
647,286.12,0.020,0.0000
647,3.16,0.004,0.0000
647,10.00,0.050,0.0000
647,5000.00,0.004,7.4062
647,13000.00,0.050,7.2998
647,640.54,0.020,0.0000
647,5.01,0.004,0.0000
647,25.12,0.050,0.0000
647,11000.00,0.004,10.4758
647,904.79,0.020,0.0000
647,10.00,0.004,3.9406
647,40.00,0.050,0.0000
647,13000.00,0.004,19.5726
647,1434.00,0.020,0.0000
647,25.12,0.004,0.0000
647,101.52,0.050,0.0000
651,11000.00,0.020,0.0000
651,286.12,0.004,0.0000
651,904.79,0.050,4.5810
651,10.00,0.020,4.5642
651,13000.00,0.020,0.0000
651,640.54,0.004,0.0000
651,1434.00,0.050,0.0000
651,25.12,0.020,0.0000
651,1.00,0.050,6.1715
651,904.79,0.004,0.0000
651,2500.00,0.050,0.0000
651,40.00,0.020,0.0000
651,3.16,0.050,2.9711
651,1434.00,0.004,1.5279
651,5000.00,0.050,0.0000
651,101.52,0.020,13.2366
651,1.00,0.004,3.0404
651,5.01,0.050,0.0000
651,2500.00,0.004,4.9513
651,11000.00,0.050,0.0000
651,286.12,0.020,0.0000
651,3.16,0.004,0.0000
651,10.00,0.050,2.4452
651,5000.00,0.004,0.0000
651,13000.00,0.050,0.0000
651,640.54,0.020,7.1581
651,5.01,0.004,1.0844
651,25.12,0.050,0.0000
651,11000.00,0.004,0.0000
651,904.79,0.020,1.3630
651,10.00,0.004,8.8921
651,40.00,0.050,0.0000
651,13000.00,0.004,0.0000
651,1434.00,0.020,2.4406
651,25.12,0.004,8.5513
651,101.52,0.050,0.0000
651,1.00,0.020,4.0354
651,2500.00,0.020,0.0000
651,40.00,0.004,10.9272
651,286.12,0.050,0.0000
651,3.16,0.020,3.7596
651,5000.00,0.020,1.7426
651,101.52,0.004,0.3050
651,640.54,0.050,4.2748
651,5.01,0.020,0.4146
652,1.00,0.004,4.1258
652,5.01,0.050,0.0000
652,2500.00,0.004,4.6927
652,11000.00,0.050,1.2478
652,286.12,0.020,0.0060
652,3.16,0.004,0.5410
652,10.00,0.050,19.4024
652,5000.00,0.004,3.5136
652,13000.00,0.050,0.8384
652,640.54,0.020,14.6528
652,5.01,0.004,3.6692
652,25.12,0.050,0.0000
652,11000.00,0.004,0.0000
652,904.79,0.020,7.0008
652,10.00,0.004,1.0550
652,40.00,0.050,1.2018
652,13000.00,0.004,0.0000
652,1434.00,0.020,0.0000
652,25.12,0.004,0.0037
652,101.52,0.050,0.0000
652,1.00,0.020,1.5253
652,2500.00,0.020,0.0000
652,40.00,0.004,2.7059
652,286.12,0.050,0.0000
652,3.16,0.020,1.2349
652,5000.00,0.020,0.0000
652,101.52,0.004,2.1491
652,640.54,0.050,13.1319
652,5.01,0.020,0.0000
652,11000.00,0.020,2.1148
652,286.12,0.004,0.0000
652,904.79,0.050,2.2273
652,10.00,0.020,4.6975
652,13000.00,0.020,0.0000
652,640.54,0.004,0.0000
652,1434.00,0.050,0.0000
652,25.12,0.020,0.0000
652,1.00,0.050,2.0628
652,904.79,0.004,0.0000
652,2500.00,0.050,0.0000
652,40.00,0.020,0.0000
652,3.16,0.050,0.0000
652,1434.00,0.004,5.3335
652,5000.00,0.050,0.0000
652,101.52,0.020,4.4929
653,10.00,0.020,0.0000
653,13000.00,0.020,24.8036
653,640.54,0.004,0.0000
653,1434.00,0.050,22.3065
653,25.12,0.020,0.0000
653,1.00,0.050,0.0000
653,904.79,0.004,0.0000
653,2500.00,0.050,0.0033
653,40.00,0.020,0.0000
653,3.16,0.050,0.0000
653,1434.00,0.004,0.0000
653,5000.00,0.050,0.0000
653,101.52,0.020,0.0000
653,1.00,0.004,0.0000
653,5.01,0.050,0.0000
653,2500.00,0.004,0.0000
653,11000.00,0.050,0.7648
653,286.12,0.020,0.8804
653,3.16,0.004,0.0000
653,10.00,0.050,0.0000
653,5000.00,0.004,0.0000
653,13000.00,0.050,0.0029
653,640.54,0.020,0.0000
653,5.01,0.004,2.0631
653,25.12,0.050,0.0000
653,11000.00,0.004,0.0000
653,904.79,0.020,0.7952
653,10.00,0.004,0.0000
653,40.00,0.050,0.0000
653,13000.00,0.004,0.0000
653,1434.00,0.020,0.0000
653,25.12,0.004,6.8254
653,101.52,0.050,0.0000
653,1.00,0.020,0.0000
653,2500.00,0.020,0.0000
653,40.00,0.004,0.0000
653,286.12,0.050,0.0000
653,3.16,0.020,4.1243
653,5000.00,0.020,0.0000
653,101.52,0.004,0.0000
653,640.54,0.050,0.0000
653,5.01,0.020,0.0000
653,11000.00,0.020,32.0515
653,286.12,0.004,0.0000
653,904.79,0.050,8.6793
655,5.01,0.004,2.4907
655,25.12,0.050,0.0000
655,11000.00,0.004,5.4234
655,904.79,0.020,1.8493
655,10.00,0.004,0.0000
655,40.00,0.050,0.0000
655,13000.00,0.004,0.2754
655,1434.00,0.020,0.0094
655,25.12,0.004,0.0000
655,101.52,0.050,0.0000
655,1.00,0.020,0.0000
655,2500.00,0.020,4.9960
655,40.00,0.004,0.0000
655,286.12,0.050,0.0000
655,3.16,0.020,3.5126
655,5000.00,0.020,6.9037
655,101.52,0.004,0.0000
655,640.54,0.050,1.5739
655,5.01,0.020,0.0000
655,11000.00,0.020,8.0019
655,286.12,0.004,0.0000
655,904.79,0.050,3.5769
655,10.00,0.020,0.0000
655,13000.00,0.020,11.0694
655,640.54,0.004,0.0000
655,1434.00,0.050,11.5501
655,25.12,0.020,0.0000
655,1.00,0.050,2.5297
655,904.79,0.004,0.7549
655,2500.00,0.050,0.0000
655,40.00,0.020,0.0000
655,3.16,0.050,1.8085
655,1434.00,0.004,2.6458
655,5000.00,0.050,0.0000
655,101.52,0.020,2.3511
655,1.00,0.004,0.0000
655,5.01,0.050,0.0000
655,2500.00,0.004,11.3501
655,11000.00,0.050,0.0000
655,286.12,0.020,1.2009
655,3.16,0.004,0.0000
655,10.00,0.050,0.0000
655,5000.00,0.004,13.0786
655,13000.00,0.050,2.8759
655,640.54,0.020,0.0000
657,25.12,0.020,0.0000
657,1.00,0.050,0.0000
657,904.79,0.004,30.3389
657,2500.00,0.050,0.0000
657,40.00,0.020,0.0000
657,3.16,0.050,0.0000
657,1434.00,0.004,0.0000
657,5000.00,0.050,0.0000
657,101.52,0.020,0.0000
657,1.00,0.004,0.0000
657,5.01,0.050,0.0000
657,2500.00,0.004,0.0000
657,11000.00,0.050,0.0000
657,286.12,0.020,0.0000
657,3.16,0.004,0.0000
657,10.00,0.050,0.0000
657,5000.00,0.004,0.0000
657,13000.00,0.050,0.0000
657,640.54,0.020,4.8823
657,5.01,0.004,0.0000
657,25.12,0.050,0.0000
657,11000.00,0.004,0.0000
657,904.79,0.020,3.5544
657,10.00,0.004,0.0000
657,40.00,0.050,0.0000
657,13000.00,0.004,0.0000
657,1434.00,0.020,0.0000
657,25.12,0.004,0.0000
657,101.52,0.050,0.0000
657,1.00,0.020,0.0000
657,2500.00,0.020,0.0000
657,40.00,0.004,41.2198
657,286.12,0.050,0.0000
657,3.16,0.020,0.0000
657,5000.00,0.020,0.0000
657,101.52,0.004,21.3153
657,640.54,0.050,0.0000
657,5.01,0.020,0.0000
657,11000.00,0.020,0.0000
657,286.12,0.004,0.0000
657,904.79,0.050,0.0000
657,10.00,0.020,0.0000
657,13000.00,0.020,0.0000
657,640.54,0.004,0.0000
657,1434.00,0.050,0.0000
659,5.01,0.004,2.7682
659,25.12,0.050,0.0000
659,11000.00,0.004,0.0000
659,904.79,0.020,0.0031
659,10.00,0.004,2.5418
659,40.00,0.050,0.0000
659,13000.00,0.004,0.0000
659,1434.00,0.020,6.1731
659,25.12,0.004,5.0119
659,101.52,0.050,0.0000
659,1.00,0.020,4.5976
659,2500.00,0.020,1.4569
659,40.00,0.004,2.5213
659,286.12,0.050,0.0000
659,3.16,0.020,2.6174
659,5000.00,0.020,3.6210
659,101.52,0.004,0.0000
659,640.54,0.050,0.0000
659,5.01,0.020,2.1954
659,11000.00,0.020,6.3818
659,286.12,0.004,0.0000
659,904.79,0.050,4.1940
659,10.00,0.020,0.0037
659,13000.00,0.020,6.7518
659,640.54,0.004,0.0000
659,1434.00,0.050,5.0532
659,25.12,0.020,0.0000
659,1.00,0.050,2.6373
659,904.79,0.004,0.0000
659,2500.00,0.050,4.5502
659,40.00,0.020,1.5718
659,3.16,0.050,2.5097
659,1434.00,0.004,0.0000
659,5000.00,0.050,0.0000
659,101.52,0.020,0.4431
659,1.00,0.004,0.0000
659,5.01,0.050,0.0000
659,2500.00,0.004,17.2428
659,11000.00,0.050,0.0000
659,286.12,0.020,2.1154
659,3.16,0.004,0.0000
659,10.00,0.050,0.0000
659,5000.00,0.004,13.9712
659,13000.00,0.050,0.3428
659,640.54,0.020,0.0000
667,11000.00,0.020,5.7689
667,286.12,0.004,0.0000
667,904.79,0.050,0.0000
667,10.00,0.020,0.0000
667,13000.00,0.020,42.6139
667,640.54,0.004,0.0000
667,1434.00,0.050,1.6596
667,25.12,0.020,0.0000
667,1.00,0.050,0.0000
667,904.79,0.004,0.0000
667,2500.00,0.050,0.0000
667,40.00,0.020,0.0000
667,3.16,0.050,0.0000
667,1434.00,0.004,0.0000
667,5000.00,0.050,0.0000
667,101.52,0.020,0.0000
667,1.00,0.004,0.0000
667,5.01,0.050,0.0000
667,2500.00,0.004,7.1252
667,11000.00,0.050,0.0000
667,286.12,0.020,0.0000
667,3.16,0.004,0.0000
667,10.00,0.050,0.0000
667,5000.00,0.004,28.8454
667,13000.00,0.050,0.0000
667,640.54,0.020,0.0000
667,5.01,0.004,0.0000
667,25.12,0.050,0.0000
667,11000.00,0.004,0.0000
667,904.79,0.020,0.0000
667,10.00,0.004,0.0000
667,40.00,0.050,0.0000
667,13000.00,0.004,18.9061
667,1434.00,0.020,0.0000
667,25.12,0.004,0.0000
667,101.52,0.050,0.0000
667,1.00,0.020,0.0000
667,2500.00,0.020,0.0000
667,40.00,0.004,0.0000
667,286.12,0.050,0.0000
667,3.16,0.020,0.0000
667,5000.00,0.020,0.0000
667,101.52,0.004,0.0000
667,640.54,0.050,0.0000
667,5.01,0.020,0.0000
668,101.52,0.004,1.4978
668,640.54,0.050,1.0899
668,5.01,0.020,1.6164
668,11000.00,0.020,0.0000
668,286.12,0.004,0.0000
668,904.79,0.050,3.2349
668,10.00,0.020,0.0000
668,13000.00,0.020,4.8169
668,640.54,0.004,0.0000
668,1434.00,0.050,13.3410
668,25.12,0.020,0.0000
668,1.00,0.050,4.7963
668,904.79,0.004,0.0102
668,2500.00,0.050,0.0000
668,40.00,0.020,0.0000
668,3.16,0.050,2.4207
668,1434.00,0.004,7.2709
668,5000.00,0.050,0.0000
668,101.52,0.020,0.3109
668,1.00,0.004,2.2718
668,5.01,0.050,0.0000
668,2500.00,0.004,31.0764
668,11000.00,0.050,0.0000
668,286.12,0.020,0.0000
668,3.16,0.004,0.0000
668,10.00,0.050,0.2099
668,5000.00,0.004,3.9692
668,13000.00,0.050,1.3160
668,640.54,0.020,2.9852
668,5.01,0.004,0.0000
668,25.12,0.050,0.0000
668,11000.00,0.004,0.6325
668,904.79,0.020,6.2914
668,10.00,0.004,5.6461
668,40.00,0.050,0.0000
668,13000.00,0.004,0.0000
668,1434.00,0.020,0.0000
668,25.12,0.004,4.2549
668,101.52,0.050,0.0000
668,1.00,0.020,0.0000
668,2500.00,0.020,0.0000
668,40.00,0.004,1.1832
668,286.12,0.050,0.0027
668,3.16,0.020,0.0000
668,5000.00,0.020,0.0000
669,25.12,0.020,1.0650
669,1.00,0.050,1.9480
669,904.79,0.004,0.0000
669,2500.00,0.050,0.0000
669,40.00,0.020,0.0000
669,3.16,0.050,0.0000
669,1434.00,0.004,0.0000
669,5000.00,0.050,7.1201
669,101.52,0.020,0.8050
669,1.00,0.004,0.0000
669,5.01,0.050,5.6024
669,2500.00,0.004,0.0000
669,11000.00,0.050,24.3115
669,286.12,0.020,2.0673
669,3.16,0.004,0.0000
669,10.00,0.050,1.1355
669,5000.00,0.004,0.0000
669,13000.00,0.050,1.5270
669,640.54,0.020,2.0080
669,5.01,0.004,0.0000
669,25.12,0.050,0.0000
669,11000.00,0.004,0.0000
669,904.79,0.020,0.0000
669,10.00,0.004,13.5625
669,40.00,0.050,0.0000
669,13000.00,0.004,0.0000
669,1434.00,0.020,0.0000
669,25.12,0.004,22.7518
669,101.52,0.050,0.0000
669,1.00,0.020,0.0000
669,2500.00,0.020,0.0000
669,40.00,0.004,0.0000
669,286.12,0.050,0.0000
669,3.16,0.020,1.7695
669,5000.00,0.020,0.0000
669,101.52,0.004,1.7577
669,640.54,0.050,0.0000
669,5.01,0.020,0.0000
669,11000.00,0.020,8.5823
669,286.12,0.004,2.5675
669,904.79,0.050,0.0000
669,10.00,0.020,0.0000
669,13000.00,0.020,0.7124
669,640.54,0.004,0.0000
669,1434.00,0.050,0.0000
674,5000.00,0.004,39.5791
674,13000.00,0.050,0.0000
674,640.54,0.020,0.0000
674,5.01,0.004,0.0000
674,25.12,0.050,0.0000
674,11000.00,0.004,0.0000
674,904.79,0.020,0.0000
674,10.00,0.004,0.0000
674,40.00,0.050,0.0000
674,13000.00,0.004,0.0000
674,1434.00,0.020,0.0089
674,25.12,0.004,0.0000
674,101.52,0.050,0.0000
674,1.00,0.020,0.0000
674,2500.00,0.020,0.0000
674,40.00,0.004,0.0000
674,286.12,0.050,0.0000
674,3.16,0.020,0.0000
674,5000.00,0.020,3.3557
674,101.52,0.004,0.0000
674,640.54,0.050,0.0000
674,5.01,0.020,0.0000
674,11000.00,0.020,0.0000
674,286.12,0.004,0.0000
674,904.79,0.050,0.0000
674,10.00,0.020,0.0000
674,13000.00,0.020,6.0603
674,640.54,0.004,0.0000
674,1434.00,0.050,30.9360
674,25.12,0.020,0.0000
674,1.00,0.050,0.0000
674,904.79,0.004,0.0000
674,2500.00,0.050,0.0000
674,40.00,0.020,0.0000
674,3.16,0.050,0.0000
674,1434.00,0.004,0.0000
674,5000.00,0.050,0.0000
674,101.52,0.020,0.0000
674,1.00,0.004,0.0000
674,5.01,0.050,0.0000
674,2500.00,0.004,20.3177
674,11000.00,0.050,0.0000
674,286.12,0.020,0.0000
674,3.16,0.004,0.0000
674,10.00,0.050,0.0000
675,1434.00,0.020,0.0000
675,25.12,0.004,1.8443
675,101.52,0.050,0.0000
675,1.00,0.020,0.0000
675,2500.00,0.020,0.0000
675,40.00,0.004,0.0000
675,286.12,0.050,0.0000
675,3.16,0.020,3.4651
675,5000.00,0.020,0.0000
675,101.52,0.004,0.0000
675,640.54,0.050,0.0000
675,5.01,0.020,0.0000
675,11000.00,0.020,16.7977
675,286.12,0.004,0.0000
675,904.79,0.050,0.0000
675,10.00,0.020,0.0000
675,13000.00,0.020,41.8778
675,640.54,0.004,0.0000
675,1434.00,0.050,8.5355
675,25.12,0.020,0.0000
675,1.00,0.050,0.0000
675,904.79,0.004,0.0000
675,2500.00,0.050,0.0000
675,40.00,0.020,0.0000
675,3.16,0.050,0.0000
675,1434.00,0.004,0.0000
675,5000.00,0.050,0.0000
675,101.52,0.020,0.0000
675,1.00,0.004,0.0000
675,5.01,0.050,0.0000
675,2500.00,0.004,5.1541
675,11000.00,0.050,0.0000
675,286.12,0.020,0.0000
675,3.16,0.004,0.0000
675,10.00,0.050,0.0000
675,5000.00,0.004,24.5148
675,13000.00,0.050,0.0000
675,640.54,0.020,0.0000
675,5.01,0.004,0.7842
675,25.12,0.050,0.0000
675,11000.00,0.004,0.0000
675,904.79,0.020,0.0000
675,10.00,0.004,0.0000
675,40.00,0.050,0.0000
675,13000.00,0.004,0.0000
676,13000.00,0.020,11.6729
676,640.54,0.004,0.0000
676,1434.00,0.050,2.7084
676,25.12,0.020,0.0000
676,1.00,0.050,1.4145
676,904.79,0.004,0.0000
676,2500.00,0.050,0.4534
676,40.00,0.020,0.0000
676,3.16,0.050,1.3549
676,1434.00,0.004,7.7520
676,5000.00,0.050,0.9813
676,101.52,0.020,2.0286
676,1.00,0.004,0.0000
676,5.01,0.050,0.0000
676,2500.00,0.004,15.9597
676,11000.00,0.050,6.5505
676,286.12,0.020,2.3128
676,3.16,0.004,1.6799
676,10.00,0.050,0.4876
676,5000.00,0.004,6.7460
676,13000.00,0.050,0.0000
676,640.54,0.020,2.7103
676,5.01,0.004,0.0000
676,25.12,0.050,0.0000
676,11000.00,0.004,0.0000
676,904.79,0.020,3.8483
676,10.00,0.004,4.2822
676,40.00,0.050,0.0000
676,13000.00,0.004,0.0000
676,1434.00,0.020,2.0374
676,25.12,0.004,3.3733
676,101.52,0.050,0.0000
676,1.00,0.020,2.5769
676,2500.00,0.020,0.0000
676,40.00,0.004,4.6371
676,286.12,0.050,0.0000
676,3.16,0.020,3.0397
676,5000.00,0.020,0.0005
676,101.52,0.004,0.0000
676,640.54,0.050,0.0000
676,5.01,0.020,1.0518
676,11000.00,0.020,4.0171
676,286.12,0.004,0.0000
676,904.79,0.050,1.6885
676,10.00,0.020,1.9485
680,10.00,0.020,0.8887
680,13000.00,0.020,12.1131
680,640.54,0.004,0.0000
680,1434.00,0.050,5.9002
680,25.12,0.020,0.0000
680,1.00,0.050,0.1638
680,904.79,0.004,0.0000
680,2500.00,0.050,0.0015
680,40.00,0.020,0.0000
680,3.16,0.050,0.0000
680,1434.00,0.004,0.0000
680,5000.00,0.050,0.0000
680,101.52,0.020,0.0000
680,1.00,0.004,0.0000
680,5.01,0.050,0.0000
680,2500.00,0.004,21.8892
680,11000.00,0.050,0.0000
680,286.12,0.020,0.0000
680,3.16,0.004,0.0000
680,10.00,0.050,0.0000
680,5000.00,0.004,25.1603
680,13000.00,0.050,0.0000
680,640.54,0.020,0.0000
680,5.01,0.004,3.5373
680,25.12,0.050,0.0000
680,11000.00,0.004,0.0000
680,904.79,0.020,0.0000
680,10.00,0.004,2.0173
680,40.00,0.050,0.0000
680,13000.00,0.004,6.1776
680,1434.00,0.020,0.0000
680,25.12,0.004,2.5569
680,101.52,0.050,0.0000
680,1.00,0.020,4.3609
680,2500.00,0.020,0.0000
680,40.00,0.004,1.6175
680,286.12,0.050,0.0000
680,3.16,0.020,2.9154
680,5000.00,0.020,0.0000
680,101.52,0.004,0.0000
680,640.54,0.050,0.0000
680,5.01,0.020,0.0000
680,11000.00,0.020,12.9556
680,286.12,0.004,0.0000
680,904.79,0.050,0.0000
683,11000.00,0.020,6.8806
683,286.12,0.004,0.0000
683,904.79,0.050,0.0000
683,10.00,0.020,1.6458
683,13000.00,0.020,11.3206
683,640.54,0.004,0.0000
683,1434.00,0.050,0.3472
683,25.12,0.020,0.0000
683,1.00,0.050,3.1529
683,904.79,0.004,0.0000
683,2500.00,0.050,0.0000
683,40.00,0.020,0.0000
683,3.16,0.050,2.9062
683,1434.00,0.004,0.0000
683,5000.00,0.050,0.0000
683,101.52,0.020,0.0000
683,1.00,0.004,2.4417
683,5.01,0.050,0.0000
683,2500.00,0.004,28.6365
683,11000.00,0.050,0.0000
683,286.12,0.020,0.2884
683,3.16,0.004,0.0000
683,10.00,0.050,0.0000
683,5000.00,0.004,19.0282
683,13000.00,0.050,0.0000
683,640.54,0.020,0.0000
683,5.01,0.004,0.0000
683,25.12,0.050,0.0000
683,11000.00,0.004,0.0000
683,904.79,0.020,0.0000
683,10.00,0.004,5.3382
683,40.00,0.050,0.0000
683,13000.00,0.004,0.0000
683,1434.00,0.020,5.5204
683,25.12,0.004,2.2031
683,101.52,0.050,0.0000
683,1.00,0.020,0.0000
683,2500.00,0.020,0.0001
683,40.00,0.004,4.0083
683,286.12,0.050,0.0000
683,3.16,0.020,4.0997
683,5000.00,0.020,3.1991
683,101.52,0.004,0.0011
683,640.54,0.050,0.0000
683,5.01,0.020,0.0000
688,3.16,0.020,1.7050
688,5000.00,0.020,1.5140
688,101.52,0.004,1.9529
688,640.54,0.050,0.0000
688,5.01,0.020,0.0000
688,11000.00,0.020,0.0000
688,286.12,0.004,0.0000
688,904.79,0.050,1.4190
688,10.00,0.020,6.1266
688,13000.00,0.020,0.0000
688,640.54,0.004,0.0000
688,1434.00,0.050,4.3289
688,25.12,0.020,0.9111
688,1.00,0.050,1.6579
688,904.79,0.004,0.0000
688,2500.00,0.050,1.5312
688,40.00,0.020,8.0799
688,3.16,0.050,2.2325
688,1434.00,0.004,1.2396
688,5000.00,0.050,0.0000
688,101.52,0.020,4.0208
688,1.00,0.004,2.1928
688,5.01,0.050,0.0000
688,2500.00,0.004,22.5141
688,11000.00,0.050,1.2377
688,286.12,0.020,4.7678
688,3.16,0.004,0.0000
688,10.00,0.050,0.0000
688,5000.00,0.004,5.7986
688,13000.00,0.050,0.0000
688,640.54,0.020,0.0000
688,5.01,0.004,1.5999
688,25.12,0.050,0.0000
688,11000.00,0.004,3.7345
688,904.79,0.020,0.0004
688,10.00,0.004,1.1803
688,40.00,0.050,1.7281
688,13000.00,0.004,5.2157
688,1434.00,0.020,6.6114
688,25.12,0.004,3.4062
688,101.52,0.050,0.5712
688,1.00,0.020,0.0000
688,2500.00,0.020,4.5447
688,40.00,0.004,2.2547
688,286.12,0.050,0.1089
690,5000.00,0.020,3.0244
690,101.52,0.004,0.0000
690,640.54,0.050,0.0000
690,5.01,0.020,0.3796
690,11000.00,0.020,5.2092
690,286.12,0.004,0.0000
690,904.79,0.050,3.3155
690,10.00,0.020,0.0000
690,13000.00,0.020,26.3038
690,640.54,0.004,0.0000
690,1434.00,0.050,22.5154
690,25.12,0.020,0.0000
690,1.00,0.050,0.8127
690,904.79,0.004,0.0000
690,2500.00,0.050,0.0000
690,40.00,0.020,0.0000
690,3.16,0.050,0.0000
690,1434.00,0.004,0.0000
690,5000.00,0.050,0.0000
690,101.52,0.020,0.0000
690,1.00,0.004,2.0919
690,5.01,0.050,0.0000
690,2500.00,0.004,7.7108
690,11000.00,0.050,0.0000
690,286.12,0.020,0.0000
690,3.16,0.004,0.0000
690,10.00,0.050,0.0000
690,5000.00,0.004,12.0306
690,13000.00,0.050,0.1695
690,640.54,0.020,0.0000
690,5.01,0.004,0.9190
690,25.12,0.050,0.0000
690,11000.00,0.004,0.0000
690,904.79,0.020,0.0000
690,10.00,0.004,3.9194
690,40.00,0.050,0.0000
690,13000.00,0.004,8.4428
690,1434.00,0.020,0.0000
690,25.12,0.004,4.4808
690,101.52,0.050,0.0000
690,1.00,0.020,1.9371
690,2500.00,0.020,0.0000
690,40.00,0.004,0.0000
690,286.12,0.050,0.0000
690,3.16,0.020,0.0000
693,1.00,0.020,3.3106
693,2500.00,0.020,0.0000
693,40.00,0.004,10.8414
693,286.12,0.050,0.0000
693,3.16,0.020,1.4451
693,5000.00,0.020,0.0000
693,101.52,0.004,0.0000
693,640.54,0.050,0.0000
693,5.01,0.020,0.0000
693,11000.00,0.020,0.0000
693,286.12,0.004,0.0000
693,904.79,0.050,15.4725
693,10.00,0.020,0.0000
693,13000.00,0.020,1.8675
693,640.54,0.004,0.0000
693,1434.00,0.050,0.0000
693,25.12,0.020,0.0000
693,1.00,0.050,1.6740
693,904.79,0.004,0.0000
693,2500.00,0.050,2.4452
693,40.00,0.020,0.1467
693,3.16,0.050,2.0218
693,1434.00,0.004,0.0077
693,5000.00,0.050,0.0000
693,101.52,0.020,1.4507
693,1.00,0.004,0.0000
693,5.01,0.050,0.0000
693,2500.00,0.004,15.2038
693,11000.00,0.050,0.0000
693,286.12,0.020,0.6355
693,3.16,0.004,0.0019
693,10.00,0.050,0.0000
693,5000.00,0.004,12.1638
693,13000.00,0.050,1.0062
693,640.54,0.020,0.0000
693,5.01,0.004,0.0000
693,25.12,0.050,0.0000
693,11000.00,0.004,0.0000
693,904.79,0.020,3.0173
693,10.00,0.004,8.5399
693,40.00,0.050,0.0000
693,13000.00,0.004,2.0463
693,1434.00,0.020,8.4027
693,25.12,0.004,3.7553
693,101.52,0.050,0.0000
696,101.52,0.004,0.0000
696,640.54,0.050,0.0000
696,5.01,0.020,0.0000
696,11000.00,0.020,18.5135
696,286.12,0.004,0.0000
696,904.79,0.050,4.2279
696,10.00,0.020,0.0000
696,13000.00,0.020,12.9328
696,640.54,0.004,0.0000
696,1434.00,0.050,13.7029
696,25.12,0.020,0.0000
696,1.00,0.050,2.7924
696,904.79,0.004,0.0031
696,2500.00,0.050,2.7178
696,40.00,0.020,0.0000
696,3.16,0.050,0.0000
696,1434.00,0.004,0.0000
696,5000.00,0.050,0.3220
696,101.52,0.020,1.6667
696,1.00,0.004,0.0000
696,5.01,0.050,0.0000
696,2500.00,0.004,7.0576
696,11000.00,0.050,4.7844
696,286.12,0.020,0.0000
696,3.16,0.004,0.0000
696,10.00,0.050,0.0000
696,5000.00,0.004,4.4726
696,13000.00,0.050,0.0006
696,640.54,0.020,0.5957
696,5.01,0.004,0.0000
696,25.12,0.050,0.0000
696,11000.00,0.004,0.7742
696,904.79,0.020,0.0000
696,10.00,0.004,0.0000
696,40.00,0.050,0.0000
696,13000.00,0.004,17.7082
696,1434.00,0.020,0.0000
696,25.12,0.004,2.1552
696,101.52,0.050,0.0000
696,1.00,0.020,0.0000
696,2500.00,0.020,0.0000
696,40.00,0.004,3.4785
696,286.12,0.050,0.0000
696,3.16,0.020,3.5585
696,5000.00,0.020,0.0000
700,10.00,0.004,7.0304
700,40.00,0.050,0.0000
700,13000.00,0.004,0.0000
700,1434.00,0.020,17.5834
700,25.12,0.004,3.2262
700,101.52,0.050,0.0000
700,1.00,0.020,0.0000
700,2500.00,0.020,0.0000
700,40.00,0.004,1.7379
700,286.12,0.050,0.0000
700,3.16,0.020,0.0000
700,5000.00,0.020,0.0000
700,101.52,0.004,0.0000
700,640.54,0.050,0.0000
700,5.01,0.020,0.7513
700,11000.00,0.020,0.0000
700,286.12,0.004,0.0000
700,904.79,0.050,1.9426
700,10.00,0.020,0.0000
700,13000.00,0.020,0.0000
700,640.54,0.004,0.0000
700,1434.00,0.050,0.0107
700,25.12,0.020,0.0000
700,1.00,0.050,1.6304
700,904.79,0.004,0.0000
700,2500.00,0.050,0.0000
700,40.00,0.020,0.0000
700,3.16,0.050,2.0514
700,1434.00,0.004,0.0000
700,5000.00,0.050,0.0000
700,101.52,0.020,0.0000
700,1.00,0.004,0.0000
700,5.01,0.050,0.0000
700,2500.00,0.004,59.1067
700,11000.00,0.050,0.0000
700,286.12,0.020,0.0000
700,3.16,0.004,0.0000
700,10.00,0.050,0.0000
700,5000.00,0.004,4.3995
700,13000.00,0.050,0.0000
700,640.54,0.020,0.0000
700,5.01,0.004,0.0000
700,25.12,0.050,0.0000
700,11000.00,0.004,0.0000
700,904.79,0.020,0.0000
705,904.79,0.020,0.0000
705,10.00,0.004,3.0923
705,40.00,0.050,0.0000
705,13000.00,0.004,0.0000
705,1434.00,0.020,1.0056
705,25.12,0.004,1.0211
705,101.52,0.050,0.0000
705,1.00,0.020,0.0000
705,2500.00,0.020,0.0000
705,40.00,0.004,0.0000
705,286.12,0.050,0.0000
705,3.16,0.020,0.0831
705,5000.00,0.020,20.1506
705,101.52,0.004,0.0000
705,640.54,0.050,0.0000
705,5.01,0.020,0.0000
705,11000.00,0.020,8.0333
705,286.12,0.004,0.0000
705,904.79,0.050,12.7585
705,10.00,0.020,0.0000
705,13000.00,0.020,20.5140
705,640.54,0.004,0.0000
705,1434.00,0.050,15.4784
705,25.12,0.020,0.0000
705,1.00,0.050,0.0000
705,904.79,0.004,0.0000
705,2500.00,0.050,0.0000
705,40.00,0.020,0.0000
705,3.16,0.050,0.4458
705,1434.00,0.004,0.0000
705,5000.00,0.050,0.0000
705,101.52,0.020,0.0000
705,1.00,0.004,0.0000
705,5.01,0.050,0.0000
705,2500.00,0.004,9.2073
705,11000.00,0.050,0.0000
705,286.12,0.020,0.0000
705,3.16,0.004,1.1439
705,10.00,0.050,0.0000
705,5000.00,0.004,6.7594
705,13000.00,0.050,2.6692
705,640.54,0.020,0.0000
705,5.01,0.004,1.1004
705,25.12,0.050,0.0000
705,11000.00,0.004,0.0000
709,10.00,0.004,1.6980
709,40.00,0.050,0.0000
709,13000.00,0.004,0.0524
709,1434.00,0.020,0.0051
709,25.12,0.004,0.0000
709,101.52,0.050,0.0000
709,1.00,0.020,0.0000
709,2500.00,0.020,0.0000
709,40.00,0.004,0.0000
709,286.12,0.050,0.0000
709,3.16,0.020,0.0000
709,5000.00,0.020,0.0000
709,101.52,0.004,0.0000
709,640.54,0.050,0.0000
709,5.01,0.020,0.0000
709,11000.00,0.020,16.1603
709,286.12,0.004,0.0000
709,904.79,0.050,0.0003
709,10.00,0.020,0.0000
709,13000.00,0.020,31.9104
709,640.54,0.004,0.0000
709,1434.00,0.050,0.0000
709,25.12,0.020,0.0000
709,1.00,0.050,0.0000
709,904.79,0.004,0.0000
709,2500.00,0.050,0.0000
709,40.00,0.020,0.0000
709,3.16,0.050,0.0000
709,1434.00,0.004,0.0161
709,5000.00,0.050,0.0000
709,101.52,0.020,0.0000
709,1.00,0.004,0.0000
709,5.01,0.050,0.0000
709,2500.00,0.004,7.6320
709,11000.00,0.050,1.7890
709,286.12,0.020,0.0000
709,3.16,0.004,0.0000
709,10.00,0.050,0.0000
709,5000.00,0.004,39.5359
709,13000.00,0.050,0.0000
709,640.54,0.020,0.0000
709,5.01,0.004,0.0000
709,25.12,0.050,0.0000
709,11000.00,0.004,0.0017
709,904.79,0.020,0.0000
716,904.79,0.004,0.0000
716,2500.00,0.050,0.0002
716,40.00,0.020,0.0000
716,3.16,0.050,0.0000
716,1434.00,0.004,0.0000
716,5000.00,0.050,0.0000
716,101.52,0.020,0.0000
716,1.00,0.004,0.0000
716,5.01,0.050,0.0000
716,2500.00,0.004,0.0000
716,11000.00,0.050,5.2192
716,286.12,0.020,0.0000
716,3.16,0.004,0.0000
716,10.00,0.050,0.0000
716,5000.00,0.004,7.2762
716,13000.00,0.050,2.5123
716,640.54,0.020,0.0000
716,5.01,0.004,0.0000
716,25.12,0.050,0.0000
716,11000.00,0.004,2.0406
716,904.79,0.020,0.0000
716,10.00,0.004,0.0000
716,40.00,0.050,0.0000
716,13000.00,0.004,18.3702
716,1434.00,0.020,0.0000
716,25.12,0.004,0.0000
716,101.52,0.050,0.0000
716,1.00,0.020,0.0000
716,2500.00,0.020,0.0001
716,40.00,0.004,0.0000
716,286.12,0.050,0.0000
716,3.16,0.020,0.0000
716,5000.00,0.020,0.0000
716,101.52,0.004,0.0000
716,640.54,0.050,0.0000
716,5.01,0.020,0.0000
716,11000.00,0.020,24.8366
716,286.12,0.004,0.0000
716,904.79,0.050,1.4977
716,10.00,0.020,0.0000
716,13000.00,0.020,29.9253
716,640.54,0.004,0.0000
716,1434.00,0.050,11.3194
716,25.12,0.020,0.0000
716,1.00,0.050,0.0000
717,40.00,0.004,0.8302
717,286.12,0.050,0.0014
717,3.16,0.020,2.0660
717,5000.00,0.020,0.4466
717,101.52,0.004,0.0000
717,640.54,0.050,0.0000
717,5.01,0.020,0.0000
717,11000.00,0.020,2.4325
717,286.12,0.004,0.0000
717,904.79,0.050,0.0000
717,10.00,0.020,2.1374
717,13000.00,0.020,4.3410
717,640.54,0.004,0.0000
717,1434.00,0.050,6.7545
717,25.12,0.020,0.0022
717,1.00,0.050,3.1839
717,904.79,0.004,0.0000
717,2500.00,0.050,2.3652
717,40.00,0.020,1.5295
717,3.16,0.050,0.0000
717,1434.00,0.004,1.7121
717,5000.00,0.050,0.5277
717,101.52,0.020,2.9525
717,1.00,0.004,1.1124
717,5.01,0.050,0.0000
717,2500.00,0.004,26.2907
717,11000.00,0.050,0.0000
717,286.12,0.020,5.0521
717,3.16,0.004,0.0000
717,10.00,0.050,0.0000
717,5000.00,0.004,10.1755
717,13000.00,0.050,2.5976
717,640.54,0.020,1.9281
717,5.01,0.004,1.7107
717,25.12,0.050,0.0000
717,11000.00,0.004,0.5143
717,904.79,0.020,0.0000
717,10.00,0.004,0.0000
717,40.00,0.050,0.0000
717,13000.00,0.004,0.0000
717,1434.00,0.020,4.8838
717,25.12,0.004,1.3408
717,101.52,0.050,5.8019
717,1.00,0.020,5.9828
717,2500.00,0.020,4.7194
721,5.01,0.004,1.1352
721,25.12,0.050,0.0000
721,11000.00,0.004,1.6397
721,904.79,0.020,0.0000
721,10.00,0.004,6.4164
721,40.00,0.050,0.0000
721,13000.00,0.004,0.0351
721,1434.00,0.020,3.4924
721,25.12,0.004,3.0609
721,101.52,0.050,0.0000
721,1.00,0.020,2.0198
721,2500.00,0.020,0.0000
721,40.00,0.004,1.5171
721,286.12,0.050,0.0000
721,3.16,0.020,7.1545
721,5000.00,0.020,7.0624
721,101.52,0.004,0.1559
721,640.54,0.050,1.6454
721,5.01,0.020,0.0000
721,11000.00,0.020,4.6816
721,286.12,0.004,0.0000
721,904.79,0.050,14.0466
721,10.00,0.020,0.0000
721,13000.00,0.020,6.1494
721,640.54,0.004,0.0000
721,1434.00,0.050,3.3490
721,25.12,0.020,0.0000
721,1.00,0.050,1.5488
721,904.79,0.004,0.0000
721,2500.00,0.050,4.9273
721,40.00,0.020,0.0000
721,3.16,0.050,1.3968
721,1434.00,0.004,0.0088
721,5000.00,0.050,0.0000
721,101.52,0.020,1.5712
721,1.00,0.004,1.4137
721,5.01,0.050,0.0000
721,2500.00,0.004,11.5433
721,11000.00,0.050,0.0000
721,286.12,0.020,4.7007
721,3.16,0.004,1.2674
721,10.00,0.050,0.0000
721,5000.00,0.004,10.6886
721,13000.00,0.050,0.0000
721,640.54,0.020,0.0000
723,1434.00,0.020,4.6568
723,25.12,0.004,1.4708
723,101.52,0.050,0.0000
723,1.00,0.020,0.0000
723,2500.00,0.020,0.0000
723,40.00,0.004,0.0000
723,286.12,0.050,0.0000
723,3.16,0.020,2.6237
723,5000.00,0.020,2.4409
723,101.52,0.004,0.0000
723,640.54,0.050,1.1998
723,5.01,0.020,0.0000
723,11000.00,0.020,5.2832
723,286.12,0.004,0.0000
723,904.79,0.050,6.7074
723,10.00,0.020,0.0000
723,13000.00,0.020,6.3220
723,640.54,0.004,0.0000
723,1434.00,0.050,20.5686
723,25.12,0.020,0.0000
723,1.00,0.050,2.0165
723,904.79,0.004,0.0000
723,2500.00,0.050,0.0000
723,40.00,0.020,0.0000
723,3.16,0.050,0.0000
723,1434.00,0.004,0.0014
723,5000.00,0.050,0.0000
723,101.52,0.020,0.0000
723,1.00,0.004,1.6361
723,5.01,0.050,0.0000
723,2500.00,0.004,12.5002
723,11000.00,0.050,0.1566
723,286.12,0.020,0.0000
723,3.16,0.004,0.0000
723,10.00,0.050,0.0000
723,5000.00,0.004,21.1444
723,13000.00,0.050,1.2211
723,640.54,0.020,0.0000
723,5.01,0.004,1.8367
723,25.12,0.050,0.0000
723,11000.00,0.004,0.0000
723,904.79,0.020,0.0000
723,10.00,0.004,4.1757
723,40.00,0.050,0.0000
723,13000.00,0.004,7.0527
725,101.52,0.020,2.6633
725,1.00,0.004,3.4632
725,5.01,0.050,0.0000
725,2500.00,0.004,15.7898
725,11000.00,0.050,0.0000
725,286.12,0.020,2.9881
725,3.16,0.004,0.0002
725,10.00,0.050,0.0000
725,5000.00,0.004,4.7621
725,13000.00,0.050,2.5991
725,640.54,0.020,0.0000
725,5.01,0.004,8.6244
725,25.12,0.050,0.0000
725,11000.00,0.004,2.5062
725,904.79,0.020,0.0000
725,10.00,0.004,8.3924
725,40.00,0.050,0.0000
725,13000.00,0.004,0.0788
725,1434.00,0.020,5.3860
725,25.12,0.004,8.1587
725,101.52,0.050,0.0000
725,1.00,0.020,3.9862
725,2500.00,0.020,2.2003
725,40.00,0.004,0.0000
725,286.12,0.050,0.0000
725,3.16,0.020,1.4941
725,5000.00,0.020,1.6100
725,101.52,0.004,0.0025
725,640.54,0.050,0.0000
725,5.01,0.020,0.0000
725,11000.00,0.020,0.0000
725,286.12,0.004,0.0000
725,904.79,0.050,0.0000
725,10.00,0.020,7.1173
725,13000.00,0.020,0.0000
725,640.54,0.004,0.0000
725,1434.00,0.050,0.0000
725,25.12,0.020,0.0000
725,1.00,0.050,5.9159
725,904.79,0.004,0.0000
725,2500.00,0.050,2.1858
725,40.00,0.020,4.8636
725,3.16,0.050,3.4444
725,1434.00,0.004,3.7996
725,5000.00,0.050,0.0000
735,25.12,0.020,0.0000
735,1.00,0.050,0.0000
735,904.79,0.004,0.0000
735,2500.00,0.050,0.0000
735,40.00,0.020,0.0000
735,3.16,0.050,0.0000
735,1434.00,0.004,0.0000
735,5000.00,0.050,0.0000
735,101.52,0.020,0.0000
735,1.00,0.004,0.0000
735,5.01,0.050,0.0000
735,2500.00,0.004,0.0000
735,11000.00,0.050,0.0000
735,286.12,0.020,0.0000
735,3.16,0.004,0.0000
735,10.00,0.050,0.0000
735,5000.00,0.004,0.0000
735,13000.00,0.050,0.0000
735,640.54,0.020,0.0000
735,5.01,0.004,0.0000
735,25.12,0.050,0.0000
735,11000.00,0.004,0.0000
735,904.79,0.020,0.0000
735,10.00,0.004,0.0000
735,40.00,0.050,0.0000
735,13000.00,0.004,14.4535
735,1434.00,0.020,0.0000
735,25.12,0.004,0.0000
735,101.52,0.050,0.0000
735,1.00,0.020,0.0000
735,2500.00,0.020,0.0000
735,40.00,0.004,0.0000
735,286.12,0.050,0.0000
735,3.16,0.020,0.0000
735,5000.00,0.020,0.0000
735,101.52,0.004,0.0000
735,640.54,0.050,0.0000
735,5.01,0.020,0.0000
735,11000.00,0.020,26.4438
735,286.12,0.004,0.0000
735,904.79,0.050,0.0000
735,10.00,0.020,0.0000
735,13000.00,0.020,61.6497
735,640.54,0.004,0.0000
735,1434.00,0.050,4.1322
739,10.00,0.020,0.0000
739,13000.00,0.020,0.0000
739,640.54,0.004,0.0000
739,1434.00,0.050,0.0000
739,25.12,0.020,0.0000
739,1.00,0.050,0.0000
739,904.79,0.004,0.0000
739,2500.00,0.050,0.0000
739,40.00,0.020,0.0000
739,3.16,0.050,0.0000
739,1434.00,0.004,0.0000
739,5000.00,0.050,0.0000
739,101.52,0.020,0.0000
739,1.00,0.004,0.0000
739,5.01,0.050,0.0000
739,2500.00,0.004,43.7567
739,11000.00,0.050,0.0000
739,286.12,0.020,0.0000
739,3.16,0.004,0.0000
739,10.00,0.050,0.0000
739,5000.00,0.004,0.0000
739,13000.00,0.050,0.0000
739,640.54,0.020,0.0000
739,5.01,0.004,0.0000
739,25.12,0.050,0.0000
739,11000.00,0.004,0.0000
739,904.79,0.020,0.0000
739,10.00,0.004,0.0000
739,40.00,0.050,0.0000
739,13000.00,0.004,0.0000
739,1434.00,0.020,28.4218
739,25.12,0.004,0.0000
739,101.52,0.050,0.0000
739,1.00,0.020,0.0000
739,2500.00,0.020,0.0000
739,40.00,0.004,0.0000
739,286.12,0.050,0.0000
739,3.16,0.020,0.0000
739,5000.00,0.020,0.0000
739,101.52,0.004,0.0000
739,640.54,0.050,0.0000
739,5.01,0.020,0.0000
739,11000.00,0.020,0.0000
739,286.12,0.004,0.0000
739,904.79,0.050,34.8717
743,286.12,0.020,1.1981
743,3.16,0.004,0.0000
743,10.00,0.050,0.0000
743,5000.00,0.004,7.9068
743,13000.00,0.050,0.0000
743,640.54,0.020,0.0000
743,5.01,0.004,0.0874
743,25.12,0.050,0.0000
743,11000.00,0.004,0.0000
743,904.79,0.020,0.0000
743,10.00,0.004,0.0000
743,40.00,0.050,0.0000
743,13000.00,0.004,0.0000
743,1434.00,0.020,17.6324
743,25.12,0.004,3.9454
743,101.52,0.050,0.0000
743,1.00,0.020,0.0000
743,2500.00,0.020,0.0000
743,40.00,0.004,1.3594
743,286.12,0.050,0.0000
743,3.16,0.020,1.3950
743,5000.00,0.020,0.4293
743,101.52,0.004,0.0000
743,640.54,0.050,0.0000
743,5.01,0.020,0.0000
743,11000.00,0.020,3.2301
743,286.12,0.004,0.0000
743,904.79,0.050,8.3994
743,10.00,0.020,0.0000
743,13000.00,0.020,9.0530
743,640.54,0.004,0.0000
743,1434.00,0.050,1.7491
743,25.12,0.020,0.0000
743,1.00,0.050,4.9577
743,904.79,0.004,0.0000
743,2500.00,0.050,0.0000
743,40.00,0.020,0.0000
743,3.16,0.050,1.7803
743,1434.00,0.004,0.0000
743,5000.00,0.050,0.0000
743,101.52,0.020,0.0000
743,1.00,0.004,4.7959
743,5.01,0.050,0.0000
743,2500.00,0.004,33.1910
743,11000.00,0.050,0.0000
744,640.54,0.004,0.0000
744,1434.00,0.050,0.0000
744,25.12,0.020,0.0000
744,1.00,0.050,0.3122
744,904.79,0.004,0.0000
744,2500.00,0.050,0.0000
744,40.00,0.020,0.0000
744,3.16,0.050,0.0000
744,1434.00,0.004,0.0051
744,5000.00,0.050,2.2120
744,101.52,0.020,0.0000
744,1.00,0.004,1.0176
744,5.01,0.050,0.0000
744,2500.00,0.004,25.5166
744,11000.00,0.050,0.0000
744,286.12,0.020,0.7210
744,3.16,0.004,2.3933
744,10.00,0.050,0.0000
744,5000.00,0.004,4.3878
744,13000.00,0.050,0.0000
744,640.54,0.020,1.3944
744,5.01,0.004,0.8388
744,25.12,0.050,0.0000
744,11000.00,0.004,1.2342
744,904.79,0.020,0.0000
744,10.00,0.004,2.6709
744,40.00,0.050,2.5489
744,13000.00,0.004,2.8880
744,1434.00,0.020,17.2997
744,25.12,0.004,1.0773
744,101.52,0.050,1.7596
744,1.00,0.020,0.0000
744,2500.00,0.020,0.0000
744,40.00,0.004,7.0146
744,286.12,0.050,4.1273
744,3.16,0.020,0.0000
744,5000.00,0.020,0.0000
744,101.52,0.004,2.7533
744,640.54,0.050,23.4532
744,5.01,0.020,1.6232
744,11000.00,0.020,0.0000
744,286.12,0.004,0.0000
744,904.79,0.050,0.0000
744,10.00,0.020,0.0000
744,13000.00,0.020,0.0000
748,5000.00,0.004,2.9243
748,13000.00,0.050,0.0000
748,640.54,0.020,0.0000
748,5.01,0.004,0.0000
748,25.12,0.050,0.0000
748,11000.00,0.004,0.0000
748,904.79,0.020,0.0000
748,10.00,0.004,0.0000
748,40.00,0.050,0.0000
748,13000.00,0.004,0.0000
748,1434.00,0.020,0.0000
748,25.12,0.004,4.2146
748,101.52,0.050,0.0000
748,1.00,0.020,0.0000
748,2500.00,0.020,0.0000
748,40.00,0.004,17.9827
748,286.12,0.050,0.0000
748,3.16,0.020,1.1518
748,5000.00,0.020,0.0000
748,101.52,0.004,0.0000
748,640.54,0.050,0.0000
748,5.01,0.020,0.3910
748,11000.00,0.020,0.0000
748,286.12,0.004,0.0000
748,904.79,0.050,0.0000
748,10.00,0.020,0.0000
748,13000.00,0.020,0.0000
748,640.54,0.004,0.0000
748,1434.00,0.050,0.0000
748,25.12,0.020,0.0000
748,1.00,0.050,0.0000
748,904.79,0.004,0.0000
748,2500.00,0.050,0.0000
748,40.00,0.020,0.0000
748,3.16,0.050,3.1554
748,1434.00,0.004,0.0000
748,5000.00,0.050,0.0000
748,101.52,0.020,0.0000
748,1.00,0.004,0.0000
748,5.01,0.050,0.0000
748,2500.00,0.004,64.7155
748,11000.00,0.050,0.0000
748,286.12,0.020,0.0000
748,3.16,0.004,0.0000
748,10.00,0.050,0.0000
751,640.54,0.050,0.9698
751,101.52,0.004,2.3133
751,5.01,0.020,0.3964
751,11000.00,0.020,3.1005
751,904.79,0.050,0.0000
751,286.12,0.004,0.0002
751,10.00,0.020,5.1510
751,13000.00,0.020,0.0000
751,1434.00,0.050,0.0000
751,640.54,0.004,0.0000
751,25.12,0.020,0.0003
751,1.00,0.050,20.6861
751,2500.00,0.050,1.1686
751,904.79,0.004,0.0000
751,40.00,0.020,1.4400
751,3.16,0.050,1.0270
751,5000.00,0.050,1.7475
751,1434.00,0.004,1.5174
751,101.52,0.020,7.7152
751,5.01,0.050,0.0001
751,1.00,0.004,2.7377
751,11000.00,0.050,1.2164
751,2500.00,0.004,1.6576
751,286.12,0.020,7.1112
751,10.00,0.050,0.0000
751,3.16,0.004,0.0006
751,13000.00,0.050,0.9983
751,5000.00,0.004,12.1442
751,640.54,0.020,3.4318
751,25.12,0.050,0.0000
751,5.01,0.004,5.1930
751,11000.00,0.004,0.7963
751,904.79,0.020,0.0000
751,40.00,0.050,1.3711
751,10.00,0.004,1.7089
751,13000.00,0.004,0.3782
751,1434.00,0.020,3.8397
751,101.52,0.050,0.0000
751,25.12,0.004,1.8665
751,1.00,0.020,4.0438
751,2500.00,0.020,0.0000
751,286.12,0.050,0.8392
751,40.00,0.004,0.0000
751,3.16,0.020,3.6126
751,5000.00,0.020,1.9745
752,286.12,0.004,6.9299
752,904.79,0.050,2.6945
752,10.00,0.020,2.8674
752,13000.00,0.020,7.9609
752,640.54,0.004,0.0000
752,1434.00,0.050,0.9053
752,25.12,0.020,0.0000
752,1.00,0.050,3.3917
752,904.79,0.004,0.0000
752,2500.00,0.050,0.0011
752,40.00,0.020,2.1182
752,3.16,0.050,0.0000
752,1434.00,0.004,4.7768
752,5000.00,0.050,2.0884
752,101.52,0.020,4.1186
752,1.00,0.004,0.0000
752,5.01,0.050,0.0000
752,2500.00,0.004,0.0000
752,11000.00,0.050,1.6083
752,286.12,0.020,1.6189
752,3.16,0.004,0.0000
752,10.00,0.050,4.1281
752,5000.00,0.004,0.0000
752,13000.00,0.050,4.4707
752,640.54,0.020,10.8371
752,5.01,0.004,2.7542
752,25.12,0.050,0.0000
752,11000.00,0.004,2.3846
752,904.79,0.020,11.8911
752,10.00,0.004,3.1551
752,40.00,0.050,0.0000
752,13000.00,0.004,1.9893
752,1434.00,0.020,1.4178
752,25.12,0.004,6.5014
752,101.52,0.050,0.0000
752,1.00,0.020,2.7736
752,2500.00,0.020,2.3002
752,40.00,0.004,0.0000
752,286.12,0.050,0.7498
752,3.16,0.020,1.3568
752,5000.00,0.020,0.9036
752,101.52,0.004,0.0000
752,640.54,0.050,3.8481
752,5.01,0.020,0.0000
752,11000.00,0.020,1.7761
753,13000.00,0.004,0.0000
753,1434.00,0.020,0.0000
753,25.12,0.004,20.9632
753,101.52,0.050,0.0000
753,1.00,0.020,0.0000
753,2500.00,0.020,0.0000
753,40.00,0.004,19.6592
753,286.12,0.050,0.0000
753,3.16,0.020,2.2985
753,5000.00,0.020,0.0000
753,101.52,0.004,0.0000
753,640.54,0.050,0.0000
753,5.01,0.020,0.0000
753,11000.00,0.020,0.0000
753,286.12,0.004,0.0000
753,904.79,0.050,0.0000
753,10.00,0.020,0.0000
753,13000.00,0.020,0.0000
753,640.54,0.004,0.0010
753,1434.00,0.050,0.0000
753,25.12,0.020,0.0000
753,1.00,0.050,0.0000
753,904.79,0.004,4.8185
753,2500.00,0.050,0.0000
753,40.00,0.020,11.1459
753,3.16,0.050,2.3236
753,1434.00,0.004,9.6560
753,5000.00,0.050,0.0000
753,101.52,0.020,19.3451
753,1.00,0.004,0.0000
753,5.01,0.050,0.0000
753,2500.00,0.004,0.0000
753,11000.00,0.050,0.0000
753,286.12,0.020,0.0000
753,3.16,0.004,0.0000
753,10.00,0.050,0.0000
753,5000.00,0.004,0.0000
753,13000.00,0.050,0.0000
753,640.54,0.020,0.0000
753,5.01,0.004,0.0000
753,25.12,0.050,0.0000
753,11000.00,0.004,0.0000
753,904.79,0.020,0.0000
753,10.00,0.004,7.2721
753,40.00,0.050,0.0000
754,3.16,0.050,1.4813
754,1434.00,0.004,0.0000
754,5000.00,0.050,0.0000
754,101.52,0.020,3.1136
754,1.00,0.004,4.8461
754,5.01,0.050,0.0000
754,2500.00,0.004,25.5062
754,11000.00,0.050,0.0000
754,286.12,0.020,0.0000
754,3.16,0.004,0.0000
754,10.00,0.050,0.0000
754,5000.00,0.004,14.4964
754,13000.00,0.050,0.0000
754,640.54,0.020,0.0000
754,5.01,0.004,0.0000
754,25.12,0.050,0.0000
754,11000.00,0.004,0.0000
754,904.79,0.020,0.0010
754,10.00,0.004,0.0000
754,40.00,0.050,0.0000
754,13000.00,0.004,7.5192
754,1434.00,0.020,18.8832
754,25.12,0.004,1.7947
754,101.52,0.050,0.0007
754,1.00,0.020,3.6387
754,2500.00,0.020,2.9867
754,40.00,0.004,2.2051
754,286.12,0.050,0.0000
754,3.16,0.020,1.7044
754,5000.00,0.020,0.0000
754,101.52,0.004,0.0000
754,640.54,0.050,0.0000
754,5.01,0.020,0.0970
754,11000.00,0.020,0.0000
754,286.12,0.004,0.0000
754,904.79,0.050,0.0000
754,10.00,0.020,2.8672
754,13000.00,0.020,0.0000
754,640.54,0.004,0.0000
754,1434.00,0.050,8.4854
754,25.12,0.020,0.0000
754,1.00,0.050,1.8107
754,904.79,0.004,0.0000
754,2500.00,0.050,0.0000
754,40.00,0.020,0.0000
757,10.00,0.004,3.6238
757,40.00,0.050,0.0000
757,13000.00,0.004,1.3533
757,1434.00,0.020,0.0000
757,25.12,0.004,4.6631
757,101.52,0.050,0.0000
757,1.00,0.020,0.0000
757,2500.00,0.020,0.0000
757,40.00,0.004,1.3457
757,286.12,0.050,0.0000
757,3.16,0.020,5.1592
757,5000.00,0.020,8.5093
757,101.52,0.004,0.7524
757,640.54,0.050,0.0000
757,5.01,0.020,0.0000
757,11000.00,0.020,7.6787
757,286.12,0.004,0.0000
757,904.79,0.050,15.0345
757,10.00,0.020,0.5824
757,13000.00,0.020,7.8171
757,640.54,0.004,0.0000
757,1434.00,0.050,0.0000
757,25.12,0.020,0.0000
757,1.00,0.050,2.1661
757,904.79,0.004,1.0701
757,2500.00,0.050,3.5451
757,40.00,0.020,0.0630
757,3.16,0.050,1.1835
757,1434.00,0.004,11.1245
757,5000.00,0.050,1.3019
757,101.52,0.020,3.5520
757,1.00,0.004,0.0000
757,5.01,0.050,0.0000
757,2500.00,0.004,5.5454
757,11000.00,0.050,0.0000
757,286.12,0.020,1.1658
757,3.16,0.004,0.0000
757,10.00,0.050,0.0000
757,5000.00,0.004,3.6927
757,13000.00,0.050,1.6783
757,640.54,0.020,0.7873
757,5.01,0.004,1.6004
757,25.12,0.050,0.0000
757,11000.00,0.004,5.3345
757,904.79,0.020,0.3336
761,2500.00,0.004,0.0000
761,11000.00,0.050,0.0000
761,286.12,0.020,0.0000
761,3.16,0.004,0.0000
761,10.00,0.050,7.3024
761,5000.00,0.004,0.0000
761,13000.00,0.050,0.0000
761,640.54,0.020,0.0000
761,5.01,0.004,0.0000
761,25.12,0.050,0.0000
761,11000.00,0.004,0.0000
761,904.79,0.020,0.0000
761,10.00,0.004,10.2840
761,40.00,0.050,0.0000
761,13000.00,0.004,2.1705
761,1434.00,0.020,0.0000
761,25.12,0.004,11.6259
761,101.52,0.050,0.0000
761,1.00,0.020,5.3079
761,2500.00,0.020,0.0000
761,40.00,0.004,0.0000
761,286.12,0.050,0.0000
761,3.16,0.020,4.5458
761,5000.00,0.020,0.0000
761,101.52,0.004,0.0000
761,640.54,0.050,0.0000
761,5.01,0.020,0.0000
761,11000.00,0.020,3.6043
761,286.12,0.004,0.0000
761,904.79,0.050,0.0000
761,10.00,0.020,39.5898
761,13000.00,0.020,1.3076
761,640.54,0.004,0.0000
761,1434.00,0.050,0.0000
761,25.12,0.020,0.0000
761,1.00,0.050,5.2558
761,904.79,0.004,0.0000
761,2500.00,0.050,0.0000
761,40.00,0.020,0.0000
761,3.16,0.050,0.9053
761,1434.00,0.004,2.2351
761,5000.00,0.050,1.6621
761,101.52,0.020,0.9849
761,1.00,0.004,2.1172
761,5.01,0.050,0.0000
762,3.16,0.020,0.0000
762,5000.00,0.020,0.0000
762,101.52,0.004,0.0000
762,640.54,0.050,0.0000
762,5.01,0.020,0.0000
762,11000.00,0.020,26.7321
762,286.12,0.004,0.0000
762,904.79,0.050,0.0000
762,10.00,0.020,0.0000
762,13000.00,0.020,69.1812
762,640.54,0.004,0.0000
762,1434.00,0.050,0.0000
762,25.12,0.020,0.0000
762,1.00,0.050,0.0000
762,904.79,0.004,0.0000
762,2500.00,0.050,0.0000
762,40.00,0.020,0.0000
762,3.16,0.050,0.0000
762,1434.00,0.004,0.0000
762,5000.00,0.050,0.0000
762,101.52,0.020,0.0000
762,1.00,0.004,0.0000
762,5.01,0.050,0.0000
762,2500.00,0.004,0.0000
762,11000.00,0.050,0.0000
762,286.12,0.020,0.0000
762,3.16,0.004,0.0000
762,10.00,0.050,0.0000
762,5000.00,0.004,9.8284
762,13000.00,0.050,0.0000
762,640.54,0.020,0.0000
762,5.01,0.004,0.0000
762,25.12,0.050,0.0000
762,11000.00,0.004,0.0000
762,904.79,0.020,0.0000
762,10.00,0.004,0.0000
762,40.00,0.050,0.0000
762,13000.00,0.004,0.0000
762,1434.00,0.020,0.0000
762,25.12,0.004,0.0000
762,101.52,0.050,0.0000
762,1.00,0.020,0.0000
762,2500.00,0.020,0.0000
762,40.00,0.004,0.0000
762,286.12,0.050,0.0000
767,40.00,0.004,0.0000
767,286.12,0.050,0.0000
767,3.16,0.020,0.0000
767,5000.00,0.020,7.8718
767,101.52,0.004,0.0000
767,640.54,0.050,0.0000
767,5.01,0.020,0.0000
767,11000.00,0.020,15.1714
767,286.12,0.004,0.0377
767,904.79,0.050,3.5319
767,10.00,0.020,0.0000
767,13000.00,0.020,4.8331
767,640.54,0.004,0.0000
767,1434.00,0.050,7.1728
767,25.12,0.020,0.0000
767,1.00,0.050,1.7880
767,904.79,0.004,0.0000
767,2500.00,0.050,0.0000
767,40.00,0.020,0.0000
767,3.16,0.050,0.0000
767,1434.00,0.004,0.0872
767,5000.00,0.050,0.0000
767,101.52,0.020,0.0000
767,1.00,0.004,0.0000
767,5.01,0.050,0.0000
767,2500.00,0.004,14.2098
767,11000.00,0.050,0.0000
767,286.12,0.020,0.4461
767,3.16,0.004,0.0000
767,10.00,0.050,0.0000
767,5000.00,0.004,8.8616
767,13000.00,0.050,0.0000
767,640.54,0.020,1.2372
767,5.01,0.004,0.0000
767,25.12,0.050,0.0000
767,11000.00,0.004,5.1572
767,904.79,0.020,1.9776
767,10.00,0.004,0.0000
767,40.00,0.050,0.0000
767,13000.00,0.004,9.1150
767,1434.00,0.020,0.0000
767,25.12,0.004,0.8577
767,101.52,0.050,0.0000
767,1.00,0.020,0.0000
767,2500.00,0.020,21.7383
768,13000.00,0.020,0.0000
768,640.54,0.004,0.0000
768,1434.00,0.050,0.0000
768,25.12,0.020,0.0000
768,1.00,0.050,1.0474
768,904.79,0.004,13.5871
768,2500.00,0.050,0.0000
768,40.00,0.020,0.0000
768,3.16,0.050,0.0000
768,1434.00,0.004,0.0008
768,5000.00,0.050,0.0000
768,101.52,0.020,0.0000
768,1.00,0.004,0.0000
768,5.01,0.050,0.0026
768,2500.00,0.004,3.3620
768,11000.00,0.050,0.0000
768,286.12,0.020,1.6543
768,3.16,0.004,0.0000
768,10.00,0.050,0.9850
768,5000.00,0.004,4.3329
768,13000.00,0.050,0.0000
768,640.54,0.020,9.3988
768,5.01,0.004,1.7353
768,25.12,0.050,0.0000
768,11000.00,0.004,0.0000
768,904.79,0.020,12.8056
768,10.00,0.004,5.5804
768,40.00,0.050,0.0000
768,13000.00,0.004,0.0000
768,1434.00,0.020,2.4885
768,25.12,0.004,6.6706
768,101.52,0.050,0.2203
768,1.00,0.020,0.0000
768,2500.00,0.020,0.8419
768,40.00,0.004,4.6988
768,286.12,0.050,2.6807
768,3.16,0.020,1.3263
768,5000.00,0.020,0.0000
768,101.52,0.004,2.0034
768,640.54,0.050,24.3079
768,5.01,0.020,0.0000
768,11000.00,0.020,0.0000
768,286.12,0.004,0.0000
768,904.79,0.050,7.5828
768,10.00,0.020,0.0000
771,1.00,0.050,0.0000
771,904.79,0.004,0.0000
771,2500.00,0.050,0.0000
771,40.00,0.020,0.0000
771,3.16,0.050,0.0000
771,1434.00,0.004,0.0000
771,5000.00,0.050,0.0000
771,101.52,0.020,0.0000
771,1.00,0.004,2.3525
771,5.01,0.050,0.0000
771,2500.00,0.004,0.7016
771,11000.00,0.050,1.8575
771,286.12,0.020,0.0000
771,3.16,0.004,0.0000
771,10.00,0.050,0.0000
771,5000.00,0.004,0.5354
771,13000.00,0.050,4.6935
771,640.54,0.020,0.0000
771,5.01,0.004,2.4621
771,25.12,0.050,0.0000
771,11000.00,0.004,2.7182
771,904.79,0.020,0.0000
771,10.00,0.004,0.0000
771,40.00,0.050,0.0000
771,13000.00,0.004,11.8796
771,1434.00,0.020,0.0000
771,25.12,0.004,0.0000
771,101.52,0.050,0.0000
771,1.00,0.020,0.0000
771,2500.00,0.020,0.0000
771,40.00,0.004,0.0000
771,286.12,0.050,0.0000
771,3.16,0.020,0.0000
771,5000.00,0.020,0.0000
771,101.52,0.004,0.0000
771,640.54,0.050,0.0000
771,5.01,0.020,0.0000
771,11000.00,0.020,10.4434
771,286.12,0.004,0.0000
771,904.79,0.050,6.4366
771,10.00,0.020,0.0000
771,13000.00,0.020,47.1850
771,640.54,0.004,0.0000
771,1434.00,0.050,15.4288
771,25.12,0.020,0.0000
780,5.01,0.020,0.0000
780,11000.00,0.020,22.9414
780,286.12,0.004,0.0000
780,904.79,0.050,0.0000
780,10.00,0.020,0.0000
780,13000.00,0.020,20.3214
780,640.54,0.004,0.0000
780,1434.00,0.050,0.0000
780,25.12,0.020,0.0000
780,1.00,0.050,0.0000
780,904.79,0.004,0.0000
780,2500.00,0.050,0.0000
780,40.00,0.020,0.0000
780,3.16,0.050,0.0000
780,1434.00,0.004,0.0000
780,5000.00,0.050,0.0000
780,101.52,0.020,0.0000
780,1.00,0.004,0.0000
780,5.01,0.050,0.0000
780,2500.00,0.004,2.4917
780,11000.00,0.050,0.0000
780,286.12,0.020,0.0000
780,3.16,0.004,0.0000
780,10.00,0.050,0.0000
780,5000.00,0.004,50.6493
780,13000.00,0.050,0.0000
780,640.54,0.020,0.0000
780,5.01,0.004,0.0000
780,25.12,0.050,0.0000
780,11000.00,0.004,0.0000
780,904.79,0.020,0.0000
780,10.00,0.004,0.6797
780,40.00,0.050,0.0000
780,13000.00,0.004,0.0000
780,1434.00,0.020,0.0000
780,25.12,0.004,1.4108
780,101.52,0.050,0.0000
780,1.00,0.020,2.3397
780,2500.00,0.020,0.0000
780,40.00,0.004,0.0000
780,286.12,0.050,0.0000
780,3.16,0.020,2.9327
780,5000.00,0.020,0.0000
780,101.52,0.004,0.0000
780,640.54,0.050,0.0000
795,904.79,0.004,0.0000
795,2500.00,0.050,2.8640
795,40.00,0.020,0.3996
795,3.16,0.050,0.0000
795,1434.00,0.004,0.0000
795,5000.00,0.050,2.4402
795,101.52,0.020,5.0733
795,1.00,0.004,0.0000
795,5.01,0.050,0.0000
795,2500.00,0.004,13.8262
795,11000.00,0.050,0.0000
795,286.12,0.020,0.8252
795,3.16,0.004,0.0000
795,10.00,0.050,0.0000
795,5000.00,0.004,10.5953
795,13000.00,0.050,2.3894
795,640.54,0.020,1.3259
795,5.01,0.004,1.1243
795,25.12,0.050,0.0000
795,11000.00,0.004,2.2582
795,904.79,0.020,2.3132
795,10.00,0.004,3.6747
795,40.00,0.050,0.0000
795,13000.00,0.004,1.8606
795,1434.00,0.020,3.2443
795,25.12,0.004,4.4910
795,101.52,0.050,0.0000
795,1.00,0.020,0.0000
795,2500.00,0.020,0.0036
795,40.00,0.004,0.0000
795,286.12,0.050,0.0000
795,3.16,0.020,1.6692
795,5000.00,0.020,1.6263
795,101.52,0.004,2.8801
795,640.54,0.050,1.0153
795,5.01,0.020,0.0000
795,11000.00,0.020,3.5667
795,286.12,0.004,0.7159
795,904.79,0.050,16.9342
795,10.00,0.020,0.0000
795,13000.00,0.020,4.7922
795,640.54,0.004,0.0000
795,1434.00,0.050,6.0362
795,25.12,0.020,0.0000
795,1.00,0.050,1.3993
807,286.12,0.020,0.0000
807,3.16,0.004,0.0000
807,10.00,0.050,0.0000
807,5000.00,0.004,12.3114
807,13000.00,0.050,0.0000
807,640.54,0.020,0.0000
807,5.01,0.004,2.4028
807,25.12,0.050,0.0000
807,11000.00,0.004,2.3986
807,904.79,0.020,0.0000
807,10.00,0.004,6.6962
807,40.00,0.050,0.0000
807,13000.00,0.004,3.4835
807,1434.00,0.020,0.0000
807,25.12,0.004,5.1692
807,101.52,0.050,0.0000
807,1.00,0.020,4.9382
807,2500.00,0.020,0.0000
807,40.00,0.004,1.1737
807,286.12,0.050,0.0000
807,3.16,0.020,8.8175
807,5000.00,0.020,0.0000
807,101.52,0.004,0.0000
807,640.54,0.050,0.0000
807,5.01,0.020,0.0013
807,11000.00,0.020,9.5294
807,286.12,0.004,0.0000
807,904.79,0.050,0.0000
807,10.00,0.020,9.2865
807,13000.00,0.020,4.0713
807,640.54,0.004,0.0000
807,1434.00,0.050,0.0000
807,25.12,0.020,0.0000
807,1.00,0.050,7.0223
807,904.79,0.004,0.0000
807,2500.00,0.050,0.0000
807,40.00,0.020,0.0000
807,3.16,0.050,1.6333
807,1434.00,0.004,0.0000
807,5000.00,0.050,0.0000
807,101.52,0.020,0.0000
807,1.00,0.004,4.3159
807,5.01,0.050,0.0000
807,2500.00,0.004,13.2924
807,11000.00,0.050,0.3528
884,5.01,0.020,0.0000
884,11000.00,0.020,6.6620
884,286.12,0.004,0.0000
884,904.79,0.050,0.0041
884,10.00,0.020,0.3433
884,13000.00,0.020,21.5954
884,640.54,0.004,0.0000
884,1434.00,0.050,2.8310
884,25.12,0.020,0.0000
884,1.00,0.050,4.9645
884,904.79,0.004,0.0000
884,2500.00,0.050,0.0000
884,40.00,0.020,1.4032
884,3.16,0.050,1.4669
884,1434.00,0.004,9.5214
884,5000.00,0.050,0.0000
884,101.52,0.020,0.6003
884,1.00,0.004,0.0000
884,5.01,0.050,0.0000
884,2500.00,0.004,11.2619
884,11000.00,0.050,2.8414
884,286.12,0.020,0.0000
884,3.16,0.004,0.0000
884,10.00,0.050,1.0216
884,5000.00,0.004,0.0076
884,13000.00,0.050,0.0000
884,640.54,0.020,4.9879
884,5.01,0.004,2.4168
884,25.12,0.050,0.0000
884,11000.00,0.004,0.4286
884,904.79,0.020,6.8608
884,10.00,0.004,3.4273
884,40.00,0.050,0.0000
884,13000.00,0.004,0.0012
884,1434.00,0.020,3.0063
884,25.12,0.004,6.1619
884,101.52,0.050,0.0000
884,1.00,0.020,1.7835
884,2500.00,0.020,0.0000
884,40.00,0.004,1.6630
884,286.12,0.050,0.0000
884,3.16,0.020,2.6622
884,5000.00,0.020,5.3395
884,101.52,0.004,1.3798
884,640.54,0.050,0.8707
891,25.12,0.004,2.6540
891,101.52,0.050,0.0000
891,1.00,0.020,2.1863
891,2500.00,0.020,0.0000
891,40.00,0.004,0.6090
891,286.12,0.050,0.0000
891,3.16,0.020,1.8444
891,5000.00,0.020,0.0000
891,101.52,0.004,0.0000
891,640.54,0.050,0.0000
891,5.01,0.020,0.0000
891,11000.00,0.020,0.0000
891,286.12,0.004,0.0000
891,904.79,0.050,4.2239
891,10.00,0.020,0.0000
891,13000.00,0.020,12.1100
891,640.54,0.004,0.0000
891,1434.00,0.050,5.9452
891,25.12,0.020,0.0000
891,1.00,0.050,1.9961
891,904.79,0.004,0.0000
891,2500.00,0.050,0.0000
891,40.00,0.020,0.0000
891,3.16,0.050,0.1584
891,1434.00,0.004,0.0000
891,5000.00,0.050,0.0000
891,101.52,0.020,0.0000
891,1.00,0.004,3.1628
891,5.01,0.050,0.0000
891,2500.00,0.004,42.7783
891,11000.00,0.050,0.0000
891,286.12,0.020,0.0000
891,3.16,0.004,0.0000
891,10.00,0.050,0.0000
891,5000.00,0.004,20.5356
891,13000.00,0.050,0.0000
891,640.54,0.020,0.0000
891,5.01,0.004,0.0000
891,25.12,0.050,0.0000
891,11000.00,0.004,0.0000
891,904.79,0.020,0.0000
891,10.00,0.004,4.2255
891,40.00,0.050,0.0000
891,13000.00,0.004,0.0000
891,1434.00,0.020,0.0000
892,640.54,0.020,0.0000
892,5.01,0.004,1.3885
892,25.12,0.050,0.0000
892,11000.00,0.004,0.0000
892,904.79,0.020,0.0000
892,10.00,0.004,2.6944
892,40.00,0.050,0.0000
892,13000.00,0.004,0.0000
892,1434.00,0.020,0.0000
892,25.12,0.004,4.0623
892,101.52,0.050,0.0000
892,1.00,0.020,2.9892
892,2500.00,0.020,0.0000
892,40.00,0.004,0.0000
892,286.12,0.050,0.0000
892,3.16,0.020,4.5620
892,5000.00,0.020,7.6313
892,101.52,0.004,0.0000
892,640.54,0.050,0.0000
892,5.01,0.020,0.0000
892,11000.00,0.020,20.0875
892,286.12,0.004,0.0000
892,904.79,0.050,6.9947
892,10.00,0.020,0.3780
892,13000.00,0.020,12.8048
892,640.54,0.004,0.0000
892,1434.00,0.050,1.1873
892,25.12,0.020,1.9296
892,1.00,0.050,1.2329
892,904.79,0.004,0.0000
892,2500.00,0.050,0.3652
892,40.00,0.020,1.6019
892,3.16,0.050,0.0000
892,1434.00,0.004,0.0000
892,5000.00,0.050,0.0000
892,101.52,0.020,2.0166
892,1.00,0.004,2.3935
892,5.01,0.050,0.0000
892,2500.00,0.004,9.9985
892,11000.00,0.050,1.0188
892,286.12,0.020,4.0969
892,3.16,0.004,0.0000
892,10.00,0.050,0.0000
892,5000.00,0.004,13.8443
892,13000.00,0.050,0.0000
901,286.12,0.004,0.0000
901,904.79,0.050,0.0000
901,10.00,0.020,39.5007
901,13000.00,0.020,0.0000
901,640.54,0.004,0.0000
901,1434.00,0.050,0.0000
901,25.12,0.020,0.0000
901,1.00,0.050,1.8960
901,904.79,0.004,0.0000
901,2500.00,0.050,0.0000
901,40.00,0.020,0.0000
901,3.16,0.050,0.3882
901,1434.00,0.004,4.4564
901,5000.00,0.050,0.0000
901,101.52,0.020,0.0000
901,1.00,0.004,8.1713
901,5.01,0.050,0.0000
901,2500.00,0.004,2.9004
901,11000.00,0.050,0.0000
901,286.12,0.020,0.0000
901,3.16,0.004,0.0000
901,10.00,0.050,0.0000
901,5000.00,0.004,4.0886
901,13000.00,0.050,0.0000
901,640.54,0.020,0.0000
901,5.01,0.004,0.0000
901,25.12,0.050,0.0000
901,11000.00,0.004,0.0000
901,904.79,0.020,0.0000
901,10.00,0.004,30.5584
901,40.00,0.050,0.0000
901,13000.00,0.004,0.0000
901,1434.00,0.020,0.0000
901,25.12,0.004,0.0002
901,101.52,0.050,0.0000
901,1.00,0.020,7.0289
901,2500.00,0.020,0.0000
901,40.00,0.004,0.0000
901,286.12,0.050,0.0000
901,3.16,0.020,0.0000
901,5000.00,0.020,0.0000
901,101.52,0.004,0.0000
901,640.54,0.050,0.0000
901,5.01,0.020,0.0000
901,11000.00,0.020,0.0000
902,40.00,0.020,0.0000
902,3.16,0.050,0.7844
902,1434.00,0.004,9.6070
902,5000.00,0.050,0.0000
902,101.52,0.020,5.4411
902,1.00,0.004,1.9090
902,5.01,0.050,0.0000
902,2500.00,0.004,17.1397
902,11000.00,0.050,2.2831
902,286.12,0.020,0.0000
902,3.16,0.004,0.0000
902,10.00,0.050,0.0000
902,5000.00,0.004,7.4011
902,13000.00,0.050,0.4298
902,640.54,0.020,0.0000
902,5.01,0.004,2.7286
902,25.12,0.050,0.0000
902,11000.00,0.004,0.1913
902,904.79,0.020,0.0000
902,10.00,0.004,11.9128
902,40.00,0.050,0.0000
902,13000.00,0.004,1.8015
902,1434.00,0.020,0.0000
902,25.12,0.004,10.8143
902,101.52,0.050,0.0000
902,1.00,0.020,3.1192
902,2500.00,0.020,0.0000
902,40.00,0.004,2.1191
902,286.12,0.050,0.0000
902,3.16,0.020,5.2889
902,5000.00,0.020,1.6610
902,101.52,0.004,0.0000
902,640.54,0.050,0.0000
902,5.01,0.020,0.0000
902,11000.00,0.020,3.4385
902,286.12,0.004,0.0000
902,904.79,0.050,0.0000
902,10.00,0.020,2.1207
902,13000.00,0.020,3.2265
902,640.54,0.004,0.0000
902,1434.00,0.050,0.0000
902,25.12,0.020,0.0000
902,1.00,0.050,4.1922
902,904.79,0.004,0.0000
902,2500.00,0.050,0.0000
903,5000.00,0.020,6.4346
903,101.52,0.004,0.0000
903,640.54,0.050,0.7302
903,5.01,0.020,0.8083
903,11000.00,0.020,23.0642
903,286.12,0.004,0.0000
903,904.79,0.050,20.8650
903,10.00,0.020,0.0000
903,13000.00,0.020,5.4326
903,640.54,0.004,0.0000
903,1434.00,0.050,13.0959
903,25.12,0.020,0.0000
903,1.00,0.050,0.0000
903,904.79,0.004,0.0000
903,2500.00,0.050,0.0071
903,40.00,0.020,0.0000
903,3.16,0.050,0.0000
903,1434.00,0.004,0.0000
903,5000.00,0.050,0.0007
903,101.52,0.020,0.0000
903,1.00,0.004,1.1083
903,5.01,0.050,0.6786
903,2500.00,0.004,0.3919
903,11000.00,0.050,0.0000
903,286.12,0.020,0.0000
903,3.16,0.004,2.4423
903,10.00,0.050,0.0000
903,5000.00,0.004,0.0000
903,13000.00,0.050,0.0000
903,640.54,0.020,0.0000
903,5.01,0.004,2.2917
903,25.12,0.050,0.0000
903,11000.00,0.004,3.5342
903,904.79,0.020,0.0000
903,10.00,0.004,1.2413
903,40.00,0.050,1.1606
903,13000.00,0.004,4.0854
903,1434.00,0.020,0.0000
903,25.12,0.004,0.7433
903,101.52,0.050,0.0000
903,1.00,0.020,4.0321
903,2500.00,0.020,5.9200
903,40.00,0.004,0.9122
903,286.12,0.050,0.0000
903,3.16,0.020,4.9773
907,3.16,0.004,0.0000
907,10.00,0.050,0.0000
907,5000.00,0.004,5.5065
907,13000.00,0.050,0.0000
907,640.54,0.020,0.0000
907,5.01,0.004,0.0000
907,25.12,0.050,0.0000
907,11000.00,0.004,0.0000
907,904.79,0.020,0.0000
907,10.00,0.004,6.4936
907,40.00,0.050,0.0000
907,13000.00,0.004,3.1281
907,1434.00,0.020,5.0008
907,25.12,0.004,6.8015
907,101.52,0.050,0.0000
907,1.00,0.020,5.7627
907,2500.00,0.020,0.0000
907,40.00,0.004,25.2692
907,286.12,0.050,0.0000
907,3.16,0.020,0.0000
907,5000.00,0.020,0.0000
907,101.52,0.004,0.0000
907,640.54,0.050,0.0000
907,5.01,0.020,0.0000
907,11000.00,0.020,0.0000
907,286.12,0.004,0.0000
907,904.79,0.050,0.0000
907,10.00,0.020,0.0000
907,13000.00,0.020,0.0000
907,640.54,0.004,0.0000
907,1434.00,0.050,0.0000
907,25.12,0.020,0.0000
907,1.00,0.050,5.3459
907,904.79,0.004,0.0000
907,2500.00,0.050,0.0000
907,40.00,0.020,0.0000
907,3.16,0.050,2.8680
907,1434.00,0.004,12.8689
907,5000.00,0.050,0.0000
907,101.52,0.020,0.0000
907,1.00,0.004,3.3142
907,5.01,0.050,0.0000
907,2500.00,0.004,14.8694
907,11000.00,0.050,0.0000
907,286.12,0.020,0.0000
909,2500.00,0.020,0.9097
909,40.00,0.004,3.0678
909,286.12,0.050,0.0000
909,3.16,0.020,4.0699
909,5000.00,0.020,2.6134
909,101.52,0.004,0.0000
909,640.54,0.050,0.0000
909,5.01,0.020,1.9352
909,11000.00,0.020,4.5537
909,286.12,0.004,0.0000
909,904.79,0.050,6.5967
909,10.00,0.020,0.0000
909,13000.00,0.020,5.2322
909,640.54,0.004,0.0000
909,1434.00,0.050,13.7891
909,25.12,0.020,0.0000
909,1.00,0.050,1.5696
909,904.79,0.004,0.0000
909,2500.00,0.050,1.7000
909,40.00,0.020,0.0000
909,3.16,0.050,2.6557
909,1434.00,0.004,0.0000
909,5000.00,0.050,0.0000
909,101.52,0.020,0.0000
909,1.00,0.004,0.8000
909,5.01,0.050,0.0000
909,2500.00,0.004,17.5889
909,11000.00,0.050,0.5722
909,286.12,0.020,0.0000
909,3.16,0.004,0.0000
909,10.00,0.050,0.0000
909,5000.00,0.004,21.0055
909,13000.00,0.050,0.0000
909,640.54,0.020,0.0000
909,5.01,0.004,0.0000
909,25.12,0.050,0.0000
909,11000.00,0.004,0.0000
909,904.79,0.020,0.0000
909,10.00,0.004,4.0319
909,40.00,0.050,0.0000
909,13000.00,0.004,0.0000
909,1434.00,0.020,2.5893
909,25.12,0.004,6.0416
909,101.52,0.050,0.0000
909,1.00,0.020,0.5499
912,13000.00,0.004,2.6062
912,1434.00,0.020,5.2804
912,25.12,0.004,10.0791
912,101.52,0.050,0.0000
912,1.00,0.020,4.4981
912,2500.00,0.020,0.7579
912,40.00,0.004,3.0323
912,286.12,0.050,0.0000
912,3.16,0.020,5.4677
912,5000.00,0.020,1.6142
912,101.52,0.004,0.0000
912,640.54,0.050,0.0000
912,5.01,0.020,0.0000
912,11000.00,0.020,3.8298
912,286.12,0.004,0.0000
912,904.79,0.050,0.0000
912,10.00,0.020,14.3284
912,13000.00,0.020,0.0000
912,640.54,0.004,0.0000
912,1434.00,0.050,0.0017
912,25.12,0.020,0.0000
912,1.00,0.050,7.8144
912,904.79,0.004,0.0000
912,2500.00,0.050,0.6919
912,40.00,0.020,0.0000
912,3.16,0.050,0.9208
912,1434.00,0.004,0.0005
912,5000.00,0.050,0.0000
912,101.52,0.020,0.0000
912,1.00,0.004,2.2527
912,5.01,0.050,0.0000
912,2500.00,0.004,10.6043
912,11000.00,0.050,0.0000
912,286.12,0.020,0.0000
912,3.16,0.004,0.0000
912,10.00,0.050,0.0000
912,5000.00,0.004,7.7320
912,13000.00,0.050,0.0000
912,640.54,0.020,0.0000
912,5.01,0.004,0.0000
912,25.12,0.050,0.0000
912,11000.00,0.004,4.7205
912,904.79,0.020,0.0000
912,10.00,0.004,9.0651
912,40.00,0.050,0.0000
923,11000.00,0.004,0.0000
923,904.79,0.020,0.0000
923,10.00,0.004,4.0217
923,40.00,0.050,0.0000
923,13000.00,0.004,0.0000
923,1434.00,0.020,1.0631
923,25.12,0.004,10.8837
923,101.52,0.050,0.0000
923,1.00,0.020,0.0000
923,2500.00,0.020,0.0000
923,40.00,0.004,4.8510
923,286.12,0.050,0.0000
923,3.16,0.020,1.7878
923,5000.00,0.020,0.0000
923,101.52,0.004,0.0000
923,640.54,0.050,0.0000
923,5.01,0.020,0.0000
923,11000.00,0.020,10.2960
923,286.12,0.004,0.0000
923,904.79,0.050,0.0000
923,10.00,0.020,3.4845
923,13000.00,0.020,15.2008
923,640.54,0.004,0.0000
923,1434.00,0.050,0.0000
923,25.12,0.020,0.5496
923,1.00,0.050,1.5930
923,904.79,0.004,0.0000
923,2500.00,0.050,0.0000
923,40.00,0.020,0.7075
923,3.16,0.050,0.0000
923,1434.00,0.004,5.7635
923,5000.00,0.050,0.0000
923,101.52,0.020,0.9275
923,1.00,0.004,3.8839
923,5.01,0.050,0.0000
923,2500.00,0.004,16.2378
923,11000.00,0.050,0.2000
923,286.12,0.020,0.0000
923,3.16,0.004,0.0000
923,10.00,0.050,0.0000
923,5000.00,0.004,18.3182
923,13000.00,0.050,0.0000
923,640.54,0.020,0.0002
923,5.01,0.004,1.8598
923,25.12,0.050,0.0000
928,1.00,0.004,1.2193
928,5.01,0.050,0.0000
928,2500.00,0.004,10.0862
928,11000.00,0.050,0.0000
928,286.12,0.020,0.0000
928,3.16,0.004,0.0000
928,10.00,0.050,0.0000
928,5000.00,0.004,2.6480
928,13000.00,0.050,0.0000
928,640.54,0.020,0.0000
928,5.01,0.004,2.5189
928,25.12,0.050,0.0000
928,11000.00,0.004,0.4425
928,904.79,0.020,5.9857
928,10.00,0.004,9.0424
928,40.00,0.050,0.0000
928,13000.00,0.004,1.7074
928,1434.00,0.020,3.5727
928,25.12,0.004,9.0754
928,101.52,0.050,0.0000
928,1.00,0.020,4.2486
928,2500.00,0.020,1.6108
928,40.00,0.004,6.5692
928,286.12,0.050,0.0000
928,3.16,0.020,5.0127
928,5000.00,0.020,1.1730
928,101.52,0.004,0.0000
928,640.54,0.050,0.0000
928,5.01,0.020,0.0020
928,11000.00,0.020,0.0000
928,286.12,0.004,0.0000
928,904.79,0.050,4.4522
928,10.00,0.020,0.0000
928,13000.00,0.020,0.0000
928,640.54,0.004,0.0000
928,1434.00,0.050,8.8622
928,25.12,0.020,0.0000
928,1.00,0.050,14.7910
928,904.79,0.004,0.0000
928,2500.00,0.050,2.2389
928,40.00,0.020,0.0000
928,3.16,0.050,0.0000
928,1434.00,0.004,3.9817
928,5000.00,0.050,0.0000
928,101.52,0.020,1.3004
931,1.00,0.020,2.1504
931,2500.00,0.020,0.1787
931,40.00,0.004,3.4090
931,286.12,0.050,0.0000
931,3.16,0.020,0.0000
931,5000.00,0.020,5.6202
931,101.52,0.004,0.0000
931,640.54,0.050,0.0000
931,5.01,0.020,3.3276
931,11000.00,0.020,2.8773
931,286.12,0.004,0.0000
931,904.79,0.050,0.0000
931,10.00,0.020,0.0000
931,13000.00,0.020,3.1693
931,640.54,0.004,0.0000
931,1434.00,0.050,2.0522
931,25.12,0.020,0.0000
931,1.00,0.050,4.9785
931,904.79,0.004,0.0000
931,2500.00,0.050,6.8433
931,40.00,0.020,1.3549
931,3.16,0.050,8.2017
931,1434.00,0.004,0.0000
931,5000.00,0.050,0.7296
931,101.52,0.020,1.4859
931,1.00,0.004,0.0000
931,5.01,0.050,0.0000
931,2500.00,0.004,15.6727
931,11000.00,0.050,0.0000
931,286.12,0.020,0.0000
931,3.16,0.004,0.4699
931,10.00,0.050,0.0000
931,5000.00,0.004,12.5564
931,13000.00,0.050,1.1810
931,640.54,0.020,0.0000
931,5.01,0.004,2.0836
931,25.12,0.050,0.0000
931,11000.00,0.004,0.0000
931,904.79,0.020,0.0000
931,10.00,0.004,8.2671
931,40.00,0.050,0.0000
931,13000.00,0.004,0.0000
931,1434.00,0.020,4.5289
931,25.12,0.004,10.3786
931,101.52,0.050,0.0000
936,101.52,0.020,9.2718
936,1.00,0.004,0.0000
936,5.01,0.050,1.3004
936,2500.00,0.004,0.0000
936,11000.00,0.050,17.7757
936,286.12,0.020,3.2711
936,3.16,0.004,0.0000
936,10.00,0.050,5.4814
936,5000.00,0.004,0.0000
936,13000.00,0.050,11.3378
936,640.54,0.020,2.7424
936,5.01,0.004,7.9300
936,25.12,0.050,2.4205
936,11000.00,0.004,0.0000
936,904.79,0.020,0.0000
936,10.00,0.004,0.0000
936,40.00,0.050,0.6240
936,13000.00,0.004,0.0000
936,1434.00,0.020,0.0000
936,25.12,0.004,7.7997
936,101.52,0.050,0.0000
936,1.00,0.020,0.0000
936,2500.00,0.020,0.0000
936,40.00,0.004,0.0000
936,286.12,0.050,0.0000
936,3.16,0.020,4.6479
936,5000.00,0.020,0.0000
936,101.52,0.004,0.0000
936,640.54,0.050,0.0000
936,5.01,0.020,1.0162
936,11000.00,0.020,0.0000
936,286.12,0.004,0.9970
936,904.79,0.050,0.0000
936,10.00,0.020,2.2403
936,13000.00,0.020,0.0000
936,640.54,0.004,0.0000
936,1434.00,0.050,0.0000
936,25.12,0.020,3.5396
936,1.00,0.050,0.8407
936,904.79,0.004,0.0000
936,2500.00,0.050,0.0000
936,40.00,0.020,0.0000
936,3.16,0.050,0.8493
936,1434.00,0.004,0.0000
936,5000.00,0.050,5.4556
937,25.12,0.050,0.0000
937,5.01,0.004,1.7096
937,11000.00,0.004,0.0000
937,904.79,0.020,0.0000
937,40.00,0.050,0.0000
937,10.00,0.004,4.8616
937,13000.00,0.004,0.0000
937,1434.00,0.020,6.3196
937,101.52,0.050,0.0000
937,25.12,0.004,0.0000
937,1.00,0.020,3.8635
937,2500.00,0.020,0.0000
937,286.12,0.050,0.0000
937,40.00,0.004,0.0000
937,3.16,0.020,0.0000
937,5000.00,0.020,0.0045
937,640.54,0.050,0.0000
937,101.52,0.004,0.0000
937,5.01,0.020,0.4074
937,11000.00,0.020,2.2484
937,904.79,0.050,10.0537
937,286.12,0.004,0.0000
937,10.00,0.020,0.0000
937,13000.00,0.020,0.7293
937,1434.00,0.050,0.0000
937,640.54,0.004,0.0000
937,25.12,0.020,0.0000
937,1.00,0.050,0.0000
937,2500.00,0.050,0.0000
937,904.79,0.004,0.0000
937,40.00,0.020,0.0000
937,3.16,0.050,1.0003
937,5000.00,0.050,0.0000
937,1434.00,0.004,0.0000
937,101.52,0.020,0.0000
937,5.01,0.050,0.0000
937,1.00,0.004,7.6054
937,11000.00,0.050,0.0000
937,2500.00,0.004,57.0382
937,286.12,0.020,0.0000
937,10.00,0.050,0.0000
937,3.16,0.004,0.0074
937,13000.00,0.050,0.0000
937,5000.00,0.004,12.5243
937,640.54,0.020,0.0000
943,640.54,0.004,0.0000
943,1434.00,0.050,2.1687
943,25.12,0.020,0.0000
943,1.00,0.050,1.7938
943,904.79,0.004,0.0000
943,2500.00,0.050,1.3885
943,40.00,0.020,0.0000
943,3.16,0.050,0.0000
943,1434.00,0.004,11.1038
943,5000.00,0.050,0.0000
943,101.52,0.020,1.1793
943,1.00,0.004,0.3430
943,5.01,0.050,0.0000
943,2500.00,0.004,11.0332
943,11000.00,0.050,0.0000
943,286.12,0.020,14.6853
943,3.16,0.004,0.0000
943,10.00,0.050,0.0000
943,5000.00,0.004,1.8347
943,13000.00,0.050,0.0000
943,640.54,0.020,0.0045
943,5.01,0.004,9.9760
943,25.12,0.050,0.0000
943,11000.00,0.004,0.0000
943,904.79,0.020,0.1832
943,10.00,0.004,9.6440
943,40.00,0.050,0.0000
943,13000.00,0.004,2.3881
943,1434.00,0.020,1.6422
943,25.12,0.004,4.0925
943,101.52,0.050,0.0000
943,1.00,0.020,3.2231
943,2500.00,0.020,0.0000
943,40.00,0.004,13.8565
943,286.12,0.050,0.0000
943,3.16,0.020,2.1129
943,5000.00,0.020,0.1354
943,101.52,0.004,0.0460
943,640.54,0.050,0.0000
943,5.01,0.020,0.0000
943,11000.00,0.020,7.1932
943,286.12,0.004,0.0000
943,904.79,0.050,1.8623
943,10.00,0.020,0.0000
943,13000.00,0.020,1.1903
980,25.12,0.020,0.0000
980,1.00,0.050,2.7652
980,904.79,0.004,0.0000
980,2500.00,0.050,0.4862
980,40.00,0.020,0.0048
980,3.16,0.050,0.0000
980,1434.00,0.004,12.5216
980,5000.00,0.050,0.0000
980,101.52,0.020,3.1833
980,1.00,0.004,4.9904
980,5.01,0.050,0.0000
980,2500.00,0.004,11.2566
980,11000.00,0.050,0.0000
980,286.12,0.020,12.5286
980,3.16,0.004,0.0898
980,10.00,0.050,0.0000
980,5000.00,0.004,2.4288
980,13000.00,0.050,0.0000
980,640.54,0.020,4.4709
980,5.01,0.004,1.1932
980,25.12,0.050,0.0000
980,11000.00,0.004,1.1247
980,904.79,0.020,4.0046
980,10.00,0.004,7.5641
980,40.00,0.050,0.0000
980,13000.00,0.004,1.9791
980,1434.00,0.020,3.2399
980,25.12,0.004,4.1558
980,101.52,0.050,0.0000
980,1.00,0.020,0.6467
980,2500.00,0.020,0.0000
980,40.00,0.004,10.6542
980,286.12,0.050,0.0000
980,3.16,0.020,1.4617
980,5000.00,0.020,2.8204
980,101.52,0.004,2.4519
980,640.54,0.050,1.2557
980,5.01,0.020,1.5665
980,11000.00,0.020,0.0000
980,286.12,0.004,0.0000
980,904.79,0.050,2.0312
980,10.00,0.020,0.0000
980,13000.00,0.020,0.0000
980,640.54,0.004,0.0000
980,1434.00,0.050,0.0000
990,101.52,0.004,0.0000
990,640.54,0.050,1.2572
990,5.01,0.020,5.0858
990,11000.00,0.020,0.0000
990,286.12,0.004,0.0000
990,904.79,0.050,0.0000
990,10.00,0.020,0.0000
990,13000.00,0.020,0.0000
990,640.54,0.004,0.0000
990,1434.00,0.050,0.0000
990,25.12,0.020,0.0000
990,1.00,0.050,0.0000
990,904.79,0.004,2.2353
990,2500.00,0.050,0.0000
990,40.00,0.020,0.0000
990,3.16,0.050,1.3822
990,1434.00,0.004,1.8680
990,5000.00,0.050,0.0000
990,101.52,0.020,0.0000
990,1.00,0.004,25.0054
990,5.01,0.050,0.0000
990,2500.00,0.004,8.3245
990,11000.00,0.050,0.0000
990,286.12,0.020,0.0000
990,3.16,0.004,0.0000
990,10.00,0.050,0.0000
990,5000.00,0.004,0.0000
990,13000.00,0.050,0.0000
990,640.54,0.020,0.0000
990,5.01,0.004,0.0000
990,25.12,0.050,1.2301
990,11000.00,0.004,0.0000
990,904.79,0.020,0.0000
990,10.00,0.004,47.0256
990,40.00,0.050,1.3407
990,13000.00,0.004,0.0000
990,1434.00,0.020,0.0000
990,25.12,0.004,0.0000
990,101.52,0.050,0.0000
990,1.00,0.020,0.4522
990,2500.00,0.020,0.0000
990,40.00,0.004,0.0003
990,286.12,0.050,0.0000
990,3.16,0.020,0.0570
990,5000.00,0.020,0.0000
1014,1434.00,0.020,3.4486
1014,25.12,0.004,11.5969
1014,101.52,0.050,0.0000
1014,1.00,0.020,2.5459
1014,2500.00,0.020,0.0000
1014,40.00,0.004,3.0933
1014,286.12,0.050,0.0000
1014,3.16,0.020,5.5560
1014,5000.00,0.020,0.8182
1014,101.52,0.004,0.0002
1014,640.54,0.050,0.0000
1014,5.01,0.020,0.7728
1014,11000.00,0.020,0.0000
1014,286.12,0.004,0.0000
1014,904.79,0.050,0.4453
1014,10.00,0.020,1.6162
1014,13000.00,0.020,0.0000
1014,640.54,0.004,0.0002
1014,1434.00,0.050,1.8821
1014,25.12,0.020,0.0000
1014,1.00,0.050,6.0721
1014,904.79,0.004,0.0002
1014,2500.00,0.050,6.5223
1014,40.00,0.020,0.0000
1014,3.16,0.050,0.0000
1014,1434.00,0.004,10.1391
1014,5000.00,0.050,3.5033
1014,101.52,0.020,0.8070
1014,1.00,0.004,1.1399
1014,5.01,0.050,0.0000
1014,2500.00,0.004,14.8777
1014,11000.00,0.050,0.2694
1014,286.12,0.020,0.4195
1014,3.16,0.004,0.0000
1014,10.00,0.050,0.0000
1014,5000.00,0.004,5.7397
1014,13000.00,0.050,0.3313
1014,640.54,0.020,0.0000
1014,5.01,0.004,5.3028
1014,25.12,0.050,0.0000
1014,11000.00,0.004,0.0001
1014,904.79,0.020,0.0000
1014,10.00,0.004,7.5495
1014,40.00,0.050,0.0000
1014,13000.00,0.004,3.2503
1029,3.16,0.050,0.0000
1029,1434.00,0.004,0.0000
1029,5000.00,0.050,0.0000
1029,101.52,0.020,0.0000
1029,1.00,0.004,0.0000
1029,5.01,0.050,0.0000
1029,2500.00,0.004,0.0002
1029,11000.00,0.050,0.0000
1029,286.12,0.020,0.0000
1029,3.16,0.004,0.0000
1029,10.00,0.050,0.0000
1029,5000.00,0.004,30.5874
1029,13000.00,0.050,0.0000
1029,640.54,0.020,0.0000
1029,5.01,0.004,0.0000
1029,25.12,0.050,0.0000
1029,11000.00,0.004,0.0000
1029,904.79,0.020,0.0000
1029,10.00,0.004,0.0000
1029,40.00,0.050,0.0000
1029,13000.00,0.004,8.8969
1029,1434.00,0.020,0.0000
1029,25.12,0.004,0.0000
1029,101.52,0.050,0.0000
1029,1.00,0.020,0.0000
1029,2500.00,0.020,0.0000
1029,40.00,0.004,0.0000
1029,286.12,0.050,0.0000
1029,3.16,0.020,0.0000
1029,5000.00,0.020,0.0000
1029,101.52,0.004,0.0000
1029,640.54,0.050,0.0000
1029,5.01,0.020,0.0000
1029,11000.00,0.020,16.1608
1029,286.12,0.004,0.0000
1029,904.79,0.050,0.0000
1029,10.00,0.020,0.0000
1029,13000.00,0.020,23.7001
1029,640.54,0.004,0.0000
1029,1434.00,0.050,26.0979
1029,25.12,0.020,0.0000
1029,1.00,0.050,0.0000
1029,904.79,0.004,0.0000
1029,2500.00,0.050,0.0000
1029,40.00,0.020,0.0000
1030,5000.00,0.004,22.4983
1030,13000.00,0.050,0.0000
1030,640.54,0.020,0.0000
1030,5.01,0.004,1.0525
1030,25.12,0.050,0.0000
1030,11000.00,0.004,0.0000
1030,904.79,0.020,0.0000
1030,10.00,0.004,5.1315
1030,40.00,0.050,0.0000
1030,13000.00,0.004,0.0000
1030,1434.00,0.020,0.0000
1030,25.12,0.004,0.0006
1030,101.52,0.050,0.0000
1030,1.00,0.020,3.3054
1030,2500.00,0.020,0.0000
1030,40.00,0.004,0.0000
1030,286.12,0.050,0.0000
1030,3.16,0.020,4.3948
1030,5000.00,0.020,0.0000
1030,101.52,0.004,0.0000
1030,640.54,0.050,0.0000
1030,5.01,0.020,1.0617
1030,11000.00,0.020,0.0000
1030,286.12,0.004,0.0000
1030,904.79,0.050,0.0000
1030,10.00,0.020,0.3794
1030,13000.00,0.020,0.0000
1030,640.54,0.004,0.0000
1030,1434.00,0.050,0.0000
1030,25.12,0.020,0.0000
1030,1.00,0.050,0.0000
1030,904.79,0.004,0.0000
1030,2500.00,0.050,0.0000
1030,40.00,0.020,0.0000
1030,3.16,0.050,3.1537
1030,1434.00,0.004,0.0000
1030,5000.00,0.050,0.0000
1030,101.52,0.020,0.0000
1030,1.00,0.004,2.8765
1030,5.01,0.050,0.0000
1030,2500.00,0.004,49.8756
1030,11000.00,0.050,0.0000
1030,286.12,0.020,0.0000
1030,3.16,0.004,0.0000
1030,10.00,0.050,0.0000
1032,5000.00,0.020,0.0000
1032,101.52,0.004,0.0000
1032,640.54,0.050,0.0000
1032,5.01,0.020,0.6383
1032,11000.00,0.020,0.0000
1032,286.12,0.004,0.0000
1032,904.79,0.050,0.4626
1032,10.00,0.020,10.9009
1032,13000.00,0.020,0.0000
1032,640.54,0.004,0.0000
1032,1434.00,0.050,0.0000
1032,25.12,0.020,0.0001
1032,1.00,0.050,0.0000
1032,904.79,0.004,1.9928
1032,2500.00,0.050,0.0000
1032,40.00,0.020,0.9002
1032,3.16,0.050,2.3368
1032,1434.00,0.004,6.7524
1032,5000.00,0.050,0.0000
1032,101.52,0.020,4.6993
1032,1.00,0.004,0.0000
1032,5.01,0.050,0.0000
1032,2500.00,0.004,3.8907
1032,11000.00,0.050,0.0000
1032,286.12,0.020,6.0648
1032,3.16,0.004,0.0000
1032,10.00,0.050,0.0000
1032,5000.00,0.004,1.5083
1032,13000.00,0.050,0.0000
1032,640.54,0.020,0.3249
1032,5.01,0.004,0.0000
1032,25.12,0.050,0.0000
1032,11000.00,0.004,0.5656
1032,904.79,0.020,3.1632
1032,10.00,0.004,10.9992
1032,40.00,0.050,0.0000
1032,13000.00,0.004,0.0000
1032,1434.00,0.020,3.1177
1032,25.12,0.004,5.6011
1032,101.52,0.050,0.0000
1032,1.00,0.020,0.0000
1032,2500.00,0.020,0.5893
1032,40.00,0.004,33.9229
1032,286.12,0.050,0.0000
1032,3.16,0.020,0.0000
1041,10.00,0.020,0.0000
1041,13000.00,0.020,4.5614
1041,640.54,0.004,0.0000
1041,1434.00,0.050,0.0000
1041,25.12,0.020,0.0021
1041,1.00,0.050,2.2270
1041,904.79,0.004,0.0000
1041,2500.00,0.050,0.0000
1041,40.00,0.020,0.0000
1041,3.16,0.050,0.0000
1041,1434.00,0.004,0.0050
1041,5000.00,0.050,0.0000
1041,101.52,0.020,0.0000
1041,1.00,0.004,11.2572
1041,5.01,0.050,0.0000
1041,2500.00,0.004,39.4720
1041,11000.00,0.050,0.0000
1041,286.12,0.020,0.0000
1041,3.16,0.004,0.0000
1041,10.00,0.050,0.0000
1041,5000.00,0.004,13.2439
1041,13000.00,0.050,0.0000
1041,640.54,0.020,0.0000
1041,5.01,0.004,1.1628
1041,25.12,0.050,0.0000
1041,11000.00,0.004,0.0000
1041,904.79,0.020,0.0000
1041,10.00,0.004,0.0000
1041,40.00,0.050,0.0000
1041,13000.00,0.004,0.0012
1041,1434.00,0.020,2.5147
1041,25.12,0.004,2.0844
1041,101.52,0.050,0.0000
1041,1.00,0.020,0.0000
1041,2500.00,0.020,1.5350
1041,40.00,0.004,2.5405
1041,286.12,0.050,0.0000
1041,3.16,0.020,0.0000
1041,5000.00,0.020,2.1973
1041,101.52,0.004,0.0000
1041,640.54,0.050,0.0000
1041,5.01,0.020,0.0000
1041,11000.00,0.020,4.4976
1041,286.12,0.004,0.0000
1041,904.79,0.050,14.2647


==> anc/table5.csv <==
CIG,line,l_flux,flux,e_flux,peakIntensity,width,pos,sigma,Comm
11,0,0,566.4,3.7,136.1487,1.6597,6563.50,0.8954,
11,1,0,56.5,3.8,13.2799,1.6964,6548.78,0.8954,
11,2,0,186.9,3.8,43.9571,1.6964,6584.18,0.8954,
11,3,0,132.9,4.6,38.2661,1.3852,4861.64,1.3183,
11,4,0,32.3,5.1,8.1422,1.5823,5007.25,1.2885,
11,5,0,13.8,3.9,3.2499,1.6964,6301.03,0.9082,
11,6,0,87.0,3.6,20.8078,1.6671,6717.26,0.8616,
11,7,0,61.5,3.6,14.7222,1.6671,6731.64,0.8616,
16,0,0,37.3,7.6,5.9584,2.5002,6560.72,1.2170,
16,1,1,22.9,7.6,1.9993,2.5002,6550.32,1.2170,
16,2,1,22.9,7.6,2.1996,2.5002,6585.72,1.2170,
16,3,1,48,16,2.4900,2.5002,4859.28,2.5307,"Hb width modified, former width: 8391.57034643, new width taken from Ha; "
16,4,1,42,14,2.0463,2.5002,5009.11,2.2433,"OIII2 width modified, former width: 22401.0769266, new width taken from Ha; "
16,5,1,33,11,2.2128,2.5002,6302.57,1.7355,
16,6,1,20.2,6.7,0.6041,2.5002,6718.71,1.0719,"SII1 width modified, former width: 22401.0769266, new width taken from Ha; "
16,7,1,20.2,6.7,-1.1116,2.5002,6733.09,1.0719,"SII2 width modified, former width: 22401.0769266, new width taken from Ha; "
19,0,0,117,18,12.5805,3.7086,6563.01,1.9059,
19,1,0,58,18,6.0012,3.8639,6549.90,1.9059,
19,2,0,124,18,12.7935,3.8639,6585.30,1.9059,
19,3,0,107,33,8.2479,5.1607,4862.37,2.5534,
19,4,0,127,23,16.6924,3.0236,5006.69,3.0832,
19,5,1,71,24,3.9230,3.8639,6302.15,2.4583,
19,6,0,54,16,6.2486,3.4412,6717.10,1.7988,
19,7,0,66,16,7.6598,3.4412,6731.48,1.7988,
56,0,0,7270,15,922.0821,3.1454,6562.92,1.9320,
56,1,0,1074,15,139.3178,3.0748,6548.06,1.9320,
56,2,0,3485,15,452.1548,3.0748,6583.46,1.9320,
56,3,0,1458,18,261.4484,2.2242,4861.15,3.2389,
56,4,0,305,14,49.2664,2.4658,5006.64,2.2565,
56,5,0,163,19,21.0884,3.0748,6300.32,2.4734,
56,6,0,933,16,120.3809,3.0935,6716.58,2.0266,
56,7,0,771,16,99.4212,3.0935,6730.96,2.0266,
60,0,0,570.6,3.5,138.3130,1.6458,6563.07,0.8368,
60,1,0,67.9,3.6,15.6711,1.7296,6548.36,0.8368,
60,2,0,214.9,3.6,49.5695,1.7296,6583.76,0.8368,
60,3,0,131.3,3.7,39.6800,1.3205,4861.41,1.1246,
60,4,0,55.8,4.3,16.7672,1.3271,5007.18,1.2987,
60,5,0,17.4,4.2,4.0117,1.7296,6300.61,0.9654,
60,6,0,139.4,3.9,33.2547,1.6726,6716.60,0.9224,
60,7,0,88.4,3.9,21.0932,1.6726,6730.98,0.9224,
187,0,0,90.6,5.6,17.4780,2.0682,6563.27,1.0850,
187,1,0,41.3,5.3,8.4269,1.9541,6548.96,1.0850,
187,2,0,121.6,5.3,24.8195,1.9541,6584.36,1.0850,
187,3,0,40.2,8.6,6.3208,2.5399,4862.84,1.3456,
187,4,0,186.1,5.1,43.7706,1.6963,5007.22,1.1918,
187,5,1,15.5,5.2,2.7832,1.9541,6301.21,1.0555,
187,6,0,26.5,4.4,5.2618,2.0098,6717.36,0.8781,
187,7,0,21.3,4.4,4.2330,2.0098,6731.74,0.8781,
189,0,1,64,21,7.7484,3.0002,6561.80,2.8461,
189,1,1,64,21,1.3215,3.0002,6547.40,2.8461,
189,2,1,64,21,3.3824,3.0002,6582.80,2.8461,
189,3,1,4.2E+2,1.4E+2,4.6473,18.0319,4860.36,3.0916,
189,4,1,81,27,6.9275,3.2306,5006.20,3.3234,
189,5,1,69,23,8.9438,3.0002,6299.66,3.0568,
189,6,1,51,17,2.6970,3.2306,6715.79,2.0933,
189,7,1,51,17,-1.6164,3.2306,6730.17,2.0933,
198,0,0,409.2,7.8,54.4355,2.9986,6563.39,1.0411,
198,1,0,49.4,7.5,6.8336,2.8849,6548.65,1.0411,
198,2,0,140.2,7.5,19.3916,2.8849,6584.05,1.0411,
198,3,0,69.3,7.7,15.0014,1.8424,4862.02,1.6741,
198,4,0,22.3,6.4,5.0815,1.7501,5007.44,1.4631,
198,5,1,20.8,6.9,2.1879,2.8849,6300.90,0.9591,
198,6,0,29.4,7.2,5.0185,2.3376,6717.24,1.2294,
198,7,0,27.7,7.2,4.7335,2.3376,6731.62,1.2294,
199,0,0,507.7,3.5,111.3776,1.8186,6563.48,0.7629,
199,1,0,61.8,3.5,13.5122,1.8235,6548.87,0.7629,
199,2,0,180.4,3.5,39.4655,1.8235,6584.27,0.7629,
199,3,0,110.5,4.4,29.8917,1.4753,4861.79,1.1809,
199,4,0,31.1,4.4,7.2743,1.7063,5007.54,1.0297,
199,5,1,13.3,4.4,2.2005,1.8235,6301.12,0.9680,
199,6,0,81.9,4.0,17.1056,1.9102,6717.13,0.8342,
199,7,0,63.0,4.0,13.1479,1.9102,6731.51,0.8342,
203,0,0,85.6,2.0,19.4287,1.7570,6563.43,0.4545,
203,1,0,9.2,2.4,1.7752,2.0663,6548.87,0.4545,
203,2,0,38.1,2.4,7.3636,2.0663,6584.27,0.4545,
203,3,0,23.8,2.8,6.4671,1.4666,4861.62,0.7528,
203,4,1,7.5,2.5,1.2895,1.3998,5006.89,0.7117,
203,5,1,10.2,3.4,1.3182,2.0663,6301.13,0.6537,
203,6,0,16.6,2.3,3.6304,1.8286,6717.04,0.5124,
203,7,0,11.0,2.3,2.3926,1.8286,6731.42,0.5124,
207,0,0,169.9,1.8,40.4842,1.6747,6563.91,0.4385,
207,1,0,17.2,1.9,3.9527,1.7320,6549.16,0.4385,
207,2,0,57.4,1.9,13.2286,1.7320,6584.56,0.4385,
207,3,0,61.8,3.7,16.3162,1.5107,4862.09,0.9785,
207,4,0,40.2,2.9,12.0676,1.3289,5008.09,0.8758,
207,5,1,12.0,4.0,2.6405,1.7320,6301.41,0.9210,
207,6,0,52.1,2.0,11.9632,1.7372,6717.74,0.4519,
207,7,0,32.7,2.0,7.5185,1.7372,6732.12,0.4519,
208,0,0,232.8,3.5,57.0633,1.6278,6563.56,0.8555,
208,1,0,21.9,3.8,4.9602,1.7632,6548.80,0.8555,
208,2,0,89.6,3.8,20.2744,1.7632,6584.20,0.8555,
208,3,0,46.1,3.7,15.6145,1.1774,4861.97,1.2599,
208,4,0,19.7,3.8,6.6631,1.1767,5007.24,1.2994,
208,5,1,13.2,4.4,1.8489,1.7632,6301.05,0.9940,
208,6,0,62.9,3.6,15.7364,1.5950,6717.31,0.8945,
208,7,0,38.2,3.6,9.5571,1.5950,6731.69,0.8945,
211,0,0,110,12,15.9789,2.7351,6562.84,1.6809,
211,1,0,89,11,13.1530,2.7050,6549.18,1.6809,
211,2,0,204,11,30.0293,2.7050,6584.58,1.6809,
211,3,0,19.0,5.7,6.5586,1.1559,4861.41,1.9612,
211,4,0,69.4,9.3,12.4942,2.2157,5007.77,1.6670,
211,5,1,33,11,2.8985,2.7050,6301.44,1.6207,
211,6,0,63.4,9.2,10.6199,2.3804,6717.65,1.5482,
211,7,0,47.6,9.2,7.9717,2.3804,6732.03,1.5482,
212,0,0,86.8,2.2,21.1126,1.6409,6563.98,0.5439,
212,1,1,6.6,2.2,1.5197,1.6240,6549.10,0.5439,
212,2,0,30.2,2.2,7.4189,1.6240,6584.50,0.5439,
212,3,0,29.9,2.3,11.1743,1.0680,4861.92,0.8412,
212,4,0,23.8,2.8,9.0900,1.0445,5007.57,1.0781,
212,5,1,9.4,3.1,2.0038,1.6240,6301.35,0.7710,
212,6,0,25.3,1.8,6.8714,1.4711,6717.89,0.4761,
212,7,0,20.5,1.8,5.5715,1.4711,6732.27,0.4761,
213,0,0,228,14,25.5631,3.5530,6563.41,1.5612,
213,1,0,139,13,16.4665,3.3569,6548.93,1.5612,
213,2,0,341,13,40.4999,3.3569,6584.33,1.5612,
213,3,0,91,17,13.7510,2.6422,4862.21,2.5478,
213,4,0,216,25,23.0408,3.7405,5007.29,2.6370,
213,5,0,67,18,8.0109,3.3569,6301.18,2.1882,
213,6,0,110,10,16.2666,2.6950,6717.41,1.5358,
213,7,0,79,10,11.7647,2.6950,6731.79,1.5358,
216,0,0,234.9,4.9,40.4362,2.3179,6563.71,0.8418,
216,1,0,35.3,4.7,6.3643,2.2156,6549.35,0.8418,
216,2,0,93.9,4.7,16.9164,2.2156,6584.75,0.8418,
216,3,0,38.4,4.6,10.7158,1.4281,4862.09,1.2894,
216,4,1,44,15,2.7741,4.1961,5006.59,1.3808,
216,5,1,13.1,4.4,1.7235,2.2156,6301.60,0.7857,
216,6,0,42.2,5.1,6.6111,2.5461,6717.48,0.7940,
216,7,0,22.5,5.1,3.5185,2.5461,6731.86,0.7940,
217,0,0,1837.8,3.8,427.3445,1.7157,6563.00,0.8905,
217,1,0,195.4,3.9,44.1472,1.7656,6548.25,0.8905,
217,2,0,619.2,3.9,139.9098,1.7656,6583.65,0.8905,
217,3,0,393.3,5.4,122.7067,1.2787,4861.27,1.6723,
217,4,0,62.7,6.7,15.8892,1.5734,5006.81,1.6890,
217,5,0,36.5,5.0,8.2405,1.7656,6300.50,1.1252,
217,6,0,239.0,3.9,54.0462,1.7640,6716.65,0.8869,
217,7,0,175.7,3.9,39.7307,1.7640,6731.03,0.8869,
220,0,0,98.6,7.2,14.4568,2.7218,6563.87,1.0486,
220,1,0,25.9,7.3,3.7179,2.7795,6549.39,1.0486,
220,2,0,95.4,7.3,13.6886,2.7795,6584.79,1.0486,
220,3,0,23.0,7.4,4.5607,2.0137,4862.43,1.4619,
220,4,0,49.3,9.9,7.3141,2.6913,5007.01,1.4692,
220,5,1,25.3,8.4,2.3769,2.7795,6301.65,1.2103,
220,6,0,32.9,7.5,5.0760,2.5861,6717.04,1.1592,
220,7,1,22.5,7.5,3.4453,2.5861,6731.42,1.1592,
221,0,0,225.4,3.3,45.7985,1.9631,6563.40,0.6670,
221,1,0,35.9,3.4,7.0059,2.0439,6548.71,0.6670,
221,2,0,114.6,3.4,22.3652,2.0439,6584.11,0.6670,
221,3,0,53.7,3.4,14.0367,1.5263,4861.93,0.8851,
221,4,0,33.6,5.2,6.4000,2.0921,5007.51,1.0008,
221,5,1,12.3,4.1,0.3469,2.0439,6300.96,0.7977,
221,6,0,31.9,3.5,6.4832,1.9658,6716.89,0.7184,
221,7,0,23.9,3.5,4.8423,1.9658,6731.27,0.7184,
222,0,0,418.6,6.3,81.0816,2.0596,6564.11,1.2200,
222,1,0,60.5,6.4,11.5023,2.1001,6549.31,1.2200,
222,2,0,187.1,6.4,35.5342,2.1001,6584.71,1.2200,
222,3,0,99.3,7.6,22.4327,1.7663,4862.37,1.7127,
222,4,1,23.3,7.8,4.4356,1.6374,5007.48,1.8940,
222,5,1,23.1,7.7,1.5328,2.1001,6301.56,1.4641,
222,6,0,53.6,6.5,10.8580,1.9697,6717.62,1.3196,
222,7,0,38.8,6.5,7.8509,1.9697,6732.00,1.3196,
223,0,0,284.1,3.8,54.4097,2.0831,6563.31,0.7304,
223,1,0,35.3,3.9,6.5682,2.1444,6548.57,0.7304,
223,2,0,94.7,3.9,17.6225,2.1444,6583.97,0.7304,
223,3,0,63.3,4.0,16.7966,1.5033,4861.69,1.0576,
223,4,0,20.5,4.2,5.1697,1.5797,5008.28,1.0650,
223,5,0,12.9,4.3,2.3997,2.1444,6300.83,0.7980,
223,6,0,25.5,3.0,6.0572,1.6775,6717.46,0.7236,
223,7,0,18.4,3.0,4.3757,1.6775,6731.84,0.7236,
225,0,0,107.4,4.5,19.4295,2.2055,6563.16,0.8112,
225,1,0,21.7,5.2,3.3662,2.5729,6548.59,0.8112,
225,2,0,55.1,5.2,8.5367,2.5729,6583.99,0.8112,
225,3,0,29.1,3.7,7.8354,1.4793,4861.34,0.9870,
225,4,1,9.7,3.2,2.9591,1.2324,5007.38,1.0491,
225,5,1,16.4,5.5,0.7724,2.5729,6300.84,0.8462,
225,6,0,15.9,4.4,2.5806,2.4628,6715.88,0.7050,
225,7,0,13.1,4.4,2.1208,2.4628,6730.26,0.7050,
226,0,0,150.6,6.2,19.2449,3.1212,6563.26,0.7945,
226,1,0,35.7,6.1,4.6806,3.0465,6548.86,0.7945,
226,2,0,118.5,6.1,15.5242,3.0465,6584.26,0.7945,
226,3,0,34.8,5.8,6.5584,2.1148,4862.23,1.1032,
226,4,0,162.0,4.6,36.9318,1.7494,5008.09,1.0445,
226,5,1,18.1,6.0,1.5518,3.0465,6301.11,0.7908,
226,6,0,51.8,5.9,7.2582,2.8446,6717.28,0.8249,
226,7,0,26.7,5.9,3.7378,2.8446,6731.66,0.8249,
228,0,0,648,12,77.6897,3.3270,6563.07,1.3985,
228,1,0,107,12,12.8610,3.3270,6548.55,1.3985,
228,2,0,368,12,44.1582,3.3270,6583.95,1.3985,
228,3,0,163,14,24.6522,2.6449,4862.05,2.1095,
228,4,0,66,13,10.8704,2.4105,5007.74,2.2204,
228,5,0,47,15,5.5798,3.3270,6300.80,1.8302,
228,6,0,69,13,7.9303,3.4880,6716.66,1.4467,
228,7,0,76,13,8.6752,3.4880,6731.04,1.4467,
229,0,0,100.5,2.6,22.0153,1.8220,6563.37,0.5784,
229,1,0,14.4,2.6,3.1738,1.8156,6548.62,0.5784,
229,2,0,43.8,2.6,9.6289,1.8156,6584.02,0.5784,
229,3,0,24.4,2.0,9.8277,0.9897,4861.99,0.8247,
229,4,1,9.4,3.1,2.4252,1.5247,5007.66,0.8179,
229,5,1,7.7,2.6,1.4990,1.8156,6300.87,0.5605,
229,6,0,19.9,3.0,4.1690,1.9016,6717.08,0.6270,
229,7,0,17.6,3.0,3.7012,1.9016,6731.46,0.6270,
231,0,0,572.7,5.0,89.4613,2.5539,6563.84,0.7887,
231,1,0,91.5,5.1,14.0090,2.6043,6549.09,0.7887,
231,2,0,299.5,5.1,45.8817,2.6043,6584.49,0.7887,
231,3,0,97.8,6.0,20.9648,1.8615,4862.13,1.2833,
231,4,0,47.0,7.3,7.8225,2.3983,5007.22,1.2211,
231,5,0,29.0,5.6,4.4374,2.6043,6301.34,0.8641,
231,6,0,112.2,5.8,16.1911,2.7654,6717.34,0.8315,
231,7,0,96.2,5.8,13.8750,2.7654,6731.72,0.8315,
233,0,0,89,16,7.8959,4.5002,6558.31,1.3926,
233,1,0,62,16,5.4757,4.5002,6547.91,1.3926,
233,2,0,138,16,12.2446,4.5002,6583.31,1.3926,
233,3,1,211,70,0.8173,15.4066,4856.87,1.8174,
233,4,1,99,33,4.5292,7.5771,5006.70,1.7299,
233,5,1,48,16,3.1568,4.5002,6300.16,1.4136,
233,6,1,74,25,2.6315,7.5771,6716.30,1.3074,
233,7,1,74,25,1.6086,7.5771,6730.68,1.3074,
237,0,0,37.0,5.6,5.3841,2.7379,6563.42,0.8186,
237,1,1,19.2,6.4,1.4560,3.1158,6548.45,0.8186,
237,2,0,37.1,6.4,4.7487,3.1158,6583.85,0.8186,
237,3,1,7.0,2.3,4.7280,0.5399,4861.99,1.7198,
237,4,1,41,14,2.2128,3.5838,5007.24,1.5072,
237,5,1,21.5,7.2,0.4729,3.1158,6300.70,0.9188,
237,6,0,14.2,3.5,3.5662,1.5861,6716.74,0.8925,
237,7,1,10.6,3.5,1.5385,1.5861,6731.12,0.8925,
238,0,0,2425.6,4.4,469.8178,2.0597,6562.97,0.8458,
238,1,0,377.0,4.4,71.9810,2.0896,6548.23,0.8458,
238,2,0,1148.7,4.4,219.2942,2.0896,6583.63,0.8458,
238,3,0,494.6,6.6,121.7572,1.6204,4861.20,1.6255,
238,4,0,133.1,9.5,23.4665,2.2635,5006.72,1.6827,
238,5,0,49.5,6.6,9.4485,2.0896,6300.49,1.2642,
238,6,0,303.2,6.6,57.6883,2.0966,6716.65,1.2529,
238,7,0,279.8,6.6,53.2433,2.0966,6731.03,1.2529,
241,0,0,439.9,2.5,105.7650,1.6592,6563.66,0.6109,
241,1,0,49.1,2.5,11.9316,1.6426,6548.85,0.6109,
241,2,0,149.4,2.5,36.2947,1.6426,6584.25,0.6109,
241,3,0,119.3,3.3,40.7305,1.1689,4861.84,1.1153,
241,4,0,51.8,3.3,16.0014,1.2922,5007.52,1.0161,
241,5,0,11.1,2.6,2.6961,1.6426,6301.10,0.6393,
241,6,0,93.5,3.0,20.9687,1.7793,6717.29,0.6646,
241,7,0,64.6,3.0,14.4881,1.7793,6731.67,0.6646,
242,0,0,756.1,2.9,177.8416,1.6962,6563.41,0.6883,
242,1,0,42.0,2.9,9.8683,1.6975,6548.69,0.6883,
242,2,0,129.3,2.9,30.3853,1.6975,6584.09,0.6883,
242,3,0,224.7,4.1,68.0776,1.3170,4861.66,1.2413,
242,4,0,318.4,5.3,91.1342,1.3938,5007.36,1.5205,
242,5,0,31.6,3.8,7.4280,1.6975,6300.94,0.8840,
242,6,0,169.2,3.5,40.1730,1.6800,6717.06,0.8382,
242,7,0,116.7,3.5,27.7037,1.6800,6731.44,0.8382,
243,0,0,27.4,8.3,5.4583,2.0000,6561.15,1.6494,
243,1,1,24.8,8.3,1.8715,2.0000,6547.75,1.6494,
243,2,1,24.8,8.3,3.2931,2.0000,6583.15,1.6494,
243,3,1,37,12,0.8888,2.0000,4859.71,2.4568,"Hb width modified, former width: 19381.1209356, new width taken from Ha; "
243,4,1,48,16,4.6217,3.1769,5006.54,2.0142,
243,5,1,32,11,6.3470,2.0000,6300.00,2.1164,"OI1 height modified, former height: 6.98867119802, new height reset just below 3*sigma; "
243,6,1,42,14,0.3678,3.1769,6716.14,1.7430,
243,7,1,42,14,0.6317,3.1769,6730.52,1.7430,
244,0,0,518,16,54.4472,3.7932,6562.03,1.6817,
244,1,0,65,17,6.3111,4.1128,6547.51,1.6817,
244,2,0,260,17,25.2585,4.1128,6582.91,1.6817,
244,3,0,125,13,17.3557,2.8706,4861.57,1.8639,
244,4,0,173,52,6.8254,10.1040,5011.57,2.0571,
244,5,1,58,19,3.3524,4.1128,6299.76,1.8665,
244,6,1,115,38,3.2336,10.1040,6715.90,1.5171,
244,7,1,115,38,4.0164,10.1040,6730.28,1.5171,
247,0,0,1296.9,3.3,316.7886,1.6332,6562.88,0.8175,
247,1,0,48.7,3.4,11.8730,1.6372,6548.17,0.8175,
247,2,0,156.2,3.4,38.0687,1.6372,6583.57,0.8175,
247,3,0,405.0,4.6,126.1222,1.2811,4861.24,1.4338,
247,4,0,770.1,4.4,239.7993,1.2812,5006.74,1.3640,
247,5,0,45.3,4.2,11.0439,1.6372,6300.42,1.0128,
247,6,0,227.9,4.0,56.5642,1.6071,6716.66,0.9956,
247,7,0,154.2,4.0,38.2849,1.6071,6731.04,0.9956,
248,0,0,2831.5,9.4,316.5979,3.5680,6563.61,1.0505,
248,1,0,1071,10,111.3620,3.8356,6548.70,1.0505,
248,2,0,2711,10,281.9685,3.8356,6584.10,1.0505,
248,3,0,643.9,9.1,98.3959,2.6106,4861.89,1.3957,
248,4,0,5787.2,8.9,990.5878,2.3307,5007.47,1.5256,
248,5,0,451,11,46.8913,3.8356,6300.95,1.1913,
248,6,0,911,11,94.4218,3.8472,6717.17,1.1315,
248,7,0,863,11,89.4892,3.8472,6731.55,1.1315,
249,0,0,272.8,3.4,58.8964,1.8480,6563.15,0.7423,
249,1,0,32.8,3.5,7.0089,1.8650,6548.64,0.7423,
249,2,0,84.4,3.5,18.0619,1.8650,6584.04,0.7423,
249,3,0,81.8,3.8,23.0413,1.4155,4861.59,1.0714,
249,4,0,48.2,4.8,10.9712,1.7540,5007.23,1.0863,
249,5,0,14.6,3.3,3.1289,1.8650,6300.89,0.7092,
249,6,0,84.8,2.7,19.1581,1.7666,6717.12,0.6175,
249,7,0,52.2,2.7,11.7932,1.7666,6731.50,0.6175,
250,0,0,843.4,5.1,175.9445,1.9123,6562.85,1.0567,
250,1,0,82.3,5.5,15.7176,2.0898,6547.95,1.0567,
250,2,0,247.2,5.5,47.1875,2.0898,6583.35,1.0567,
250,3,0,217.4,6.4,62.4056,1.3896,4861.42,1.8454,
250,4,0,345.2,8.1,84.2214,1.6351,5006.83,1.9650,
250,5,0,90.8,6.3,17.3314,2.0898,6300.20,1.1950,
250,6,0,241.4,4.2,51.2104,1.8807,6716.56,0.8973,
250,7,0,155.4,4.2,32.9589,1.8807,6730.94,0.8973,
254,0,0,533.7,2.3,117.4914,1.8123,6563.96,0.5009,
254,1,0,65.5,2.4,13.6474,1.9136,6549.22,0.5009,
254,2,0,215.8,2.4,44.9853,1.9136,6584.62,0.5009,
254,3,0,126.1,2.8,37.0148,1.3586,4862.12,0.8256,
254,4,0,21.1,3.0,5.6204,1.5002,5007.40,0.7878,
254,5,0,11.2,3.2,2.3340,1.9136,6301.47,0.6729,
254,6,0,64.7,2.2,13.9172,1.8546,6717.71,0.4706,
254,7,0,43.8,2.2,9.4270,1.8546,6732.09,0.4706,
257,0,0,28.8,8.3,4.6026,2.5005,6565.97,1.3205,
257,1,1,24.8,8.3,1.1520,2.5005,6552.57,1.3205,
257,2,1,24.8,8.3,3.1764,2.5005,6587.97,1.3205,
257,3,1,135,45,0.7907,10.8341,4864.53,1.6574,
257,4,1,55,18,1.5725,4.2010,5011.37,1.7385,
257,5,1,24.5,8.2,-1.7895,2.5005,6304.83,1.3006,
257,6,1,42,14,-0.7239,4.2010,6720.96,1.3273,
257,7,1,42,14,0.0038,4.2010,6735.34,1.3273,
258,0,0,2720.1,5.0,600.5884,1.8068,6563.55,1.0940,
258,1,0,413.9,5.0,90.8462,1.8175,6548.77,1.0940,
258,2,0,1287.6,5.0,282.6402,1.8175,6584.17,1.0940,
258,3,0,652.2,5.8,181.4657,1.4338,4861.66,1.6131,
258,4,0,183.5,7.0,43.5659,1.6804,5007.17,1.6689,
258,5,0,70.6,5.5,15.4938,1.8175,6301.02,1.2145,
258,6,0,461.9,5.4,99.1817,1.8578,6717.25,1.1567,
258,7,0,409.6,5.4,87.9681,1.8578,6731.63,1.1567,
260,0,0,151.3,2.7,36.3541,1.6603,6563.43,0.6400,
260,1,0,13.8,2.6,3.3867,1.6272,6548.57,0.6400,
260,2,0,51.0,2.6,12.4931,1.6272,6583.97,0.6400,
260,3,0,39.5,3.6,12.1104,1.2996,4861.48,1.0980,
260,4,0,18.9,2.7,6.6973,1.1280,5008.37,0.9606,
260,5,1,9.8,3.3,0.4400,1.6272,6300.82,0.8018,
260,6,0,29.3,3.7,5.1130,2.2851,6716.52,0.6485,
260,7,0,17.9,3.7,3.1189,2.2851,6730.90,0.6485,
264,0,0,103,26,10.2590,4.0000,6561.95,2.5521,
264,1,1,77,26,4.1047,4.0000,6548.55,2.5521,
264,2,0,90,26,8.9884,4.0000,6583.95,2.5521,
264,3,1,39,13,3.3657,1.8556,4860.51,2.8223,
264,4,0,139,32,16.0328,3.4666,5007.34,3.6926,
264,5,1,85,28,6.9526,4.0000,6300.80,2.8400,
264,6,1,61,20,1.6646,3.4666,6716.94,2.3342,
264,7,1,61,20,0.4646,3.4666,6731.32,2.3342,
265,0,0,240.3,1.8,58.1024,1.6502,6563.99,0.4263,
265,1,0,7.9,1.7,1.9834,1.5869,6549.02,0.4263,
265,2,0,32.6,1.7,8.1941,1.5869,6584.42,0.4263,
265,3,0,75.1,3.4,22.9804,1.3037,4861.91,1.0351,
265,4,0,94.2,2.8,29.3168,1.2825,5007.65,0.8863,
265,5,0,10.9,2.2,2.7283,1.5869,6301.27,0.5531,
265,6,0,55.8,1.9,13.5700,1.6395,6717.60,0.4566,
265,7,0,41.4,1.9,10.0815,1.6395,6731.98,0.4566,
268,0,0,66.8,1.8,16.6463,1.6000,6564.01,0.4482,
268,1,0,7.5,1.9,1.8077,1.6626,6549.79,0.4482,
268,2,0,21.5,1.9,5.1648,1.6626,6585.19,0.4482,
268,3,0,18.0,2.0,7.7084,0.9318,4862.13,0.8597,
268,4,0,13.9,4.5,2.4681,2.2495,5006.68,0.7969,
268,5,1,7.7,2.6,-0.0953,1.6626,6302.04,0.6178,
268,6,0,17.5,2.1,4.2237,1.6497,6717.97,0.5143,
268,7,0,10.2,2.1,2.4759,1.6497,6732.35,0.5143,
269,0,0,27.9,6.0,4.4465,2.5000,6563.12,0.9519,
269,1,1,17.9,6.0,0.9177,2.5000,6549.72,0.9519,
269,2,0,41.0,6.0,6.5472,2.5000,6585.12,0.9519,
269,3,1,50,17,2.6560,4.2617,4861.69,1.5751,
269,4,0,30.1,9.9,4.1975,2.8636,5008.52,1.3799,
269,5,1,15.9,5.3,0.7668,2.5000,6301.97,0.8481,
269,6,1,19.7,6.6,2.4663,2.8636,6718.11,0.9163,
269,7,1,19.7,6.6,0.2547,2.8636,6732.49,0.9163,
270,0,0,3452.1,6.0,533.7766,2.5800,6563.31,0.9294,
270,1,0,516.2,6.1,78.9905,2.6073,6548.65,0.9294,
270,2,0,1585.2,6.1,242.5530,2.6073,6584.05,0.9294,
270,3,0,560.7,5.6,123.9610,1.8046,4861.55,1.2306,
270,4,0,279.2,6.4,56.5191,1.9710,5006.82,1.2966,
270,5,0,76.8,6.7,11.7451,2.6073,6300.90,1.0316,
270,6,0,514.0,9.3,73.9761,2.7717,6717.10,1.3402,
270,7,0,408.7,9.3,58.8222,2.7717,6731.48,1.3402,
272,0,0,1605.1,4.6,319.0005,2.0073,6562.93,0.9241,
272,1,0,170.4,4.6,33.9004,2.0049,6548.22,0.9241,
272,2,0,517.9,4.6,103.0573,2.0049,6583.62,0.9241,
272,3,0,387.2,5.4,97.8005,1.5792,4861.41,1.3610,
272,4,0,92.0,7.1,22.7339,1.6149,5007.01,1.7612,
272,5,0,44.3,6.0,8.8173,2.0049,6300.47,1.1844,
272,6,0,285.9,5.7,56.3885,2.0228,6716.62,1.1175,
272,7,0,198.2,5.7,39.0977,2.0228,6731.00,1.1175,
273,0,0,2172.6,6.0,333.7463,2.5970,6562.89,0.9216,
273,1,0,412.3,6.2,60.8638,2.7027,6548.32,0.9216,
273,2,0,1105.3,6.2,163.1563,2.7027,6583.72,0.9216,
273,3,0,551,10,97.8154,2.2460,4861.25,1.7892,
273,4,0,84.4,8.9,11.7563,2.8631,5006.12,1.2411,
273,5,0,42.4,6.6,6.2581,2.7027,6300.57,0.9673,
273,6,0,232.0,6.0,34.3971,2.6907,6716.60,0.8941,
273,7,0,230.9,6.0,34.2321,2.6907,6730.98,0.8941,
274,0,0,3319.2,6.1,579.5057,2.2850,6564.02,1.0637,
274,1,0,745.3,6.8,116.7068,2.5476,6549.07,1.0637,
274,2,0,2291.0,6.8,358.7497,2.5476,6584.47,1.0637,
274,3,0,347.5,5.7,87.7301,1.5803,4862.09,1.4327,
274,4,0,214.4,9.5,33.7163,2.5367,5006.99,1.4889,
274,5,0,126.4,7.3,19.8012,2.5476,6301.33,1.1406,
274,6,0,544.2,8.9,89.8548,2.4163,6717.60,1.4664,
274,7,0,466.1,8.9,76.9614,2.4163,6731.98,1.4664,
275,0,0,124.7,3.7,19.4252,2.5614,6564.18,0.5709,
275,1,0,25.6,3.7,3.9355,2.5936,6549.89,0.5709,
275,2,0,75.3,3.7,11.5853,2.5936,6585.29,0.5709,
275,3,0,37.2,5.4,6.8595,2.1622,4861.88,0.9971,
275,4,0,26.3,6.7,3.9462,2.6569,5008.08,1.0027,
275,5,1,14.0,4.7,1.7475,2.5936,6302.14,0.7164,
275,6,0,16.7,3.3,3.6022,1.8507,6717.88,0.7164,
275,7,0,14.6,3.3,3.1492,1.8507,6732.26,0.7164,
276,0,0,603.3,2.2,143.8448,1.6733,6563.94,0.5326,
276,1,1,6.4,2.1,1.5227,1.6086,6549.04,0.5326,
276,2,0,27.0,2.1,6.7005,1.6086,6584.44,0.5326,
276,3,0,171.3,2.8,60.1356,1.1366,4862.01,0.9854,
276,4,0,619.1,2.2,207.2991,1.1915,5007.50,0.7214,
276,5,0,11.6,2.1,2.8697,1.6086,6301.29,0.5209,
276,6,0,57.4,2.3,14.7788,1.5497,6717.72,0.5953,
276,7,0,41.5,2.3,10.6863,1.5497,6732.10,0.5953,
278,0,0,200.6,8.3,30.0889,2.6592,6562.82,1.2521,
278,1,0,66.3,9.7,8.5884,3.0816,6548.15,1.2521,
278,2,0,146.2,9.7,18.9301,3.0816,6583.55,1.2521,
278,3,0,70,10,11.8384,2.3747,4862.28,1.7532,
278,4,0,171.3,9.7,34.6068,1.9748,5006.90,1.9534,
278,5,0,39,12,5.0774,3.0816,6300.41,1.5614,
278,6,0,105.9,9.0,15.1442,2.7891,6716.53,1.2811,
278,7,0,62.6,9.0,8.9513,2.7891,6730.91,1.2811,
280,0,0,39.1,2.0,8.8444,1.7634,6564.19,0.4428,
280,1,0,5.7,1.8,1.3744,1.6661,6549.60,0.4428,
280,2,0,14.7,1.8,3.5175,1.6661,6585.00,0.4428,
280,3,0,12.4,2.9,3.0495,1.6211,4862.56,0.7165,
280,4,0,7.5,2.3,2.2446,1.3363,5007.24,0.6874,
280,5,1,6.8,2.3,0.0750,1.6661,6301.85,0.5429,
280,6,0,13.9,1.7,4.2422,1.3052,6717.77,0.5271,
280,7,0,9.6,1.7,2.9243,1.3052,6732.15,0.5271,
281,0,0,73.7,4.7,13.1413,2.2374,6563.22,0.8300,
281,1,0,19.0,4.2,3.7203,2.0426,6549.30,0.8300,
281,2,0,45.4,4.2,8.8663,2.0426,6584.70,0.8300,
281,3,0,41.7,8.7,6.6300,2.5100,4860.60,1.3797,"Hb manual fit - former width: 9.4868530087 former height: 4.34432441359; "
281,4,0,25.2,5.8,5.5399,1.8163,5007.66,1.2800,
281,5,1,15.6,5.2,1.7734,2.0426,6301.56,1.0151,
281,6,0,12.4,3.0,3.8254,1.2892,6717.47,0.9359,
281,7,1,9.1,3.0,0.7463,1.2892,6731.85,0.9359,
282,0,0,227.5,3.1,48.8587,1.8576,6563.78,0.6667,
282,1,0,39.5,3.5,7.5816,2.0807,6549.22,0.6667,
282,2,0,127.5,3.5,24.4501,2.0807,6584.62,0.6667,
282,3,0,41.2,3.7,12.2520,1.3416,4862.36,1.0942,
282,4,0,24.1,6.1,4.3988,2.1879,5008.40,1.1126,
282,5,0,13.6,4.2,2.6058,2.0807,6301.47,0.8068,
282,6,0,45.5,3.6,9.1531,1.9815,6717.52,0.7325,
282,7,0,36.3,3.6,7.3181,1.9815,6731.90,0.7325,
284,0,0,1098.3,4.7,241.6100,1.8135,6563.40,1.0438,
284,1,0,124.0,4.6,28.0391,1.7643,6548.61,1.0438,
284,2,0,347.5,4.6,78.5685,1.7643,6584.01,1.0438,
284,3,0,292.0,5.2,86.6073,1.3451,4861.78,1.5514,
284,4,0,68.5,5.7,17.1149,1.5967,5007.58,1.4343,
284,5,0,27.9,4.0,6.3001,1.7643,6300.86,0.9150,
284,6,0,184.0,4.4,39.1643,1.8744,6717.01,0.9349,
284,7,0,131.6,4.4,28.0036,1.8744,6731.39,0.9349,
286,0,0,26.1,5.9,4.3514,2.3914,6563.96,0.9813,
286,1,0,19.9,4.6,4.2087,1.8894,6550.13,0.9813,
286,2,0,24.4,4.6,5.1612,1.8894,6585.53,0.9813,
286,3,1,42,14,2.1619,4.3238,4862.52,1.3064,
286,4,0,31.4,6.4,5.6973,2.2010,5007.45,1.1665,
286,5,1,16.0,5.3,0.9294,1.8894,6302.39,1.1276,
286,6,1,22.3,7.4,2.0930,2.6778,6717.15,1.1058,
286,7,1,22.3,7.4,1.5898,2.6778,6731.53,1.1058,
287,0,0,1211.7,7.2,177.3901,2.7251,6563.05,1.0578,
287,1,0,170.2,7.2,25.1126,2.7033,6548.16,1.0578,
287,2,0,519.7,7.2,76.7002,2.7033,6583.56,1.0578,
287,3,0,209.0,6.7,44.1800,1.8873,4861.44,1.4092,
287,4,0,58.0,7.5,10.6779,2.1681,5006.43,1.3759,
287,5,0,26.5,5.7,3.9083,2.7033,6300.41,0.8426,
287,6,0,167.4,8.0,24.3311,2.7450,6716.54,1.1564,
287,7,0,136.1,8.0,19.7826,2.7450,6730.92,1.1564,
288,0,0,291.6,2.4,71.6438,1.6238,6563.72,0.5843,
288,1,0,34.4,2.5,8.1515,1.6850,6549.08,0.5843,
288,2,0,94.0,2.5,22.2620,1.6850,6584.48,0.5843,
288,3,0,75.3,3.3,24.5006,1.2261,4862.08,1.0745,
288,4,0,17.5,3.3,6.3856,1.0936,5007.82,1.2083,
288,5,0,11.9,2.9,2.8206,1.6850,6301.33,0.6885,
288,6,0,51.5,2.8,11.7697,1.7472,6717.40,0.6398,
288,7,0,34.1,2.8,7.7794,1.7472,6731.78,0.6398,
289,0,0,121.1,3.4,21.2882,2.2687,6562.74,0.6033,
289,1,0,22.6,3.3,4.0931,2.1988,6548.16,0.6033,
289,2,0,68.4,3.3,12.4079,2.1988,6583.56,0.6033,
289,3,0,29.6,3.8,7.5271,1.5692,4861.55,0.9572,
289,4,0,47.5,4.2,9.2635,2.0451,5007.33,0.8262,
289,5,1,9.8,3.3,1.0352,2.1988,6300.41,0.5918,
289,6,0,29.0,4.0,5.0380,2.2985,6716.14,0.6914,
289,7,0,15.6,4.0,2.7087,2.2985,6730.52,0.6914,
290,0,0,78.4,2.6,15.5530,2.0114,6563.81,0.5063,
290,1,1,6.3,2.1,1.0793,1.6669,6548.75,0.5063,
290,2,0,12.5,2.1,2.9925,1.6669,6584.15,0.5063,
290,3,0,27.0,3.5,6.0689,1.7773,4861.85,0.7793,
290,4,0,24.2,3.1,6.0251,1.6001,5007.81,0.7691,
290,5,1,6.5,2.2,0.6603,1.6669,6301.00,0.5219,
290,6,0,27.7,2.5,5.1968,2.1272,6717.66,0.4664,
290,7,0,18.1,2.5,3.3962,2.1272,6732.04,0.4664,
291,0,0,378.3,2.5,92.5791,1.6300,6564.31,0.6079,
291,1,0,39.2,2.5,9.3633,1.6685,6549.52,0.6079,
291,2,0,103.3,2.5,24.6950,1.6685,6584.92,0.6079,
291,3,0,115.6,2.8,33.9026,1.3604,4862.31,0.8227,
291,4,0,54.0,3.0,15.5622,1.3840,5007.81,0.8537,
291,5,0,11.2,3.3,2.6895,1.6685,6301.77,0.7778,
291,6,0,94.1,3.1,22.4040,1.6762,6718.04,0.7286,
291,7,0,66.5,3.1,15.8205,1.6762,6732.42,0.7286,
293,0,0,61.6,1.8,14.0184,1.7527,6564.55,0.4113,
293,1,1,5.4,1.8,-0.1340,1.7527,6549.80,0.4113,
293,2,1,5.4,1.8,0.0517,1.7527,6585.20,0.4113,
293,3,0,16.1,4.2,3.9618,1.6249,4862.35,1.0243,
293,4,0,13.6,2.7,4.5344,1.1929,5007.51,0.9105,
293,5,1,7.5,2.5,0.5610,1.7527,6302.05,0.5664,
293,6,0,12.5,1.7,3.2473,1.5305,6718.23,0.4335,
293,7,0,9.1,1.7,2.3611,1.5305,6732.61,0.4335,
294,0,0,106.8,2.5,24.3403,1.7503,6563.65,0.5671,
294,1,0,12.9,2.3,3.1658,1.6218,6548.69,0.5671,
294,2,0,30.7,2.3,7.5553,1.6218,6584.09,0.5671,
294,3,0,18.4,2.6,6.4696,1.1371,4861.97,0.8994,
294,4,0,14.4,2.9,4.9836,1.1528,5007.35,1.0001,
294,5,0,7.4,2.2,1.8221,1.6218,6300.94,0.5506,
294,6,0,28.8,2.2,7.5017,1.5303,6716.98,0.5789,
294,7,0,15.4,2.2,4.0161,1.5303,6731.36,0.5789,
296,0,0,306.5,3.7,67.1367,1.8215,6563.17,0.8058,
296,1,0,38.2,3.8,8.0223,1.9000,6548.45,0.8058,
296,2,0,121.5,3.8,25.5021,1.9000,6583.85,0.8058,
296,3,0,71.0,3.7,20.9136,1.3541,4861.85,1.1039,
296,4,0,25.9,4.4,5.6987,1.8148,5007.58,0.9665,
296,5,0,14.3,3.8,2.9984,1.9000,6300.70,0.7970,
296,6,0,52.2,3.2,10.8534,1.9191,6717.06,0.6612,
296,7,0,45.5,3.2,9.4536,1.9191,6731.44,0.6612,
298,0,0,177,13,21.6549,3.2527,6563.54,1.6299,
298,1,0,105,12,13.9457,3.0165,6549.45,1.6299,
298,2,0,235,12,31.0289,3.0165,6584.85,1.6299,
298,3,0,70,14,12.3366,2.2651,4862.07,2.4564,
298,4,0,120,17,13.8601,3.4581,5008.29,2.0165,
298,5,0,49,15,6.4610,3.0165,6301.70,1.9836,
298,6,0,59,12,8.7789,2.6900,6718.20,1.7508,
298,7,0,54,12,8.0063,2.6900,6732.58,1.7508,
299,0,0,123.4,1.8,30.4979,1.6143,6563.14,0.4444,
299,1,0,7.3,2.2,1.4890,1.9450,6548.72,0.4444,
299,2,0,19.7,2.2,4.0377,1.9450,6584.12,0.4444,
299,3,0,39.7,3.2,13.2027,1.2000,4861.60,1.0650,
299,4,0,58.0,2.4,18.5960,1.2447,5007.05,0.7825,
299,5,0,9.5,2.6,1.9395,1.9450,6300.97,0.5244,
299,6,0,29.7,1.8,7.3821,1.6043,6716.95,0.4389,
299,7,0,17.1,1.8,4.2501,1.6043,6731.33,0.4389,
300,0,0,581.8,1.9,146.4148,1.5853,6563.90,0.4820,
300,1,0,18.9,2.1,4.4369,1.7029,6548.99,0.4820,
300,2,0,48.0,2.1,11.2352,1.7029,6584.39,0.4820,
300,3,0,184.5,3.2,62.4241,1.1791,4861.98,1.0842,
300,4,0,404.8,2.7,137.8796,1.1714,5007.56,0.9125,
300,5,0,22.9,3.6,5.3678,1.7029,6301.24,0.8349,
300,6,0,109.8,2.0,27.0481,1.6190,6717.62,0.4834,
300,7,0,79.9,2.0,19.6875,1.6190,6732.00,0.4834,
302,0,0,2401.7,7.0,284.8353,3.3638,6562.94,0.8285,
302,1,0,403.6,7.1,47.0702,3.4210,6548.49,0.8285,
302,2,0,1228.8,7.1,143.2999,3.4210,6583.89,0.8285,
302,3,0,215.8,7.5,35.1340,2.4502,4861.65,1.2235,
302,4,0,105,10,14.7482,2.8422,5007.35,1.4384,
302,5,0,82.4,8.6,9.6105,3.4210,6300.74,1.0009,
302,6,0,354.9,8.4,39.3643,3.5964,6716.99,0.9267,
302,7,0,293.6,8.4,32.5686,3.5964,6731.37,0.9267,
303,0,1,37,12,5.8260,2.4998,6562.04,1.9815,
303,1,1,37,12,1.8853,2.4998,6543.64,1.9815,
303,2,1,37,12,2.7051,2.4998,6579.04,1.9815,
303,3,1,6.3E+2,2.1E+2,3.9530,39.6951,4860.60,2.1137,
303,4,1,76,25,4.6959,3.4722,5002.43,2.9024,
303,5,1,51,17,4.5708,2.4998,6295.89,2.7162,
303,6,1,55,18,-1.5941,3.4722,6712.03,2.1031,
303,7,1,55,18,0.8622,3.4722,6726.41,2.1031,
305,0,0,64,12,7.9651,3.1812,6562.67,1.5304,
305,1,1,46,15,2.2334,4.0209,6547.94,1.5304,
305,2,0,85,15,8.4019,4.0209,6583.34,1.5304,
305,3,1,45,15,3.8985,2.6993,4863.60,2.2034,
305,4,0,90,19,10.9995,3.2590,5007.39,2.2938,
305,5,1,47,16,4.0941,4.0209,6300.19,1.5486,
305,6,1,37,12,2.7468,3.6297,6715.98,1.3722,
305,7,1,37,12,3.4002,3.6297,6730.36,1.3722,
306,0,0,148.6,2.2,35.8567,1.6534,6563.79,0.5282,
306,1,0,17.5,2.4,3.9214,1.7853,6549.28,0.5282,
306,2,0,55.8,2.4,12.4746,1.7853,6584.68,0.5282,
306,3,0,52.7,3.2,15.4660,1.3594,4862.20,0.9329,
306,4,0,18.9,2.3,6.4839,1.1638,5007.63,0.7873,
306,5,1,8.2,2.7,0.4546,1.7853,6301.53,0.6099,
306,6,0,40.8,2.1,9.3048,1.7472,6717.40,0.4865,
306,7,0,27.4,2.1,6.2500,1.7472,6731.78,0.4865,
307,0,0,39.0,2.7,6.5691,2.3713,6563.82,0.4495,
307,1,0,9.9,1.8,2.4247,1.6370,6549.11,0.4495,
307,2,0,32.6,1.8,7.9445,1.6370,6584.51,0.4495,
307,3,1,28.2,9.4,2.3497,3.1590,4863.03,1.1874,
307,4,0,23.2,6.0,4.3708,2.1191,5008.17,1.1327,
307,5,1,6.9,2.3,0.1057,1.6370,6301.36,0.5607,
307,6,0,12.5,2.0,2.8897,1.7277,6717.03,0.4729,
307,7,0,10.2,2.0,2.3439,1.7277,6731.41,0.4729,
308,0,0,101.8,4.6,22.8804,1.7749,6563.71,1.0407,
308,1,0,22.5,4.7,5.0247,1.7869,6548.90,1.0407,
308,2,0,65.2,4.7,14.5466,1.7869,6584.30,1.0407,
308,3,0,24.6,5.7,8.1890,1.1983,4862.13,1.9033,
308,4,0,28.2,7.1,7.2381,1.5555,5007.90,1.8302,
308,5,1,15.2,5.1,1.9052,1.7869,6301.15,1.1318,
308,6,0,18.7,3.7,5.6894,1.3147,6717.51,1.1196,
308,7,0,14.5,3.7,4.4007,1.3147,6731.89,1.1196,
310,0,0,120,11,10.5931,4.5361,6562.24,0.9815,
310,1,0,49,12,4.1392,4.7180,6548.05,0.9815,
310,2,0,144,12,12.1582,4.7180,6583.45,0.9815,
310,3,0,69,14,7.7069,3.5698,4860.80,1.6017,
310,4,0,57,18,5.0600,4.5043,5006.85,1.5762,
310,5,1,44,15,3.3567,4.7180,6300.30,1.2284,
310,6,0,31,10,4.1518,2.9737,6716.41,1.3500,
310,7,1,30,10,3.6412,2.9737,6730.79,1.3500,
311,0,0,1149.4,3.5,255.2628,1.7963,6564.18,0.7699,
311,1,0,139.1,3.5,30.9028,1.7959,6549.47,0.7699,
311,2,0,442.4,3.5,98.2672,1.7959,6584.87,0.7699,
311,3,0,295.8,3.1,83.3583,1.4158,4862.25,0.8755,
311,4,0,63.9,3.9,16.7338,1.5225,5007.98,1.0166,
311,5,0,26.1,3.4,5.7873,1.7959,6301.72,0.7599,
311,6,0,169.0,4.6,37.2491,1.8096,6717.93,1.0142,
311,7,0,127.2,4.6,28.0342,1.8096,6732.31,1.0142,
313,0,0,77.9,2.7,16.0744,1.9344,6562.69,0.5589,
313,1,0,16.1,3.3,2.6981,2.3777,6548.09,0.5589,
313,2,0,50.9,3.3,8.5352,2.3777,6583.49,0.5589,
313,3,0,15.7,2.7,5.0027,1.2518,4861.27,0.8485,
313,4,0,11.8,3.0,3.5887,1.3139,5006.88,0.9190,
313,5,1,10.4,3.5,-0.0582,2.3777,6300.34,0.5811,
313,6,0,10.1,2.7,2.1728,1.8511,6716.59,0.5869,
313,7,1,8.2,2.7,1.5406,1.8511,6730.97,0.5869,
314,0,0,1062.8,7.7,222.3408,1.9069,6563.46,1.6034,
314,1,0,133.0,8.3,25.8295,2.0549,6548.74,1.6034,
314,2,0,452.3,8.3,87.8040,2.0549,6584.14,1.6034,
314,3,0,247.3,8.6,67.5799,1.4599,4861.94,2.3632,
314,4,0,154.3,8.8,40.1585,1.5329,5007.50,2.2865,
314,5,1,31,10,2.9307,2.0549,6301.00,2.0268,
314,6,0,122.2,7.5,25.3497,1.9228,6717.35,1.5478,
314,7,0,87.5,7.5,18.1531,1.9228,6731.73,1.5478,
316,0,1,46,15,2.7201,4.0002,6558.99,1.5330,
316,1,1,46,15,2.2367,4.0002,6541.59,1.5330,
316,2,1,46,15,0.9101,4.0002,6576.99,1.5330,
316,3,1,23.5,7.8,-0.6591,1.6619,4857.55,1.8817,
316,4,1,76,25,1.4898,4.0002,5000.38,2.5250,"OIII2 width modified, former width: 5409.02008137, new width taken from Ha; "
316,5,1,50,17,2.9125,4.0002,6293.84,1.6479,
316,6,1,47,16,0.1550,4.0002,6709.98,1.5503,"SII1 width modified, former width: 5409.02008137, new width taken from Ha; SII1 height modified, former height: -47229.7851667, new height reset to 0.1*sigma; "
316,7,1,47,16,0.1550,4.0002,6724.36,1.5503,"SII2 width modified, former width: 5409.02008137, new width taken from Ha; SII2 height modified, former height: 47230.0880389, new height reset to 0.1*sigma; "
318,0,0,100.3,6.2,14.2434,2.8102,6562.77,0.8754,
318,1,1,23.7,7.9,2.5808,3.5943,6548.97,0.8754,
318,2,0,80.9,7.9,8.9767,3.5943,6584.37,0.8754,
318,3,0,24.9,7.1,5.0589,1.9638,4862.45,1.4468,
318,4,1,38,13,3.5971,3.7620,5007.31,1.3605,
318,5,1,22.9,7.6,2.0248,3.5943,6301.22,0.8476,
318,6,0,24.5,7.5,3.1278,3.1310,6716.94,0.9576,
318,7,1,22.5,7.5,2.2248,3.1310,6731.32,0.9576,
321,0,0,183.2,2.2,41.9501,1.7423,6563.43,0.5019,
321,1,0,19.6,2.2,4.4396,1.7581,6548.61,0.5019,
321,2,0,51.8,2.2,11.7562,1.7581,6584.01,0.5019,
321,3,0,50.3,3.1,16.3665,1.2252,4861.65,1.0004,
321,4,0,27.1,3.1,7.9872,1.3534,5007.24,0.9201,
321,5,0,12.7,2.5,2.8870,1.7581,6300.86,0.5652,
321,6,0,42.8,2.2,10.4835,1.6288,6717.05,0.5304,
321,7,0,29.2,2.2,7.1617,1.6288,6731.43,0.5304,
322,0,0,348.4,2.8,79.0488,1.7584,6563.59,0.6251,
322,1,0,42.6,2.9,9.2652,1.8343,6548.84,0.6251,
322,2,0,146.0,2.9,31.7583,1.8343,6584.24,0.6251,
322,3,0,108.1,4.3,30.7865,1.4004,4861.85,1.2188,
322,4,0,40.6,4.6,10.7911,1.5011,5007.40,1.2256,
322,5,1,10.7,3.6,1.9278,1.8343,6301.09,0.7768,
322,6,0,80.1,2.8,17.9168,1.7835,6717.32,0.6289,
322,7,0,52.7,2.8,11.7888,1.7835,6731.70,0.6289,
323,0,0,321.3,6.1,62.2736,2.0585,6564.51,1.1800,
323,1,0,53.0,6.3,9.9333,2.1274,6549.67,1.1800,
323,2,0,143.7,6.3,26.9543,2.1274,6585.07,1.1800,
323,3,0,88.2,7.6,16.3721,2.1480,4862.66,1.4109,
323,4,0,42.3,9.7,6.2993,2.6785,5008.44,1.4430,
323,5,1,14.8,4.9,2.5041,2.1274,6301.93,0.9260,
323,6,0,57.7,5.2,10.6962,2.1509,6718.33,0.9713,
323,7,0,41.3,5.2,7.6691,2.1509,6732.71,0.9713,
325,0,0,92.2,4.5,18.1996,2.0206,6563.41,0.8877,
325,1,0,17.2,4.3,3.5141,1.9519,6549.07,0.8877,
325,2,0,50.5,4.3,10.3214,1.9519,6584.47,0.8877,
325,3,1,20.1,6.7,3.5248,2.1405,4862.00,1.2481,
325,4,0,26.5,5.8,6.5271,1.6176,5007.58,1.4421,
325,5,1,13.2,4.4,1.2033,1.9519,6301.32,0.8987,
325,6,0,13.1,3.8,3.0255,1.7245,6717.44,0.8794,
325,7,0,11.9,3.8,2.7566,1.7245,6731.82,0.8794,
327,0,0,105.2,7.5,12.0377,3.4853,6563.67,0.8600,
327,1,0,33.4,6.3,4.5581,2.9275,6549.22,0.8600,
327,2,0,78.0,6.3,10.6302,2.9275,6584.62,0.8600,
327,3,0,49,11,5.5068,3.5775,4863.10,1.1951,
327,4,0,42.7,7.0,8.3733,2.0322,5007.90,1.3838,
327,5,1,20.1,6.7,2.3956,2.9275,6301.47,0.9119,
327,6,0,39.7,6.7,5.3020,2.9908,6718.68,0.8943,
327,7,0,21.8,6.7,2.9133,2.9908,6733.06,0.8943,
329,0,0,246,19,24.4031,4.0212,6563.41,1.8677,
329,1,0,169,25,12.7022,5.3081,6548.84,1.8677,
329,2,0,363,25,27.2961,5.3081,6584.24,1.8677,
329,3,0,93,16,13.7529,2.7036,4862.30,2.4269,
329,4,0,166,22,17.8972,3.7030,5007.72,2.4035,
329,5,1,88,29,6.5212,5.3081,6301.10,2.2052,
329,6,0,116,27,9.8001,4.7321,6718.40,2.2756,
329,7,0,105,27,8.8516,4.7321,6732.78,2.2756,
331,0,0,83.3,9.9,9.4953,3.5007,6563.23,1.1295,
331,1,0,32.4,9.9,3.6918,3.5007,6549.83,1.1295,
331,2,0,63.5,9.9,7.2342,3.5007,6585.23,1.1295,
331,3,1,20.9,7.0,3.2682,1.7815,4861.79,1.5605,
331,4,1,6.9,2.3,4.2710,0.5997,5008.62,1.5241,"OIII2 sign of the width changed; "
331,5,1,29.3,9.8,0.7125,3.5007,6302.08,1.1116,
331,6,1,5.5,1.8,0.2645,0.5997,6718.22,1.2219,"SII1 sign of the width changed; "
331,7,1,5.5,1.8,1.8385,0.5997,6732.60,1.2219,"SII2 sign of the width changed; "
332,0,0,1419,17,206.7720,2.7369,6564.51,2.5243,
332,1,0,418,19,56.3153,2.9587,6549.95,2.5243,
332,2,0,1189,19,160.3515,2.9587,6585.35,2.5243,
332,3,0,301,12,60.2766,1.9942,4862.69,2.3727,
332,4,0,1086,13,222.5906,1.9456,5007.59,2.5864,
332,5,0,218,22,29.3486,2.9587,6302.20,3.0251,
332,6,0,420,15,54.3533,3.0794,6718.91,1.9729,
332,7,0,399,15,51.7296,3.0794,6733.29,1.9729,
333,0,0,41.7,2.5,8.5987,1.9350,6563.46,0.5066,
333,1,0,12.6,2.4,2.6568,1.8910,6549.37,0.5066,
333,2,0,25.3,2.4,5.3393,1.8910,6584.77,0.5066,
333,3,0,18.9,5.0,3.0100,2.5054,4863.69,0.7944,
333,4,0,17.7,4.6,3.5769,1.9695,5009.04,0.9357,
333,5,1,7.8,2.6,0.6005,1.8910,6301.62,0.5492,
333,6,1,8.1,2.7,1.4915,1.9295,6717.92,0.5582,
333,7,1,8.1,2.7,0.7288,1.9295,6732.30,0.5582,
334,0,0,100.0,4.0,23.3768,1.7061,6563.38,0.9249,
334,1,1,10.5,3.5,2.3239,1.5161,6548.50,0.9249,
334,2,0,36.6,3.5,9.6206,1.5161,6583.90,0.9249,
334,3,0,40.4,9.4,6.1510,2.6172,4862.27,1.4252,
334,4,0,39.7,7.3,8.5289,1.8567,5007.42,1.5762,
334,5,0,17.0,4.2,4.4751,1.5161,6300.75,1.0971,
334,6,0,62.0,5.3,11.4593,2.1589,6717.23,0.9884,
334,7,0,31.2,5.3,5.7720,2.1589,6731.61,0.9884,
335,0,0,207.5,3.8,48.4145,1.7097,6563.98,0.8817,
335,1,0,26.2,3.7,6.3044,1.6579,6549.26,0.8817,
335,2,0,88.9,3.7,21.4005,1.6579,6584.66,0.8817,
335,3,0,36.8,4.6,10.7275,1.3670,4862.39,1.3433,
335,4,0,26.3,7.0,5.9028,1.7778,5007.91,1.5621,
335,5,1,15.9,5.3,1.2397,1.6579,6301.51,1.2786,
335,6,0,41.9,3.8,10.3809,1.6109,6717.81,0.9295,
335,7,0,29.3,3.8,7.2464,1.6109,6732.19,0.9295,
337,0,0,116.4,6.4,16.2136,2.8640,6563.39,0.8975,
337,1,0,54.5,8.8,5.5541,3.9160,6549.51,0.8975,
337,2,0,158.9,8.8,16.1832,3.9160,6584.91,0.8975,
337,3,0,31.6,7.0,5.5709,2.2612,4861.39,1.2384,
337,4,0,91,11,11.1087,3.2588,5007.92,1.2997,
337,5,1,25.6,8.5,1.1945,3.9160,6301.76,0.8687,
337,6,0,34.5,7.1,4.2513,3.2417,6716.44,0.8729,
337,7,0,31.7,7.1,3.8957,3.2417,6730.82,0.8729,
338,0,0,399,27,34.4631,4.6191,6562.85,2.3697,
338,1,0,137,27,12.0698,4.5446,6547.22,2.3697,
338,2,0,345,27,30.2908,4.5446,6582.62,2.3697,
338,3,0,224,31,25.6449,3.4829,4862.25,3.5241,
338,4,0,245,31,34.1326,2.8662,5006.73,4.2480,
338,5,0,127,38,11.1917,4.5446,6299.47,3.3052,
338,6,0,140,20,14.4090,3.8627,6715.75,2.0598,
338,7,0,159,20,16.4363,3.8627,6730.13,2.0598,
339,0,0,4704.1,9.3,767.4024,2.4455,6563.77,1.5144,
339,1,0,753,10,112.6837,2.6652,6549.13,1.5144,
339,2,0,2264,10,338.9367,2.6652,6584.53,1.5144,
339,3,0,910.6,9.4,217.0444,1.6737,4862.16,2.2422,
339,4,0,243,13,43.3083,2.2419,5007.95,2.2499,
339,5,0,137,12,20.4401,2.6652,6301.38,1.8137,
339,6,0,561,13,85.8095,2.6095,6717.57,2.0547,
339,7,0,465,13,71.0956,2.6095,6731.95,2.0547,
340,0,0,354.7,5.5,64.6938,2.1873,6563.64,1.0061,
340,1,0,42.8,5.4,7.9366,2.1491,6548.74,1.0061,
340,2,0,150.3,5.4,27.9053,2.1491,6584.14,1.0061,
340,3,0,64.2,7.0,14.9747,1.7094,4862.53,1.6452,
340,4,0,32.5,5.4,8.0204,1.6144,5007.95,1.3356,
340,5,1,19.0,6.3,3.3163,2.1491,6300.99,1.1769,
340,6,0,59.2,4.7,11.8860,1.9870,6717.37,0.9531,
340,7,0,42.7,4.7,8.5812,1.9870,6731.75,0.9531,
343,0,0,422.2,2.7,99.8055,1.6876,6562.91,0.6271,
343,1,0,45.0,2.7,10.3899,1.7292,6548.20,0.6271,
343,2,0,141.6,2.7,32.6692,1.7292,6583.60,0.6271,
343,3,0,107.0,3.1,35.4711,1.2038,4861.37,1.0123,
343,4,0,28.6,4.5,6.5272,1.7510,5006.95,1.0152,
343,5,0,9.5,3.1,2.1840,1.7292,6300.46,0.7121,
343,6,0,71.4,2.8,16.7973,1.6960,6716.47,0.6697,
343,7,0,50.3,2.8,11.8362,1.6960,6730.85,0.6697,
344,0,0,117.7,2.8,26.5429,1.7692,6563.95,0.6202,
344,1,0,14.3,3.0,2.9688,1.9270,6549.02,0.6202,
344,2,0,51.8,3.0,10.7215,1.9270,6584.42,0.6202,
344,3,0,38.9,3.8,12.7272,1.2187,4862.33,1.2342,
344,4,0,21.0,4.0,6.0552,1.3814,5007.65,1.1562,
344,5,1,9.9,3.3,0.8499,1.9270,6301.27,0.6841,
344,6,0,37.6,3.2,7.5104,1.9987,6717.30,0.6361,
344,7,0,21.9,3.2,4.3783,1.9987,6731.68,0.6361,
348,0,0,1469.8,3.2,307.7754,1.9052,6563.58,0.6740,
348,1,0,107.7,3.2,22.3509,1.9215,6548.74,0.6740,
348,2,0,319.6,3.2,66.3513,1.9215,6584.14,0.6740,
348,3,0,423.3,4.8,117.1539,1.4414,4861.73,1.3233,
348,4,0,509.4,4.6,141.6721,1.4344,5007.26,1.2874,
348,5,0,58.4,3.6,12.1276,1.9215,6301.00,0.7574,
348,6,0,286.4,4.3,57.3320,1.9926,6717.15,0.8695,
348,7,0,207.1,4.3,41.4657,1.9926,6731.53,0.8695,
350,0,0,183,11,25.2876,2.8920,6562.64,1.4575,
350,1,0,65,11,8.3451,3.1040,6548.41,1.4575,
350,2,0,188,11,24.1044,3.1040,6583.81,1.4575,
350,3,0,27.0,7.8,6.0513,1.7775,4861.20,1.7618,
350,4,0,111,16,13.9233,3.1721,5006.94,2.0669,
350,5,0,40,11,5.1672,3.1040,6300.66,1.4618,
350,6,0,78,11,11.4255,2.7105,6716.94,1.5530,
350,7,0,51,11,7.4685,2.7105,6731.32,1.5530,
352,0,0,4904.0,3.2,1185.1279,1.6508,6564.54,0.7676,
352,1,0,156.3,3.1,38.1789,1.6329,6549.74,0.7676,
352,2,0,480.5,3.1,117.3885,1.6329,6585.14,0.7676,
352,3,0,1405.8,4.7,437.4363,1.2820,4862.35,1.4702,
352,4,0,3464.2,4.6,1089.5307,1.2684,5007.97,1.4567,
352,5,0,70.3,3.0,17.1676,1.6329,6301.99,0.7433,
352,6,0,606.2,7.8,148.7122,1.6262,6718.23,1.9017,
352,7,0,419.0,7.8,102.7798,1.6262,6732.61,1.9017,
353,0,0,449.7,1.9,104.1868,1.7220,6563.35,0.4353,
353,1,0,47.0,1.9,10.7238,1.7487,6548.60,0.4353,
353,2,0,140.8,1.9,32.1130,1.7487,6584.00,0.4353,
353,3,0,124.4,2.3,41.9365,1.1839,4861.56,0.7770,
353,4,0,31.5,2.0,9.4487,1.3319,5007.23,0.6106,
353,5,0,10.7,1.8,2.4441,1.7487,6300.85,0.4127,
353,6,0,76.3,1.9,18.9711,1.6036,6716.99,0.4687,
353,7,0,55.2,1.9,13.7281,1.6036,6731.37,0.4687,
354,0,0,102.3,2.1,23.4350,1.7421,6563.74,0.4805,
354,1,0,7.4,2.0,1.7531,1.6897,6548.95,0.4805,
354,2,0,30.5,2.0,7.2054,1.6897,6584.35,0.4805,
354,3,0,27.1,2.6,8.7538,1.2366,4861.93,0.8479,
354,4,0,21.1,2.9,7.1086,1.1852,5007.58,0.9601,
354,5,1,7.4,2.5,1.3710,1.6897,6301.21,0.5791,
354,6,0,33.1,2.1,7.2761,1.8134,6717.56,0.4541,
354,7,0,22.7,2.1,4.9854,1.8134,6731.94,0.4541,
355,0,0,2157.4,4.2,412.8772,2.0846,6563.76,0.7978,
355,1,0,231.6,4.2,43.8819,2.1057,6548.98,0.7978,
355,2,0,738.2,4.2,139.8511,2.1057,6584.38,0.7978,
355,3,0,433.0,4.8,115.2314,1.4992,4861.94,1.2856,
355,4,0,125.3,4.5,30.8686,1.6188,5007.57,1.1008,
355,5,0,57.6,5.7,10.9081,2.1057,6301.23,1.0794,
355,6,0,415.1,6.0,77.9956,2.1231,6717.50,1.1333,
355,7,0,306.8,6.0,57.6558,2.1231,6731.88,1.1333,
356,0,0,429.1,2.8,102.0149,1.6782,6564.07,0.6701,
356,1,0,38.3,2.7,9.3975,1.6267,6549.32,0.6701,
356,2,0,124.4,2.7,30.4996,1.6267,6584.72,0.6701,
356,3,0,125.8,3.4,44.1589,1.1363,4862.24,1.1957,
356,4,0,76.6,3.4,23.9778,1.2745,5007.82,1.0744,
356,5,0,16.3,3.2,3.9890,1.6267,6301.57,0.7904,
356,6,0,116.9,3.5,28.9140,1.6130,6717.87,0.8694,
356,7,0,80.8,3.5,19.9755,1.6130,6732.25,0.8694,
360,0,0,402.0,2.8,89.8756,1.7845,6562.94,0.6210,
360,1,0,41.0,2.9,8.8379,1.8513,6548.24,0.6210,
360,2,0,146.3,2.9,31.5224,1.8513,6583.64,0.6210,
360,3,0,102.9,2.5,32.6244,1.2580,4861.34,0.8082,
360,4,0,48.2,2.7,14.7872,1.2999,5006.86,0.8417,
360,5,0,17.9,2.5,3.8536,1.8513,6300.49,0.5351,
360,6,0,85.4,2.5,18.9877,1.7938,6716.68,0.5610,
360,7,0,58.6,2.5,13.0415,1.7938,6731.06,0.5610,
364,0,0,3604.6,8.8,529.5776,2.7154,6562.88,1.2948,
364,1,0,462.2,8.7,68.4576,2.6934,6548.15,1.2948,
364,2,0,1466.9,8.7,217.2726,2.6934,6583.55,1.2948,
364,3,0,690,10,141.0007,1.9510,4861.33,2.0612,
364,4,0,231,11,39.8613,2.3151,5006.58,1.9560,
364,5,0,84,10,12.4817,2.6934,6300.40,1.4879,
364,6,0,577.0,9.4,86.1887,2.6710,6716.75,1.4080,
364,7,0,436.9,9.4,65.2625,2.6710,6731.13,1.4080,
365,0,0,2299.9,4.4,484.0452,1.8955,6564.32,0.9336,
365,1,0,287.7,4.4,60.7579,1.8889,6549.57,0.9336,
365,2,0,885.9,4.4,187.0962,1.8889,6584.97,0.9336,
365,3,0,613.7,5.6,159.6380,1.5336,4862.41,1.4569,
365,4,0,157.3,5.8,38.1127,1.6467,5007.77,1.4084,
365,5,0,30.1,4.7,6.3640,1.8889,6301.82,0.9951,
365,6,0,358.6,4.8,76.8449,1.8618,6717.91,1.0336,
365,7,0,276.5,4.8,59.2405,1.8618,6732.29,1.0336,
366,0,0,1725.5,7.3,239.5653,2.8735,6563.50,1.0191,
366,1,0,269.7,7.5,36.8628,2.9192,6548.81,1.0191,
366,2,0,812.5,7.5,111.0374,2.9192,6584.21,1.0191,
366,3,0,283.0,7.5,51.3687,2.1977,4861.80,1.3550,
366,4,0,85.7,7.9,15.2974,2.2340,5007.26,1.4135,
366,5,0,44.1,8.4,6.0310,2.9192,6301.06,1.1505,
366,6,0,226.0,6.8,29.9391,3.0121,6717.37,0.8973,
366,7,0,180.0,6.8,23.8412,3.0121,6731.75,0.8973,
367,0,0,164.5,2.9,29.5579,2.2205,6563.75,0.5196,
367,1,0,22.0,3.1,3.6681,2.3969,6549.09,0.5196,
367,2,0,63.8,3.1,10.6189,2.3969,6584.49,0.5196,
367,3,0,45.5,3.9,12.8025,1.4192,4861.85,1.1032,
367,4,0,19.7,4.8,3.7869,2.0771,5007.44,0.9230,
367,5,1,11.3,3.8,1.0524,2.3969,6301.34,0.6287,
367,6,0,33.5,2.9,6.7159,1.9870,6717.80,0.5878,
367,7,0,28.4,2.9,5.6970,1.9870,6732.18,0.5878,
368,0,0,633.3,3.2,141.7097,1.7829,6563.26,0.7202,
368,1,0,80.3,3.3,17.4606,1.8343,6548.51,0.7202,
368,2,0,255.7,3.3,55.6032,1.8343,6583.91,0.7202,
368,3,0,141.0,4.1,42.3131,1.3290,4861.52,1.2393,
368,4,0,32.2,6.4,6.0871,2.1125,5006.73,1.2167,
368,5,0,20.5,3.2,4.4608,1.8343,6300.76,0.6880,
368,6,0,59.9,3.5,13.8021,1.7303,6716.95,0.8016,
368,7,0,60.1,3.5,13.8591,1.7303,6731.33,0.8016,
370,0,0,882.6,3.5,158.7403,2.2181,6564.36,0.6373,
370,1,0,98.2,3.6,17.2127,2.2761,6549.55,0.6373,
370,2,0,310.7,3.6,54.4509,2.2761,6584.95,0.6373,
370,3,0,169.0,4.4,41.5725,1.6217,4862.54,1.0824,
370,4,0,37.0,4.4,7.9488,1.8584,5007.98,0.9443,
370,5,0,14.7,4.5,2.5741,2.2761,6301.80,0.7854,
370,6,0,86.9,4.2,15.3514,2.2582,6717.99,0.7486,
370,7,0,68.2,4.2,12.0539,2.2582,6732.37,0.7486,
372,0,0,351.3,5.4,42.4571,3.3010,6564.26,0.6506,
372,1,0,69.1,5.3,8.5591,3.2196,6549.36,0.6506,
372,2,0,151.6,5.3,18.7911,3.2196,6584.76,0.6506,
372,3,0,61.4,3.5,11.7743,2.0788,4862.85,0.6713,
372,4,0,23.7,6.0,3.2946,2.8732,5007.74,0.8290,
372,5,1,20.9,7.0,1.2453,3.2196,6301.61,0.8620,
372,6,0,56.0,6.2,6.7308,3.3182,6718.53,0.7449,
372,7,0,44.9,6.2,5.3931,3.3182,6732.91,0.7449,
373,0,0,329.7,3.3,69.0117,1.9062,6562.69,0.6844,
373,1,0,43.4,3.3,8.9406,1.9373,6547.93,0.6844,
373,2,0,132.2,3.3,27.2201,1.9373,6583.33,0.6844,
373,3,0,89.9,4.2,23.8219,1.5051,4861.20,1.1043,
373,4,0,23.3,6.1,3.9173,2.3679,5007.77,1.0239,
373,5,0,9.9,3.1,2.0365,1.9373,6300.18,0.6477,
373,6,0,45.7,2.9,9.9426,1.8321,6716.56,0.6345,
373,7,0,41.9,2.9,9.1250,1.8321,6730.94,0.6345,
374,0,0,219.3,3.6,39.0378,2.2410,6563.74,0.6474,
374,1,0,45.7,4.0,7.4100,2.4614,6549.26,0.6474,
374,2,0,137.0,4.0,22.2098,2.4614,6584.66,0.6474,
374,3,0,62.2,4.7,15.3070,1.6212,4862.13,1.1663,
374,4,0,50.5,4.3,11.9241,1.6880,5007.91,1.0238,
374,5,0,25.9,5.1,4.1910,2.4614,6301.51,0.8196,
374,6,0,49.9,4.5,8.1020,2.4594,6717.53,0.7349,
374,7,0,29.1,4.5,4.7247,2.4594,6731.91,0.7349,
375,0,0,129,10,12.8930,4.0002,6564.05,1.0266,
375,1,0,45,10,4.5243,4.0002,6548.65,1.0266,
375,2,0,112,10,11.2065,4.0002,6584.05,1.0266,
375,3,0,28.9,7.3,4.7182,2.4416,4862.61,1.2007,
375,4,0,42.2,9.4,6.1500,2.7375,5007.45,1.3686,
375,5,1,30,10,2.0552,4.0002,6300.91,1.0099,
375,6,0,28.3,6.7,4.1193,2.7375,6717.04,0.9812,
375,7,0,25.0,6.7,3.6413,2.7375,6731.42,0.9812,
377,0,0,317.7,2.5,76.2804,1.6615,6563.16,0.6092,
377,1,0,27.1,2.5,6.6549,1.6238,6548.42,0.6092,
377,2,0,81.0,2.5,19.8976,1.6238,6583.82,0.6092,
377,3,0,84.0,3.8,26.4192,1.2680,4861.51,1.1829,
377,4,0,50.3,4.2,14.1165,1.4203,5007.09,1.1907,
377,5,0,11.3,3.5,2.7856,1.6238,6300.67,0.8479,
377,6,0,75.5,2.4,17.9894,1.6735,6716.97,0.5709,
377,7,0,47.8,2.4,11.3969,1.6735,6731.35,0.5709,
378,0,0,144,16,11.9993,4.7868,6564.32,1.2986,
378,1,0,77,17,5.8176,5.2790,6549.31,1.2986,
378,2,0,233,17,17.6248,5.2790,6584.71,1.2986,
378,3,0,60,14,7.3943,3.2506,4863.67,1.6780,
378,4,0,112,21,10.0161,4.4761,5006.63,1.8786,
378,5,1,56,19,3.1827,5.2790,6301.56,1.4135,
378,6,0,66,20,4.9001,5.3512,6717.88,1.5090,
378,7,1,61,20,3.5610,5.3512,6732.26,1.5090,
380,0,0,35,11,4.6894,3.0002,6562.24,1.4584,
380,1,1,33,11,1.2989,3.0002,6548.84,1.4584,
380,2,1,33,11,3.1194,3.0002,6584.24,1.4584,
380,3,1,42,14,1.6979,2.6056,4860.80,2.1677,
380,4,0,71,17,11.0074,2.5626,5007.63,2.5822,
380,5,1,34,11,0.3675,3.0002,6301.09,1.4936,
380,6,1,28.8,9.6,-1.5786,2.5626,6717.23,1.4937,
380,7,1,28.8,9.6,-0.3226,2.5626,6731.61,1.4937,
381,0,0,73.4,6.9,12.2659,2.3881,6563.40,1.1579,
381,1,0,51.2,7.4,8.0581,2.5361,6549.47,1.1579,
381,2,0,151.1,7.4,23.7733,2.5361,6584.87,1.1579,
381,3,1,20.2,6.7,3.5105,1.5156,4862.73,1.7765,
381,4,0,55.4,8.4,11.5748,1.9091,5007.69,1.7494,
381,5,0,27.0,8.6,4.2435,2.5361,6301.73,1.3534,
381,6,0,46.8,6.7,8.2321,2.2662,6717.00,1.1787,
381,7,0,32.1,6.7,5.6482,2.2662,6731.38,1.1787,
383,0,0,34362.6,7.3,7046.0830,1.9456,6563.11,1.4945,
383,1,0,4156.6,7.0,886.1932,1.8712,6548.46,1.4945,
383,2,0,12942.0,7.0,2759.2268,1.8712,6583.86,1.4945,
383,3,0,8630,20,2204.6795,1.5616,4861.37,5.2185,
383,4,0,2908,14,704.7552,1.6464,5006.97,3.4294,
383,5,0,205.5,9.1,43.8137,1.8712,6300.71,1.9449,
383,6,0,3541,32,735.7742,1.9201,6716.76,6.5707,
383,7,0,3233,32,671.6626,1.9201,6731.14,6.5707,
384,0,0,274.6,4.6,42.9884,2.5487,6563.95,0.7125,
384,1,0,53.1,5.2,7.2799,2.9109,6549.04,0.7125,
384,2,0,113.8,5.2,15.5981,2.9109,6584.44,0.7125,
384,3,0,64.2,4.5,13.2586,1.9305,4862.35,0.9231,
384,4,0,21.6,4.1,7.0192,1.2255,5007.84,1.3449,
384,5,1,17.2,5.7,1.2054,2.9109,6301.30,0.7863,
384,6,0,36.0,3.8,6.4660,2.2211,6717.53,0.6795,
384,7,0,26.9,3.8,4.8277,2.2211,6731.91,0.6795,
386,0,0,422.3,3.7,89.4271,1.8840,6563.45,0.7929,
386,1,0,76.5,4.0,15.1285,2.0163,6548.76,0.7929,
386,2,0,234.1,4.0,46.3087,2.0163,6584.16,0.7929,
386,3,0,118.8,5.2,29.9011,1.5853,4861.63,1.3175,
386,4,0,50.1,6.2,11.2363,1.7771,5007.34,1.4019,
386,5,1,13.8,4.6,2.5842,2.0163,6301.01,0.9115,
386,6,0,94.5,4.0,20.0585,1.8792,6717.15,0.8483,
386,7,0,69.7,4.0,14.7981,1.8792,6731.53,0.8483,
387,0,1,56,19,2.1889,5.0000,6562.19,1.4979,
387,1,1,56,19,4.0912,5.0000,6550.79,1.4979,
387,2,1,56,19,1.7370,5.0000,6586.19,1.4979,
387,3,1,42,14,2.1831,2.5735,4860.75,2.1774,
387,4,1,224,75,2.6596,14.5535,5009.58,2.0489,
387,5,1,62,21,2.9169,5.0000,6303.04,1.6518,
387,6,1,189,63,-0.6378,14.5535,6719.18,1.7307,
387,7,1,189,63,2.2143,14.5535,6733.56,1.7307,
391,0,0,145.0,2.7,33.0387,1.7504,6562.88,0.6069,
391,1,0,11.5,2.8,2.5311,1.8158,6548.15,0.6069,
391,2,0,34.6,2.8,7.6113,1.8158,6583.55,0.6069,
391,3,0,46.1,2.8,13.1416,1.4010,4861.44,0.7987,
391,4,0,61.6,2.6,20.9202,1.1754,5006.86,0.8761,
391,5,0,9.2,2.4,2.0304,1.8158,6300.40,0.5214,
391,6,0,43.5,2.7,10.9172,1.5901,6716.65,0.6854,
391,7,0,31.9,2.7,8.0137,1.5901,6731.03,0.6854,
392,0,0,195,10,20.2132,3.8390,6562.31,1.0681,
392,1,0,128,10,13.0848,3.9135,6548.17,1.0681,
392,2,0,308,10,31.4451,3.9135,6583.57,1.0681,
392,3,0,43.1,7.1,8.2055,2.0976,4860.87,1.3423,
392,4,0,100.6,9.3,14.8602,2.7006,5006.97,1.3715,
392,5,0,77,12,7.8565,3.9135,6300.42,1.2344,
392,6,0,150,11,14.2149,4.1991,6716.73,1.0047,
392,7,0,121,11,11.4833,4.1991,6731.11,1.0047,
393,0,0,21914.3,9.0,4458.1522,1.9610,6563.46,1.8253,
393,1,0,2329.5,9.0,473.9200,1.9610,6548.75,1.8253,
393,2,0,7308.0,9.0,1486.7306,1.9610,6584.15,1.8253,
393,3,0,6510,17,1703.3012,1.5247,4861.64,4.3248,
393,4,0,5650,15,1473.7451,1.5294,5007.16,3.9973,
393,5,0,281,11,57.2157,1.9610,6301.00,2.1870,
393,6,0,2806,31,559.3337,2.0011,6717.13,6.1920,
393,7,0,2447,31,487.7899,2.0011,6731.51,6.1920,
395,0,0,159,13,14.7047,4.3235,6563.72,1.1755,
395,1,0,114,13,10.6238,4.2884,6548.93,1.1755,
395,2,0,326,13,30.3429,4.2884,6584.33,1.1755,
395,3,0,48.5,8.9,8.8608,2.1826,4862.28,1.6296,
395,4,0,161,11,20.8462,3.0771,5007.38,1.4428,
395,5,0,63,15,5.8981,4.2884,6301.18,1.3857,
395,6,0,89,12,8.3975,4.2407,6718.36,1.1260,
395,7,0,84,12,7.9063,4.2407,6732.74,1.1260,
396,0,1,169,56,4.1225,10.0000,6558.24,2.2507,
396,1,1,169,56,3.0132,10.0000,6546.84,2.2507,
396,2,1,169,56,3.3356,10.0000,6582.24,2.2507,
396,3,1,170,57,1.6856,7.1427,4856.80,3.1665,
396,4,0,95,28,12.1920,3.1172,5005.63,3.6069,
396,5,1,191,64,1.8972,10.0000,6299.09,2.5406,
396,6,1,41,14,1.3669,3.1172,6715.23,1.7479,
396,7,1,41,14,2.3876,3.1172,6729.61,1.7479,
398,0,0,93.5,2.1,24.1348,1.5453,6563.07,0.5502,
398,1,0,15.4,2.2,3.8749,1.5814,6548.28,0.5502,
398,2,0,38.3,2.2,9.6509,1.5814,6583.68,0.5502,
398,3,0,25.5,2.0,8.8233,1.1517,4861.62,0.6948,
398,4,0,12.4,2.6,3.6019,1.3716,5006.95,0.7440,
398,5,1,6.2,2.1,0.1411,1.5814,6300.54,0.5190,
398,6,0,11.5,1.8,3.3027,1.3869,6716.67,0.5228,
398,7,0,8.6,1.8,2.4793,1.3869,6731.05,0.5228,
399,0,0,643.1,3.3,143.3430,1.7898,6563.71,0.7251,
399,1,0,69.9,3.4,14.9563,1.8644,6548.85,0.7251,
399,2,0,227.5,3.4,48.6820,1.8644,6584.25,0.7251,
399,3,0,121.7,7.8,35.7781,1.3571,4862.04,2.2988,
399,4,0,54,10,11.3574,1.8937,5007.34,2.1668,
399,5,0,19.4,3.4,4.1573,1.8644,6301.10,0.7222,
399,6,0,73.5,3.8,15.8204,1.8536,6717.38,0.8196,
399,7,0,46.9,3.8,10.0863,1.8536,6731.76,0.8196,
400,0,0,239,19,31.4519,3.0375,6563.29,2.5075,
400,1,0,114,22,12.9161,3.5344,6548.63,2.5075,
400,2,0,326,22,36.7708,3.5344,6584.03,2.5075,
400,3,0,81,20,12.7356,2.5387,4862.80,3.1269,
400,4,0,186,27,23.6118,3.1362,5007.44,3.3748,
400,5,1,84,28,9.1553,3.5344,6300.88,3.1447,
400,6,0,103,17,13.8685,2.9487,6717.53,2.3632,
400,7,0,67,17,9.0186,2.9487,6731.91,2.3632,
401,0,0,192.6,3.4,35.2667,2.1787,6562.97,0.6240,
401,1,0,45.6,3.6,7.8562,2.3133,6548.26,0.6240,
401,2,0,126.4,3.6,21.8001,2.3133,6583.66,0.6240,
401,3,0,36.1,3.7,7.7435,1.8591,4861.62,0.8010,
401,4,0,56.4,3.4,12.7006,1.7712,5007.20,0.7589,
401,5,1,13.1,4.4,1.9244,2.3133,6300.51,0.7546,
401,6,0,37.6,4.2,5.9655,2.5157,6716.88,0.6626,
401,7,0,32.8,4.2,5.2016,2.5157,6731.26,0.6626,
403,0,0,78.6,3.3,14.1111,2.2209,6563.66,0.5935,
403,1,0,16.6,3.1,3.1873,2.0839,6548.91,0.5935,
403,2,0,41.2,3.1,7.8954,2.0839,6584.31,0.5935,
403,3,0,24.6,7.1,4.2080,2.3312,4862.68,1.2121,
403,4,0,14.2,4.0,3.9779,1.4213,5007.28,1.1103,
403,5,1,11.3,3.8,1.3553,2.0839,6301.16,0.7207,
403,6,0,14.9,3.3,2.6534,2.2421,6716.73,0.5811,
403,7,0,15.7,3.3,2.7952,2.2421,6731.11,0.5811,
405,0,0,360.8,2.3,82.3417,1.7483,6563.47,0.5185,
405,1,0,41.9,2.3,9.2749,1.8032,6548.68,0.5185,
405,2,0,125.9,2.3,27.8578,1.8032,6584.08,0.5185,
405,3,0,94.5,3.0,28.1363,1.3395,4861.74,0.8976,
405,4,0,16.2,2.7,5.5992,1.1571,5007.24,0.9189,
405,5,0,9.3,2.9,2.0547,1.8032,6300.94,0.6482,
405,6,0,68.0,2.2,15.3701,1.7647,6717.05,0.4930,
405,7,0,50.6,2.2,11.4295,1.7647,6731.43,0.4930,
406,0,0,573.2,3.0,124.3697,1.8387,6563.13,0.6463,
406,1,0,67.6,3.0,14.3295,1.8813,6548.41,0.6463,
406,2,0,211.6,3.0,44.8770,1.8813,6583.81,0.6463,
406,3,0,139.4,4.0,38.7853,1.4342,4861.55,1.1238,
406,4,0,36.0,3.9,8.7507,1.6423,5007.52,0.9499,
406,5,0,14.6,3.7,3.0973,1.8813,6300.66,0.7780,
406,6,0,101.3,3.5,20.6790,1.9544,6716.69,0.7046,
406,7,0,79.2,3.5,16.1738,1.9544,6731.07,0.7046,
407,0,0,677.8,1.8,170.0631,1.5899,6564.56,0.4591,
407,1,0,14.8,2.0,3.4603,1.7101,6550.00,0.4591,
407,2,0,48.3,2.0,11.2582,1.7101,6585.40,0.4591,
407,3,0,223.2,2.6,69.6759,1.2783,4862.48,0.8061,
407,4,0,779.8,2.4,248.3540,1.2526,5008.07,0.7564,
407,5,0,17.9,2.3,4.1810,1.7101,6302.25,0.5435,
407,6,0,95.3,1.9,23.5460,1.6150,6718.44,0.4608,
407,7,0,69.3,1.9,17.1254,1.6150,6732.82,0.4608,
408,0,0,219.8,2.9,48.9407,1.7920,6563.83,0.6380,
408,1,0,24.7,2.9,5.4142,1.8204,6549.19,0.6380,
408,2,0,78.0,2.9,17.0991,1.8204,6584.59,0.6380,
408,3,0,62.3,3.1,19.9031,1.2490,4862.02,1.0052,
408,4,0,27.6,3.9,6.4737,1.7024,5007.82,0.9055,
408,5,0,10.4,2.6,2.2691,1.8204,6301.44,0.5687,
408,6,0,48.0,2.8,11.2436,1.7032,6717.58,0.6634,
408,7,0,37.3,2.8,8.7301,1.7032,6731.96,0.6634,
409,0,0,597.8,2.5,140.0831,1.7024,6563.85,0.5935,
409,1,0,63.0,2.5,14.7618,1.7021,6549.15,0.5935,
409,2,0,195.9,2.5,45.9042,1.7021,6584.55,0.5935,
409,3,0,164.1,4.4,47.5523,1.3764,4861.99,1.2874,
409,4,0,68.6,5.5,15.3285,1.7860,5007.48,1.2239,
409,5,0,16.5,3.5,3.8686,1.7021,6301.40,0.8160,
409,6,0,127.2,3.2,28.9630,1.7520,6717.58,0.7217,
409,7,0,84.5,3.2,19.2466,1.7520,6731.96,0.7217,
410,0,0,4540.8,3.5,948.4743,1.9099,6563.55,0.7370,
410,1,0,489.9,3.5,103.7626,1.8834,6548.72,0.7370,
410,2,0,1523.5,3.5,322.7106,1.8834,6584.12,0.7370,
410,3,0,1233.9,4.4,330.2436,1.4905,4861.72,1.1820,
410,4,0,866.6,5.4,221.1425,1.5633,5007.37,1.3753,
410,5,0,86.8,4.1,18.3849,1.8834,6300.97,0.8643,
410,6,0,729.3,6.3,150.3238,1.9354,6717.19,1.2885,
410,7,0,531.8,6.3,109.6166,1.9354,6731.57,1.2885,
411,0,0,80.3,3.7,15.8207,2.0242,6563.42,0.7224,
411,1,0,17.6,4.0,3.1987,2.1897,6548.69,0.7224,
411,2,0,58.7,4.0,10.6862,2.1897,6584.09,0.7224,
411,3,0,16.4,2.7,6.4299,1.0165,4861.98,1.0412,
411,4,0,25.2,5.7,4.5168,2.2275,5006.75,1.0124,
411,5,1,13.6,4.5,0.1413,2.1897,6300.94,0.8241,
411,6,0,18.5,4.5,3.2794,2.2524,6716.61,0.7947,
411,7,1,13.5,4.5,2.1256,2.2524,6730.99,0.7947,
412,0,1,26.7,8.9,2.9611,3.0000,6558.19,1.1854,
412,1,1,26.7,8.9,1.3687,3.0000,6541.79,1.1854,
412,2,1,26.7,8.9,2.4284,3.0000,6577.19,1.1854,
412,3,1,62,21,2.2362,5.3754,4856.75,1.5397,
412,4,1,32,11,0.9428,3.0000,5000.58,1.4010,"OIII2 width modified, former width: 17569.4461648, new width taken from Ha; "
412,5,1,27.9,9.3,0.6649,3.0000,6294.04,1.2348,
412,6,1,28.9,9.6,-1.5612,3.0000,6710.18,1.2810,"SII1 width modified, former width: 17569.4461648, new width taken from Ha; "
412,7,1,28.9,9.6,1.9006,3.0000,6724.56,1.2810,"SII2 width modified, former width: 17569.4461648, new width taken from Ha; "
413,0,0,179,12,27.0445,2.6462,6562.74,1.7789,
413,1,0,68,13,8.9372,3.0220,6548.29,1.7789,
413,2,0,218,13,28.7879,3.0220,6583.69,1.7789,
413,3,0,88,17,11.1278,3.1651,4862.26,2.1837,
413,4,0,78,11,15.0778,2.0765,5006.95,2.1493,
413,5,0,71,18,9.3199,3.0220,6300.55,2.3809,
413,6,0,82,10,13.9904,2.3389,6717.21,1.7337,
413,7,0,62,10,10.6405,2.3389,6731.59,1.7337,
414,0,0,115.1,2.4,28.7427,1.5979,6563.52,0.6044,
414,1,0,21.1,2.8,4.6248,1.8186,6548.98,0.6044,
414,2,0,60.3,2.8,13.2281,1.8186,6584.38,0.6044,
414,3,0,24.6,2.3,8.2538,1.1871,4862.19,0.7604,
414,4,0,42.5,2.2,14.2678,1.1891,5007.22,0.7434,
414,5,0,9.8,2.8,2.1525,1.8186,6301.24,0.6225,
414,6,0,26.9,2.7,5.5509,1.9326,6717.28,0.5557,
414,7,0,12.9,2.7,2.6531,1.9326,6731.66,0.5557,
415,0,0,14.0,3.0,5.5969,1.0000,6561.33,1.2038,
415,1,1,9.1,3.0,1.8417,1.0000,6545.93,1.2038,
415,2,1,9.1,3.0,2.7382,1.0000,6581.33,1.2038,
415,3,1,201,67,1.4701,13.6873,4859.89,1.9522,
415,4,1,8.8,2.9,0.7335,0.6013,5004.72,1.9369,
415,5,1,12.3,4.1,-0.8970,1.0000,6298.18,1.6413,
415,6,1,5.5,1.8,2.7066,0.6013,6714.32,1.2061,
415,7,1,5.5,1.8,2.7093,0.6013,6728.70,1.2061,
416,0,0,675.8,2.6,159.3620,1.6917,6564.04,0.6237,
416,1,0,49.9,2.6,11.8875,1.6740,6549.32,0.6237,
416,2,0,163.6,2.6,38.9910,1.6740,6584.72,0.6237,
416,3,0,150.8,3.1,51.8204,1.1608,4862.08,1.0503,
416,4,0,146.9,2.8,45.3493,1.2922,5007.74,0.8777,
416,5,0,24.6,2.5,5.8654,1.6740,6301.57,0.5845,
416,6,0,144.8,2.7,34.3379,1.6825,6717.84,0.6287,
416,7,0,106.0,2.7,25.1230,1.6825,6732.22,0.6287,
417,0,0,221.6,4.8,44.8815,1.9695,6562.98,0.9738,
417,1,0,27.5,4.8,5.5365,1.9845,6548.47,0.9738,
417,2,0,87.9,4.8,17.6661,1.9845,6583.87,0.9738,
417,3,0,61.7,6.1,14.5718,1.6883,4861.08,1.4450,
417,4,1,20.9,7.0,4.2920,1.8821,5006.86,1.4755,
417,5,1,15.4,5.1,2.0487,1.9845,6300.73,1.0332,
417,6,0,12.7,2.9,4.0706,1.2421,6717.07,0.9429,
417,7,0,11.4,2.9,3.6573,1.2421,6731.45,0.9429,
418,0,0,386.8,2.2,83.9040,1.8394,6564.20,0.4854,
418,1,0,40.0,2.2,8.8524,1.8019,6549.54,0.4854,
418,2,0,139.1,2.2,30.7974,1.8019,6584.94,0.4854,
418,3,0,102.5,2.8,30.7240,1.3308,4862.31,0.8527,
418,4,0,36.2,2.4,9.5075,1.5173,5008.20,0.6440,
418,5,0,15.5,2.2,3.4255,1.8019,6301.79,0.4980,
418,6,0,80.5,2.2,18.4360,1.7421,6717.93,0.5009,
418,7,0,51.5,2.2,11.7929,1.7421,6732.31,0.5009,
419,0,0,459.2,6.2,82.8078,2.2122,6561.69,1.1099,
419,1,0,109.4,8.4,14.4162,3.0267,6547.97,1.1099,
419,2,0,317.6,8.4,41.8653,3.0267,6583.37,1.1099,
419,3,0,88.3,5.7,21.0677,1.6720,4860.75,1.3517,
419,4,0,78,11,10.7354,2.9033,5007.92,1.4563,
419,5,0,31.5,7.7,4.1475,3.0267,6300.22,1.0121,
419,6,0,91.6,7.2,11.9213,3.0648,6716.46,0.9383,
419,7,0,66.5,7.2,8.6615,3.0648,6730.84,0.9383,
420,0,0,347,21,26.0833,5.3015,6562.49,1.6044,
420,1,0,100,25,6.4417,6.1984,6547.56,1.6044,
420,2,0,238,25,15.3230,6.1984,6582.96,1.6044,
420,3,0,80,18,9.8040,3.2451,4863.11,2.2079,
420,4,1,4.7E+2,1.6E+2,2.9941,25.7029,4998.64,2.4506,
420,5,1,84,28,3.8958,6.1984,6299.81,1.8080,
420,6,1,48,16,4.3449,4.2641,6715.35,1.4916,
420,7,0,48,16,4.5081,4.2641,6729.73,1.4916,
423,0,0,221,22,25.1420,3.5002,6562.99,2.5439,
423,1,0,74,22,8.4513,3.5002,6549.59,2.5439,
423,2,0,267,22,30.3931,3.5002,6584.99,2.5439,
423,3,1,35,12,4.8295,1.3898,4861.55,3.3357,
423,4,0,102,30,9.8342,4.1494,5008.38,2.9284,
423,5,1,69,23,4.7741,3.5002,6301.84,2.6349,
423,6,1,66,22,1.3440,4.1494,6717.98,2.1202,
423,7,1,66,22,4.3737,4.1494,6732.36,2.1202,
425,0,0,27.6,5.0,7.3313,1.5000,6560.65,1.3219,
425,1,1,14.9,5.0,2.3402,1.5000,6545.25,1.3219,
425,2,1,14.9,5.0,2.6177,1.5000,6580.65,1.3219,
425,3,1,11.7,3.9,-3.4392,0.7014,4859.21,2.2176,
425,4,1,74,25,3.9397,3.6542,5004.04,2.7015,
425,5,1,15.5,5.2,2.0184,1.5000,6297.50,1.3751,
425,6,1,45,15,-0.2285,3.6542,6713.64,1.6238,
425,7,1,45,15,-0.7613,3.6542,6728.02,1.6238,
426,0,0,57,19,5.0935,4.5002,6563.56,1.6790,
426,1,1,57,19,3.7341,4.5002,6552.17,1.6790,
426,2,0,67,19,5.9756,4.5002,6587.57,1.6790,
426,3,1,79,26,2.6138,5.1087,4862.13,2.0522,
426,4,1,127,42,2.5831,6.7647,5010.96,2.4975,
426,5,1,50,17,0.7345,4.5002,6304.42,1.4804,
426,6,1,75,25,1.7780,6.7647,6720.56,1.4682,
426,7,1,75,25,0.0316,6.7647,6734.94,1.4682,
427,0,0,277.4,4.0,61.8515,1.7891,6563.23,0.9008,
427,1,0,60.5,4.3,12.5630,1.9219,6548.71,0.9008,
427,2,0,186.4,4.3,38.6922,1.9219,6584.11,0.9008,
427,3,0,61.0,4.1,18.6038,1.3091,4861.78,1.2454,
427,4,0,40.1,4.2,10.1088,1.5816,5007.39,1.0496,
427,5,0,21.9,5.3,4.5506,1.9219,6300.97,1.0993,
427,6,0,60.8,4.3,12.4741,1.9435,6717.20,0.8793,
427,7,0,47.6,4.3,9.7690,1.9435,6731.58,0.8793,
428,0,0,66.8,2.7,14.3564,1.8557,6562.28,0.5766,
428,1,1,6.4,2.1,1.4762,1.4657,6547.33,0.5766,
428,2,0,18.7,2.1,5.0880,1.4657,6582.73,0.5766,
428,3,0,34.5,6.6,6.8500,2.0100,4863.70,1.3135,"Hb manual fit - former width: 3.26781137402 former height: 3.40190665998 former pos: 4860.84063527; "
428,4,0,21.8,4.7,6.0741,1.4344,5006.26,1.2999,
428,5,1,9.4,3.1,2.3020,1.4657,6299.58,0.8512,
428,6,0,23.8,3.0,5.2470,1.8060,6715.53,0.6580,
428,7,0,14.6,3.0,3.2228,1.8060,6729.91,0.6580,
429,0,0,63.0,2.7,13.4437,1.8710,6563.80,0.5781,
429,1,0,14.9,2.6,3.2547,1.8207,6549.01,0.5781,
429,2,0,37.4,2.6,8.1867,1.8207,6584.41,0.5781,
429,3,0,9.4,2.8,3.2014,1.1698,4862.57,0.9645,
429,4,1,32,11,1.5646,4.2705,5009.10,1.0084,
429,5,1,9.6,3.2,-0.0273,1.8207,6301.26,0.7027,
429,6,0,11.2,2.0,3.5380,1.2586,6717.20,0.6256,
429,7,0,6.2,2.0,1.9681,1.2586,6731.58,0.6256,
431,0,0,1255.5,9.0,147.5787,3.3939,6562.88,1.0580,
431,1,0,164.5,8.9,19.4596,3.3722,6548.27,1.0580,
431,2,0,540.2,8.9,63.9062,3.3722,6583.67,1.0580,
431,3,0,230.3,9.9,36.5461,2.5142,4861.79,1.5780,
431,4,0,65,11,9.1986,2.8173,5007.29,1.5181,
431,5,0,39.9,8.4,4.7246,3.3722,6300.52,0.9903,
431,6,0,158.5,9.4,19.2715,3.2804,6716.63,1.1378,
431,7,0,121.1,9.4,14.7215,3.2804,6731.01,1.1378,
432,0,0,49.8,8.6,5.4751,3.6280,6563.05,0.9481,
432,1,0,31.2,8.8,3.3766,3.6875,6549.14,0.9481,
432,2,0,45.1,8.8,4.8823,3.6875,6584.54,0.9481,
432,3,1,26.3,8.8,2.6966,2.3479,4861.61,1.4870,
432,4,0,40.5,8.1,5.9337,2.7249,5007.67,1.1909,
432,5,1,25.9,8.6,0.5438,3.6875,6301.39,0.9348,
432,6,1,17.2,5.7,1.7723,2.7249,6717.53,0.8379,
432,7,1,17.2,5.7,1.6841,2.7249,6731.91,0.8379,
436,0,0,529.0,2.8,127.3299,1.6573,6563.12,0.6722,
436,1,0,57.6,2.9,13.5346,1.6969,6548.38,0.6722,
436,2,0,188.7,2.9,44.3548,1.6969,6583.78,0.6722,
436,3,0,139.7,2.8,46.1151,1.2089,4861.47,0.9199,
436,4,0,40.5,3.9,11.8537,1.3638,5007.19,1.1497,
436,5,0,15.3,3.4,3.5953,1.6969,6300.63,0.8065,
436,6,0,101.1,2.7,23.3996,1.7237,6716.76,0.6208,
436,7,0,68.0,2.7,15.7431,1.7237,6731.14,0.6208,
437,0,0,351,22,27.9748,5.0086,6563.47,1.7624,
437,1,0,127,15,14.9344,3.3961,6549.16,1.7624,
437,2,0,364,15,42.7241,3.3961,6584.56,1.7624,
437,3,0,165,31,14.6731,4.4742,4863.05,2.7589,
437,4,0,258,47,16.1575,6.3628,5008.50,2.9221,
437,5,0,67,20,7.8640,3.3961,6301.41,2.3766,
437,6,0,134,17,16.1993,3.3102,6717.76,2.1070,
437,7,0,126,17,15.1512,3.3102,6732.14,2.1070,
439,0,0,223.2,2.0,54.4423,1.6359,6564.04,0.4795,
439,1,0,21.2,1.9,5.3076,1.5904,6549.32,0.4795,
439,2,0,67.7,1.9,16.9832,1.5904,6584.72,0.4795,
439,3,0,60.2,2.5,20.3681,1.1783,4862.14,0.8352,
439,4,0,42.6,3.1,11.3603,1.4947,5007.55,0.8331,
439,5,0,7.9,2.1,1.9731,1.5904,6301.57,0.5276,
439,6,0,48.4,1.8,12.1525,1.5882,6717.95,0.4484,
439,7,0,34.2,1.8,8.5945,1.5882,6732.33,0.4484,
440,0,0,92.7,9.4,7.4063,4.9912,6563.34,0.7478,
440,1,0,35.7,6.9,3.8893,3.6575,6549.44,0.7478,
440,2,0,86.6,6.9,9.4422,3.6575,6584.84,0.7478,
440,3,1,29.6,9.9,3.6048,3.1944,4862.59,1.2338,
440,4,0,52,11,4.8520,4.2490,5007.83,1.0476,
440,5,1,20.3,6.8,1.8009,3.6575,6301.69,0.7372,
440,6,1,16.2,5.4,2.5104,2.4428,6719.15,0.8799,
440,7,1,16.2,5.4,2.1656,2.4428,6733.53,0.8799,
441,0,0,386.4,2.7,85.3312,1.8064,6563.45,0.6046,
441,1,0,37.3,2.7,8.3153,1.7887,6548.73,0.6046,
441,2,0,111.5,2.7,24.8618,1.7887,6584.13,0.6046,
441,3,0,101.8,3.5,30.9532,1.3127,4861.73,1.0531,
441,4,0,70.2,3.5,20.3874,1.3728,5007.27,1.0187,
441,5,0,22.8,3.7,5.0827,1.7887,6300.98,0.8218,
441,6,0,98.0,2.6,22.4354,1.7426,6717.10,0.5990,
441,7,0,66.2,2.6,15.1470,1.7426,6731.48,0.5990,
442,0,0,389.3,3.9,88.4745,1.7552,6563.40,0.8797,
442,1,0,39.5,3.6,9.6461,1.6352,6548.75,0.8797,
442,2,0,127.4,3.6,31.0853,1.6352,6584.15,0.8797,
442,3,0,106.4,6.2,33.5375,1.2652,4861.93,1.9432,
442,4,0,67.4,5.3,21.9108,1.2271,5007.41,1.7273,
442,5,0,17.7,5.5,4.3068,1.6352,6301.00,1.3374,
442,6,0,126.5,3.6,28.7804,1.7539,6717.18,0.8086,
442,7,0,92.3,3.6,21.0016,1.7539,6731.56,0.8086,
443,0,0,91,16,12.1067,3.0002,6567.06,2.1893,
443,1,0,74,16,9.8480,3.0002,6555.67,2.1893,
443,2,1,49,16,5.1363,3.0002,6591.07,2.1893,
443,3,0,136,44,9.7299,5.5773,4865.63,3.1193,
443,4,1,5.5E+2,1.8E+2,5.4820,20.2639,5014.46,3.6300,
443,5,1,73,24,5.6285,3.0002,6307.92,3.2453,
443,6,1,3.3E+2,1.1E+2,-2.7190,20.2639,6724.06,2.1583,
443,7,1,3.3E+2,1.1E+2,3.1652,20.2639,6738.44,2.1583,
446,0,0,510.6,5.0,95.6740,2.1289,6564.02,0.9316,
446,1,0,58.0,5.4,9.9420,2.3294,6549.25,0.9316,
446,2,0,187.9,5.4,32.1868,2.3294,6584.65,0.9316,
446,3,0,111.4,5.6,27.9512,1.5896,4862.15,1.4009,
446,4,0,33.0,7.8,7.1099,1.8526,5007.66,1.6895,
446,5,1,17.8,5.9,2.4330,2.3294,6301.50,1.0163,
446,6,0,45.6,5.5,8.7427,2.0817,6717.86,1.0584,
446,7,0,32.6,5.5,6.2388,2.0817,6732.24,1.0584,
447,0,0,4287.4,3.9,1043.2064,1.6396,6562.91,0.9598,
447,1,0,187.3,3.8,46.8472,1.5951,6548.16,0.9598,
447,2,0,571.4,3.8,142.9241,1.5951,6583.56,0.9598,
447,3,0,1164.9,4.6,368.7541,1.2603,4861.24,1.4569,
447,4,0,1677.9,4.9,504.9883,1.3256,5006.89,1.4761,
447,5,0,65.1,5.0,16.2883,1.5951,6300.41,1.2492,
447,6,0,569.3,7.0,140.9382,1.6115,6716.57,1.7345,
447,7,0,393.1,7.0,97.3140,1.6115,6730.95,1.7345,
450,0,0,476.7,3.6,100.2889,1.8963,6563.49,0.7579,
450,1,0,51.2,3.7,10.3829,1.9655,6548.83,0.7579,
450,2,0,167.4,3.7,33.9698,1.9655,6584.23,0.7579,
450,3,0,116.4,4.6,32.7997,1.4162,4861.79,1.3003,
450,4,0,31.5,3.4,9.0992,1.3798,5007.31,0.9829,
450,5,0,14.8,4.2,3.0138,1.9655,6301.08,0.8552,
450,6,0,96.4,3.8,18.7482,2.0505,6717.06,0.7415,
450,7,0,73.2,3.8,14.2361,2.0505,6731.44,0.7415,
451,0,0,73.6,3.0,16.8437,1.7435,6562.97,0.6924,
451,1,1,10.0,3.3,1.5329,1.9221,6548.53,0.6924,
451,2,0,33.3,3.3,6.9055,1.9221,6583.93,0.6924,
451,3,0,17.4,3.9,4.3151,1.6099,4861.29,0.9625,
451,4,1,19.4,6.5,2.0827,2.6085,5005.40,0.9885,
451,5,1,9.1,3.0,1.2314,1.9221,6300.79,0.6312,
451,6,0,21.4,4.6,3.2237,2.6482,6716.32,0.6897,
451,7,1,13.7,4.6,1.5229,2.6482,6730.70,0.6897,
453,0,0,249.5,4.0,47.0819,2.1145,6563.13,0.7632,
453,1,0,37.1,4.1,6.9828,2.1220,6548.63,0.7632,
453,2,0,116.1,4.1,21.8280,2.1220,6584.03,0.7632,
453,3,0,57.5,6.3,12.4843,1.8371,4861.80,1.3574,
453,4,0,38.8,7.8,6.7176,2.3069,5006.97,1.3437,
453,5,1,16.6,5.5,2.5380,2.1220,6300.88,1.0374,
453,6,0,34.5,4.6,6.6400,2.0701,6716.61,0.8864,
453,7,0,25.5,4.6,4.9202,2.0701,6730.99,0.8864,
454,0,0,192.4,2.7,41.1990,1.8631,6563.34,0.5828,
454,1,0,26.9,2.8,5.6286,1.9049,6548.56,0.5828,
454,2,0,74.3,2.8,15.5566,1.9049,6583.96,0.5828,
454,3,0,49.9,3.5,14.4742,1.3751,4861.77,1.0225,
454,4,0,15.6,2.6,4.9641,1.2571,5007.29,0.8268,
454,5,0,12.5,3.3,2.6156,1.9049,6300.81,0.6950,
454,6,0,22.2,2.5,5.0399,1.7568,6716.96,0.5760,
454,7,0,18.1,2.5,4.1148,1.7568,6731.34,0.5760,
456,0,0,187.6,7.6,25.8714,2.8929,6564.52,1.0413,
456,1,0,67.0,7.8,8.8976,3.0061,6549.63,1.0413,
456,2,0,205.6,7.8,27.2874,3.0061,6585.03,1.0413,
456,3,0,50.4,7.9,10.9825,1.8314,4863.11,1.7270,
456,4,0,74,11,10.3263,2.8639,5007.89,1.5552,
456,5,0,33.6,8.6,4.4587,3.0061,6301.88,1.1476,
456,6,0,72.1,6.6,10.8111,2.6615,6718.11,0.9866,
456,7,0,52.2,6.6,7.8223,2.6615,6732.49,0.9866,
457,0,0,290.0,2.6,63.6405,1.8180,6563.02,0.5641,
457,1,0,51.0,2.6,11.0473,1.8417,6548.23,0.5641,
457,2,0,156.1,2.6,33.8066,1.8417,6583.63,0.5641,
457,3,0,56.3,3.2,16.6634,1.3477,4861.55,0.9593,
457,4,0,39.3,4.7,8.2857,1.8945,5006.89,0.9792,
457,5,0,23.3,2.9,5.0528,1.8417,6300.48,0.6311,
457,6,0,88.8,3.3,16.6505,2.1269,6716.73,0.6127,
457,7,0,61.8,3.3,11.5885,2.1269,6731.11,0.6127,
458,0,0,158.6,3.3,33.7789,1.8730,6564.17,0.6968,
458,1,0,23.4,3.3,4.9180,1.8961,6549.48,0.6968,
458,2,0,67.4,3.3,14.1801,1.8961,6584.88,0.6968,
458,3,0,42.0,2.9,13.8205,1.2122,4862.22,0.9596,
458,4,1,10.1,3.4,2.6429,1.4142,5008.28,0.9478,
458,5,1,11.1,3.7,1.9436,1.8961,6301.73,0.7808,
458,6,0,30.1,2.9,6.6375,1.8120,6717.96,0.6364,
458,7,0,20.6,2.9,4.5384,1.8120,6732.34,0.6364,
459,0,0,489.1,2.4,111.4583,1.7508,6564.07,0.5529,
459,1,0,49.4,2.4,11.3571,1.7366,6549.38,0.5529,
459,2,0,153.6,2.4,35.2769,1.7366,6584.78,0.5529,
459,3,0,123.1,3.1,39.1909,1.2536,4862.19,0.9900,
459,4,0,31.7,3.2,9.3489,1.3516,5007.76,0.9412,
459,5,0,15.0,3.3,3.4464,1.7366,6301.63,0.7593,
459,6,0,109.6,3.2,23.7173,1.8431,6717.81,0.7020,
459,7,0,70.9,3.2,15.3508,1.8431,6732.19,0.7020,
460,0,0,644.7,2.7,142.7475,1.8017,6564.17,0.5875,
460,1,0,68.6,2.7,15.0762,1.8150,6549.39,0.5875,
460,2,0,216.2,2.7,47.5155,1.8150,6584.79,0.5875,
460,3,0,147.2,3.2,44.5587,1.3179,4862.24,0.9586,
460,4,0,58.8,3.8,15.7417,1.4900,5007.74,1.0193,
460,5,0,18.6,3.3,4.0796,1.8150,6301.64,0.7228,
460,6,0,130.9,3.5,29.3094,1.7820,6717.79,0.7898,
460,7,0,85.4,3.5,19.1286,1.7820,6732.17,0.7898,
467,0,0,70,16,9.2988,3.0000,6559.92,2.1180,
467,1,1,48,16,3.6696,3.0000,6543.52,2.1180,
467,2,1,48,16,3.8485,3.0000,6578.92,2.1180,
467,3,1,5.0E+2,1.7E+2,1.8126,23.2079,4858.48,2.8377,
467,4,1,71,24,3.2257,3.0000,5002.32,3.1557,"OIII2 width modified, former width: 24290.8911432, new width taken from Ha; "
467,5,1,46,15,1.3936,3.0000,6295.78,2.0376,
467,6,1,42,14,2.4629,3.0000,6711.91,1.8437,"SII1 width modified, former width: 24290.8911432, new width taken from Ha; "
467,7,1,42,14,-1.2020,3.0000,6726.29,1.8437,"SII2 width modified, former width: 24290.8911432, new width taken from Ha; "
468,0,0,204,11,27.8763,2.9214,6563.25,1.4958,
468,1,0,67,11,9.3770,2.8367,6548.75,1.4958,
468,2,0,185,11,26.0078,2.8367,6584.15,1.4958,
468,3,0,49.4,9.2,11.5091,1.7139,4862.13,2.1429,
468,4,0,72,14,12.0674,2.3803,5007.89,2.3349,
468,5,0,54,11,7.6336,2.8367,6301.00,1.5280,
468,6,0,74.9,8.0,14.0088,2.1316,6716.79,1.5008,
468,7,0,50.3,8.0,9.4187,2.1316,6731.17,1.5008,
473,0,0,84.5,2.3,18.8415,1.7881,6563.55,0.5232,
473,1,0,11.3,2.3,2.6229,1.7241,6549.12,0.5232,
473,2,0,35.4,2.3,8.2008,1.7241,6584.52,0.5232,
473,3,0,28.8,3.7,6.9328,1.6579,4862.31,0.8974,
473,4,0,15.6,4.0,3.8557,1.6171,5007.82,0.9928,
473,5,1,8.1,2.7,1.2653,1.7241,6301.37,0.6275,
473,6,0,20.4,2.3,4.7786,1.7046,6717.66,0.5321,
473,7,0,19.3,2.3,4.5149,1.7046,6732.04,0.5321,
474,0,0,223.9,1.6,52.8270,1.6909,6563.40,0.3774,
474,1,0,17.4,1.7,3.9748,1.7456,6548.69,0.3774,
474,2,0,53.2,1.7,12.1538,1.7456,6584.09,0.3774,
474,3,0,65.6,2.7,20.6117,1.2706,4861.69,0.8626,
474,4,0,63.5,2.5,20.1953,1.2538,5007.13,0.8018,
474,5,0,10.0,1.6,2.2855,1.7456,6300.94,0.3669,
474,6,0,56.1,1.8,12.7971,1.7480,6717.06,0.3995,
474,7,0,37.5,1.8,8.5556,1.7480,6731.44,0.3995,
475,0,0,42.8,5.1,5.3535,3.1859,6563.06,0.6386,
475,1,0,18.9,4.4,2.7675,2.7228,6548.54,0.6386,
475,2,0,46.3,4.4,6.7772,2.7228,6583.94,0.6386,
475,3,1,25.7,8.6,2.1085,3.6555,4861.62,0.9345,
475,4,0,30.9,6.5,4.1478,2.9690,5007.82,0.8720,
475,5,1,13.6,4.5,1.7814,2.7228,6300.79,0.6649,
475,6,0,18.2,5.7,1.8762,3.8727,6716.30,0.5905,
475,7,0,18.9,5.7,1.9433,3.8727,6730.68,0.5905,
476,0,0,363.3,2.4,88.6357,1.6352,6563.60,0.5791,
476,1,0,24.2,2.4,5.8386,1.6564,6548.82,0.5791,
476,2,0,64.7,2.4,15.5792,1.6564,6584.22,0.5791,
476,3,0,102.4,3.1,32.3547,1.2623,4861.87,0.9814,
476,4,0,116.6,2.3,37.3878,1.2442,5007.36,0.7266,
476,5,0,12.6,2.8,3.0330,1.6564,6301.07,0.6827,
476,6,0,83.0,2.4,19.1840,1.7266,6717.21,0.5627,
476,7,0,56.8,2.4,13.1289,1.7266,6731.59,0.5627,
478,0,0,162.1,3.9,27.3206,2.3671,6563.19,0.6545,
478,1,0,60.2,3.7,10.5629,2.2749,6548.67,0.6545,
478,2,0,194.5,3.7,34.1113,2.2749,6584.07,0.6545,
478,3,0,39.2,4.1,9.6861,1.6160,4861.82,1.0065,
478,4,0,273.3,3.6,66.5690,1.6380,5007.66,0.8879,
478,5,0,20.7,3.2,3.6294,2.2749,6300.92,0.5644,
478,6,0,50.9,4.0,8.2439,2.4652,6717.04,0.6450,
478,7,0,53.9,4.0,8.7183,2.4652,6731.42,0.6450,
483,0,0,185,13,23.6926,3.1216,6563.07,1.6488,
483,1,0,69,11,9.8937,2.7733,6549.06,1.6488,
483,2,0,244,11,35.0869,2.7733,6584.46,1.6488,
483,3,0,145,25,12.1484,4.7756,4863.11,2.0694,
483,4,0,128,14,19.3182,2.6511,5007.40,2.1156,
483,5,0,46,12,6.5828,2.7733,6301.32,1.7518,
483,6,0,100,12,12.1605,3.2887,6718.13,1.4849,
483,7,0,99,12,12.0340,3.2887,6732.51,1.4849,
486,0,0,124.3,1.9,29.6137,1.6746,6562.91,0.4454,
486,1,1,5.6,1.9,0.8413,1.6746,6548.16,0.4454,
486,2,0,10.8,1.9,2.5665,1.6746,6583.56,0.4454,
486,3,0,49.3,3.5,14.5357,1.3540,4861.50,1.0442,
486,4,0,72.4,3.6,23.4463,1.2321,5006.81,1.1621,
486,5,1,10.8,3.6,1.1645,1.2321,6297.58,1.1688,
486,6,0,23.0,2.3,4.7355,1.9359,6716.33,0.4696,
486,7,0,16.9,2.3,3.4813,1.9359,6730.71,0.4696,
487,0,0,937.2,1.6,238.5756,1.5672,6563.58,0.3990,
487,1,0,45.5,1.6,11.1799,1.6250,6548.85,0.3990,
487,2,0,133.9,1.6,32.8697,1.6250,6584.25,0.3990,
487,3,0,282.4,2.6,94.4443,1.1927,4861.76,0.8766,
487,4,0,572.4,2.2,193.7279,1.1787,5007.35,0.7443,
487,5,0,23.7,2.0,5.8148,1.6250,6301.10,0.4834,
487,6,0,145.7,2.6,36.1013,1.6105,6717.39,0.6540,
487,7,0,103.8,2.6,25.7049,1.6105,6731.77,0.6540,
491,0,0,1071.5,4.5,192.9108,2.2159,6563.97,0.8046,
491,1,0,180.3,4.8,30.3437,2.3702,6549.04,0.8046,
491,2,0,519.5,4.8,87.4477,2.3702,6584.44,0.8046,
491,3,0,192.1,5.4,45.5684,1.6818,4862.10,1.2830,
491,4,0,56.9,5.0,12.8544,1.7644,5007.37,1.1334,
491,5,0,27.8,6.1,4.6844,2.3702,6301.29,1.0284,
491,6,0,152.5,5.3,26.0801,2.3335,6717.51,0.9049,
491,7,0,130.5,5.3,22.3087,2.3335,6731.89,0.9049,
492,0,0,225.3,7.5,43.2732,2.0769,6563.62,1.4379,
492,1,0,79.5,9.7,11.7935,2.6903,6549.17,1.4379,
492,2,0,249.1,9.7,36.9349,2.6903,6584.57,1.4379,
492,3,0,43.3,8.1,9.6327,1.7927,4862.53,1.8022,
492,4,0,93,10,15.9762,2.3275,5007.87,1.7244,
492,5,0,46,11,6.7898,2.6903,6301.42,1.6681,
492,6,0,106.6,9.2,15.4434,2.7544,6717.26,1.3302,
492,7,0,74.0,9.2,10.7232,2.7544,6731.64,1.3302,
493,0,0,150.3,3.7,23.0979,2.5964,6563.07,0.5664,
493,1,0,16.7,3.9,2.3987,2.7766,6548.54,0.5664,
493,2,0,62.5,3.9,8.9774,2.7766,6583.94,0.5664,
493,3,0,30.3,3.4,7.2947,1.6565,4861.08,0.8200,
493,4,0,14.6,4.5,2.5419,2.2874,5007.53,0.7857,
493,5,1,10.3,3.4,1.3120,2.7766,6300.79,0.4912,
493,6,0,19.1,3.7,2.6788,2.8495,6716.92,0.5211,
493,7,0,18.7,3.7,2.6161,2.8495,6731.30,0.5211,
497,0,0,102.8,2.9,22.3043,1.8392,6563.26,0.6246,
497,1,0,14.2,3.1,2.8930,1.9565,6548.83,0.6246,
497,2,0,50.5,3.1,10.3059,1.9565,6584.23,0.6246,
497,3,0,30.5,4.3,7.6226,1.5984,4862.07,1.0849,
497,4,0,13.4,3.3,4.1471,1.2892,5007.34,1.0263,
497,5,1,12.6,4.2,1.3240,1.9565,6301.08,0.8545,
497,6,0,20.8,2.7,5.3536,1.5508,6717.03,0.6909,
497,7,0,15.3,2.7,3.9292,1.5508,6731.41,0.6909,
498,0,0,3201.0,5.9,528.2834,2.4173,6563.43,0.9699,
498,1,0,510.3,5.8,85.1570,2.3909,6548.68,0.9699,
498,2,0,1573.1,5.8,262.4832,2.3909,6584.08,0.9699,
498,3,0,506.8,4.4,127.4107,1.5868,4861.87,1.1146,
498,4,0,142.9,4.4,34.1867,1.6670,5007.25,1.0540,
498,5,0,98.8,7.0,16.4905,2.3909,6300.93,1.1736,
498,6,0,640,10,105.6914,2.4160,6716.99,1.7034,
498,7,0,475,10,78.4187,2.4160,6731.37,1.7034,
500,0,0,109,11,13.8332,3.1442,6563.17,1.4473,
500,1,0,51,11,6.4801,3.1413,6549.03,1.4473,
500,2,0,179,11,22.7158,3.1413,6584.43,1.4473,
500,3,0,17.6,4.7,6.0071,1.1675,4861.73,1.5993,
500,4,0,65.8,9.3,11.2653,2.3288,5007.46,1.5937,
500,5,0,37,11,4.6427,3.1413,6301.28,1.4328,
500,6,0,74,11,8.7052,3.4035,6716.57,1.3108,
500,7,0,76,11,8.9474,3.4035,6730.95,1.3108,
501,0,0,183.6,7.3,33.7059,2.1728,6563.39,1.3451,
501,1,0,65.9,8.4,10.5125,2.5005,6548.79,1.3451,
501,2,0,166.0,8.4,26.4777,2.5005,6584.19,1.3451,
501,3,0,64.8,6.5,16.9037,1.5282,4862.01,1.7028,
501,4,0,79.9,7.2,16.2642,1.9593,5007.19,1.4578,
501,5,0,30.7,7.7,4.8908,2.5005,6301.04,1.2272,
501,6,0,53.5,6.2,10.6949,1.9968,6716.95,1.2345,
501,7,0,35.5,6.2,7.0829,1.9968,6731.33,1.2345,
502,0,0,683.7,2.8,163.3768,1.6694,6563.10,0.6578,
502,1,0,35.0,2.9,8.0374,1.7369,6548.53,0.6578,
502,2,0,101.5,2.9,23.3083,1.7369,6583.93,0.6578,
502,3,0,212.2,3.6,68.3566,1.2382,4861.45,1.1706,
502,4,0,373.0,3.5,125.0016,1.1903,5006.95,1.1604,
502,5,0,21.9,3.7,5.0371,1.7369,6300.78,0.8432,
502,6,0,124.2,2.6,32.0918,1.5443,6716.83,0.6664,
502,7,0,85.4,2.6,22.0669,1.5443,6731.21,0.6664,
503,0,0,10395.3,5.6,2544.5480,1.6298,6564.41,1.3711,
503,1,0,941.9,5.6,231.4863,1.6233,6549.68,1.3711,
503,2,0,2923.1,5.6,718.3724,1.6233,6585.08,1.3711,
503,3,0,2769.1,7.2,865.2268,1.2768,4862.34,2.2629,
503,4,0,1118.6,7.7,339.3800,1.3149,5008.01,2.3501,
503,5,0,96.9,5.2,23.8091,1.6233,6301.93,1.2767,
503,6,0,1359,12,333.1790,1.6271,6718.08,3.0122,
503,7,0,967,12,237.0861,1.6271,6732.46,3.0122,
504,0,0,2366.2,4.6,477.9763,1.9749,6563.97,0.9221,
504,1,0,274.8,4.6,55.4147,1.9782,6549.17,0.9221,
504,2,0,863.4,4.6,174.1105,1.9782,6584.57,0.9221,
504,3,0,531.0,6.0,142.1397,1.4903,4862.13,1.6012,
504,4,0,125.6,6.4,28.7645,1.7421,5007.65,1.4693,
504,5,0,53.4,6.5,10.7692,1.9782,6301.42,1.3092,
504,6,0,400.0,6.6,79.9331,1.9963,6717.67,1.3284,
504,7,0,293.1,6.6,58.5628,1.9963,6732.05,1.3284,
505,0,0,531.7,2.9,126.7080,1.6740,6563.29,0.6819,
505,1,0,47.2,2.9,11.1710,1.6861,6548.59,0.6819,
505,2,0,162.6,2.9,38.4769,1.6861,6583.99,0.6819,
505,3,0,128.3,3.8,39.4443,1.2981,4861.61,1.1580,
505,4,0,55.9,3.6,16.8731,1.3225,5007.22,1.0916,
505,5,0,15.8,3.1,3.7466,1.6861,6300.84,0.7247,
505,6,0,123.7,3.0,29.3691,1.6805,6717.07,0.7206,
505,7,0,84.5,3.0,20.0585,1.6805,6731.45,0.7206,
506,0,0,19.8,1.8,3.9727,1.9912,6562.95,0.3560,
506,1,1,5.3,1.8,-0.0354,1.9912,6548.20,0.3560,
506,2,1,5.3,1.8,-0.0607,1.9912,6583.60,0.3560,
506,3,0,11.8,3.7,2.3760,1.9802,4861.92,0.7360,
506,4,1,5.6,1.9,1.8352,1.0526,5007.31,0.7126,
506,5,1,7.2,2.4,-0.3847,1.9912,6300.45,0.4801,
506,6,0,7.5,1.6,2.0013,1.4880,6717.28,0.4183,
506,7,0,4.8,1.6,1.2807,1.4880,6731.66,0.4183,
507,0,0,126.3,1.9,30.5488,1.6495,6563.44,0.4693,
507,1,0,13.2,2.0,3.0836,1.7129,6548.79,0.4693,
507,2,0,38.8,2.0,9.0409,1.7129,6584.19,0.4693,
507,3,0,32.3,2.7,11.3086,1.1397,4862.02,0.9288,
507,4,0,17.7,2.2,6.4320,1.0950,5007.26,0.7872,
507,5,1,8.0,2.7,1.5377,1.7129,6301.04,0.6178,
507,6,0,38.9,2.4,8.8373,1.7568,6717.22,0.5521,
507,7,0,28.4,2.4,6.4387,1.7568,6731.60,0.5521,
508,0,0,4786.0,4.8,947.4402,2.0153,6563.92,0.9522,
508,1,0,493.1,4.7,100.4742,1.9577,6549.17,0.9522,
508,2,0,1556.9,4.7,317.2597,1.9577,6584.57,0.9522,
508,3,0,1418.5,6.0,368.3403,1.5364,4862.00,1.5573,
508,4,0,749.8,5.8,185.0820,1.6162,5007.63,1.4220,
508,5,0,66.9,4.2,13.6311,1.9577,6301.43,0.8501,
508,6,0,636.1,7.3,130.8261,1.9397,6717.71,1.5062,
508,7,0,436.5,7.3,89.7641,1.9397,6732.09,1.5062,
509,0,0,238.7,2.8,55.9191,1.7031,6564.00,0.6545,
509,1,0,29.5,3.0,6.4853,1.8148,6549.23,0.6545,
509,2,0,82.6,3.0,18.1654,1.8148,6584.63,0.6545,
509,3,0,57.4,2.8,20.9999,1.0898,4862.14,1.0429,
509,4,0,33.7,3.8,9.5593,1.4053,5007.95,1.0653,
509,5,1,11.4,3.8,1.7397,1.8148,6301.48,0.8380,
509,6,0,67.2,2.9,14.8555,1.8056,6717.65,0.6377,
509,7,0,44.4,2.9,9.8177,1.8056,6732.03,0.6377,
510,0,0,140.2,1.9,33.7938,1.6548,6563.46,0.4562,
510,1,0,13.6,1.7,3.5895,1.5125,6548.76,0.4562,
510,2,0,53.1,1.7,14.0138,1.5125,6584.16,0.4562,
510,3,0,39.7,2.6,13.9820,1.1330,4861.89,0.9173,
510,4,0,21.2,3.3,6.0098,1.4057,5007.55,0.9454,
510,5,1,7.0,2.3,1.4325,1.5125,6301.01,0.6138,
510,6,0,40.5,2.4,8.2299,1.9635,6716.95,0.4811,
510,7,0,21.2,2.4,4.3176,1.9635,6731.33,0.4811,
511,0,0,311.5,2.6,73.0078,1.7021,6563.47,0.6072,
511,1,0,8.1,2.7,1.8272,1.7616,6548.75,0.6072,
511,2,0,38.8,2.7,8.7935,1.7616,6584.15,0.6072,
511,3,0,119.0,4.6,36.2334,1.3107,4861.89,1.4000,
511,4,0,297.4,3.8,89.1407,1.3311,5007.41,1.1404,
511,5,0,23.9,3.9,5.4158,1.7616,6301.00,0.8850,
511,6,0,80.8,2.6,18.4238,1.7496,6717.18,0.6023,
511,7,0,48.8,2.6,11.1278,1.7496,6731.56,0.6023,
512,0,0,240.5,2.9,55.6879,1.7228,6563.72,0.6632,
512,1,0,26.9,3.2,5.6520,1.9013,6548.89,0.6632,
512,2,0,88.8,3.2,18.6342,1.9013,6584.29,0.6632,
512,3,0,60.4,3.6,22.8937,1.0521,4861.96,1.3573,
512,4,0,27.7,5.7,6.2203,1.7789,5007.39,1.2735,
512,5,1,13.5,4.5,0.8427,1.9013,6301.14,0.9414,
512,6,0,49.8,2.6,12.6349,1.5721,6717.41,0.6494,
512,7,0,34.8,2.6,8.8366,1.5721,6731.79,0.6494,
513,0,0,22.8,5.5,5.3372,1.7080,6563.25,1.2899,
513,1,1,24.7,8.2,3.6690,2.5480,6550.09,1.2899,
513,2,1,24.7,8.2,3.0432,2.5480,6585.49,1.2899,
513,3,1,25.4,8.5,3.7137,1.7561,4861.75,1.9198,
513,4,0,32.5,9.8,5.7609,2.2517,5006.85,1.7385,
513,5,1,31,10,0.8996,2.5480,6302.34,1.6047,
513,6,1,24.1,8.0,0.5681,2.2517,6718.48,1.4258,
513,7,1,24.1,8.0,2.1439,2.2517,6732.86,1.4258,
517,0,1,118,39,1.2782,10.0000,6560.79,1.5663,"Ha width modified, former width: 0.0, new arbitrary width is 10.; "
517,1,1,118,39,0.1425,10.0000,6549.39,1.5663,"NII1 width modified, former width: 0.0, new arbitrary width is 10.; "
517,2,1,118,39,0.4678,10.0000,6584.79,1.5663,"NII2 width modified, former width: 0.0, new arbitrary width is 10.; "
517,3,1,135,45,2.5006,10.0000,4859.35,1.7994,"Hb width modified, former width: 0.0, new arbitrary width is 10.; "
517,4,1,133,44,4.8863,10.0000,5008.19,1.7735,"OIII2 width modified, former width: 0.0, new arbitrary width is 10.; "
517,5,1,136,45,4.0062,10.0000,6301.64,1.8074,"OI1 width modified, former width: 0.0, new arbitrary width is 10.; "
517,6,1,117,39,1.4610,10.0000,6717.78,1.5587,"SII1 width modified, former width: 0.0, new arbitrary width is 10.; "
517,7,1,117,39,3.1512,10.0000,6732.16,1.5587,"SII2 width modified, former width: 0.0, new arbitrary width is 10.; "
518,0,0,345.5,5.6,75.9606,1.8144,6563.53,1.2401,
518,1,0,45.8,5.6,10.2316,1.7859,6548.81,1.2401,
518,2,0,151.8,5.6,33.8998,1.7859,6584.21,1.2401,
518,3,0,65.7,6.5,19.3110,1.3567,4861.86,1.9239,
518,4,0,30.0,8.1,6.7484,1.7716,5007.91,1.8219,
518,5,1,18.0,6.0,2.4191,1.7859,6301.06,1.3401,
518,6,0,64.6,4.4,14.9548,1.7240,6717.20,1.0092,
518,7,0,42.5,4.4,9.8277,1.7240,6731.58,1.0092,
520,0,0,75.5,4.7,12.8811,2.3390,6563.18,0.7949,
520,1,0,27.7,5.5,4.0182,2.7478,6549.01,0.7949,
520,2,0,63.3,5.5,9.1846,2.7478,6584.41,0.7949,
520,3,0,24.5,5.3,5.7847,1.6878,4862.84,1.2604,
520,4,0,33.6,7.2,5.7202,2.3426,5007.83,1.2335,
520,5,1,14.4,4.8,1.0986,2.7478,6301.26,0.6950,
520,6,1,22.5,7.5,2.3363,3.3770,6717.72,0.8864,
520,7,1,22.5,7.5,2.6171,3.3770,6732.10,0.8864,
521,0,1,48,16,5.9953,2.5002,6561.34,2.5289,
521,1,1,48,16,6.4822,2.5002,6550.94,2.5289,
521,2,0,58,16,9.3118,2.5002,6586.34,2.5289,
521,3,1,196,65,-2.4822,9.3584,4859.91,2.7912,
521,4,1,148,49,6.0639,6.8500,5009.74,2.8678,
521,5,1,60,20,2.8908,2.5002,6303.19,3.1827,
521,6,1,113,38,0.6896,6.8500,6719.33,2.1893,
521,7,1,113,38,-0.9691,6.8500,6733.71,2.1893,
522,0,0,4732.4,7.7,872.9067,2.1629,6564.48,1.4137,
522,1,0,792.0,7.4,151.5534,2.0849,6549.77,1.4137,
522,2,0,2400.4,7.4,459.3075,2.0849,6585.17,1.4137,
522,3,0,1241,11,298.4776,1.6589,4862.39,2.5557,
522,4,0,398,10,84.2080,1.8878,5008.00,2.1641,
522,5,0,90.6,7.3,17.3413,2.0849,6302.02,1.3975,
522,6,0,618,11,110.5448,2.2302,6718.23,1.9263,
522,7,0,539,11,96.4118,2.2302,6732.61,1.9263,
525,0,0,3007,10,532.0750,2.2544,6563.57,1.8134,
525,1,0,597,11,94.7883,2.5141,6548.72,1.8134,
525,2,0,1814,11,287.8046,2.5141,6584.12,1.8134,
525,3,0,642,10,144.8212,1.7694,4861.56,2.2722,
525,4,0,342,15,49.7222,2.7469,5007.05,2.2292,
525,5,0,136,13,21.5405,2.5141,6300.97,2.0572,
525,6,0,571,12,82.0322,2.7781,6717.04,1.7677,
525,7,0,510,12,73.3004,2.7781,6731.42,1.7677,
526,0,0,563.9,5.7,87.8519,2.5608,6562.78,0.8806,
526,1,0,80.5,5.7,12.5159,2.5673,6548.07,0.8806,
526,2,0,254.8,5.7,39.5969,2.5673,6583.47,0.8806,
526,3,0,105.9,6.0,22.9047,1.8450,4861.09,1.2967,
526,4,0,35.1,4.6,8.6113,1.6239,5007.11,1.1363,
526,5,1,19.6,6.5,2.6477,2.5673,6300.32,1.0135,
526,6,0,98.5,5.9,14.3807,2.7312,6716.38,0.8616,
526,7,0,68.4,5.9,9.9961,2.7312,6730.76,0.8616,
527,0,0,363.2,7.6,67.8851,2.1343,6563.19,1.4196,
527,1,0,83.6,7.7,15.4337,2.1605,6548.39,1.4196,
527,2,0,255.7,7.7,47.2157,2.1605,6583.79,1.4196,
527,3,0,57.4,8.1,11.3787,2.0109,4862.29,1.6149,
527,4,0,37.9,6.1,8.8569,1.7050,5006.87,1.4231,
527,5,0,38.6,8.4,7.1256,2.1605,6300.64,1.5579,
527,6,0,82.7,6.0,15.5035,2.1273,6716.82,1.1307,
527,7,0,68.8,6.0,12.8968,2.1273,6731.20,1.1307,
528,0,0,68.5,7.8,13.6697,2.0000,6562.88,1.5603,
528,1,0,24.3,7.8,4.8504,2.0000,6547.48,1.5603,
528,2,0,75.2,7.8,15.0052,2.0000,6582.88,1.5603,
528,3,1,45,15,4.7649,2.6393,4861.44,2.2638,
528,4,0,62,15,9.7359,2.5370,5006.28,2.4000,
528,5,1,24.9,8.3,3.7810,2.0000,6299.73,1.6553,
528,6,1,28.5,9.5,4.0983,2.5370,6715.87,1.4937,
528,7,1,28.5,9.5,3.2384,2.5370,6730.25,1.4937,
530,0,0,15.0,1.8,3.9811,1.5002,6563.45,0.4916,
530,1,0,6.5,1.8,1.7159,1.5002,6553.05,0.4916,
530,2,1,5.5,1.8,1.1255,1.5002,6588.45,0.4916,
530,3,1,27.8,9.3,-0.3917,4.4366,4862.01,0.8325,
530,4,1,16.7,5.6,0.9058,2.6053,5011.84,0.8525,
530,5,1,6.8,2.3,0.9308,1.5002,6305.30,0.5999,
530,6,1,9.4,3.1,0.0297,2.6053,6721.44,0.4784,
530,7,1,9.4,3.1,-0.0442,2.6053,6735.82,0.4784,
532,0,0,2219.4,3.7,505.8324,1.7504,6563.38,0.8485,
532,1,0,220.3,3.7,50.0689,1.7554,6548.65,0.8485,
532,2,0,699.4,3.7,158.9389,1.7554,6584.05,0.8485,
532,3,0,549.8,4.5,162.4313,1.3504,4861.63,1.3164,
532,4,0,218.0,4.9,54.6305,1.5920,5007.24,1.2315,
532,5,0,41.1,5.0,9.3326,1.7554,6300.90,1.1349,
532,6,0,376.5,4.7,83.9861,1.7886,6717.02,1.0551,
532,7,0,290.2,4.7,64.7394,1.7886,6731.40,1.0551,
534,0,0,802.7,2.9,196.8093,1.6272,6564.04,0.7125,
534,1,0,43.3,2.8,11.0080,1.5701,6549.38,0.7125,
534,2,0,131.4,2.8,33.3941,1.5701,6584.78,0.7125,
534,3,0,271.6,4.1,82.6490,1.3109,4862.16,1.2415,
534,4,0,255.0,4.0,76.8357,1.3239,5007.63,1.2127,
534,5,0,16.4,2.9,4.1668,1.5701,6301.64,0.7250,
534,6,0,173.9,3.3,41.3516,1.6776,6717.69,0.7783,
534,7,0,120.4,3.3,28.6315,1.6776,6732.07,0.7783,
536,0,0,250.4,2.6,61.8672,1.6147,6562.86,0.6303,
536,1,0,9.5,2.6,2.3486,1.6147,6548.11,0.6303,
536,2,0,25.7,2.6,6.3549,1.6147,6583.51,0.6303,
536,3,0,83.9,3.2,26.1176,1.2817,4861.33,1.0114,
536,4,0,183.0,3.2,58.4206,1.2499,5006.76,1.0280,
536,5,0,8.6,2.0,2.7396,1.2499,6300.58,0.6358,
536,6,0,42.0,2.3,11.0135,1.5215,6716.60,0.5917,
536,7,0,30.7,2.3,8.0369,1.5215,6730.98,0.5917,
539,0,0,303,20,34.3460,3.5246,6562.38,2.2234,
539,1,0,138,17,18.5148,2.9689,6548.16,2.2234,
539,2,0,316,17,42.4970,2.9689,6583.56,2.2234,
539,3,0,269,32,21.5183,4.9900,4861.84,2.5376,
539,4,0,214,15,34.1427,2.4988,5006.84,2.4286,
539,5,1,60,20,6.8365,2.9689,6300.41,2.6729,
539,6,0,146,14,20.6897,2.8092,6716.40,2.0280,
539,7,0,104,14,14.7387,2.8092,6730.78,2.0280,
542,0,0,1329.0,4.2,264.8278,2.0020,6565.12,0.8427,
542,1,0,150.6,4.2,30.3696,1.9783,6550.40,0.8427,
542,2,0,460.1,4.2,92.7865,1.9783,6585.80,0.8427,
542,3,0,311.2,5.0,80.6179,1.5400,4862.95,1.2888,
542,4,0,67.7,5.8,16.1666,1.6696,5008.71,1.3779,
542,5,0,26.2,4.4,5.2772,1.9783,6302.65,0.8872,
542,6,0,216.3,4.6,42.4790,2.0318,6718.81,0.8981,
542,7,0,158.2,4.6,31.0597,2.0318,6733.19,0.8981,
544,0,0,958,12,97.8610,3.9051,6563.47,1.2503,
544,1,0,395,12,39.7833,3.9643,6548.76,1.2503,
544,2,0,1145,12,115.2325,3.9643,6584.16,1.2503,
544,3,0,235,11,31.6804,2.9568,4861.92,1.4309,
544,4,0,2161,13,273.2327,3.1546,5007.59,1.6596,
544,5,0,146,13,14.7079,3.9643,6301.01,1.2716,
544,6,0,312.2,9.5,30.9772,4.0211,6717.23,0.9420,
544,7,0,306.6,9.5,30.4154,4.0211,6731.61,0.9420,
546,0,0,212.7,5.5,31.7452,2.6734,6563.54,0.8236,
546,1,0,31.0,5.7,4.4887,2.7560,6549.22,0.8236,
546,2,0,105.2,5.7,15.2221,2.7560,6584.62,0.8236,
546,3,0,54.9,7.0,10.9691,1.9962,4862.59,1.4037,
546,4,0,18.2,4.5,5.2706,1.3806,5007.58,1.3010,
546,5,1,16.5,5.5,1.8206,2.7560,6301.48,0.7949,
546,6,0,42.7,5.2,6.3124,2.6970,6717.27,0.7661,
546,7,0,20.1,5.2,2.9729,2.6970,6731.65,0.7661,
550,0,0,139,10,17.1536,3.2386,6562.00,1.2851,
550,1,0,79,11,9.5076,3.3285,6547.35,1.2851,
550,2,0,207,11,24.8121,3.3285,6582.75,1.2851,
550,3,0,62,13,10.6786,2.3344,4861.34,2.2128,
550,4,0,95,13,14.7803,2.5548,5005.88,2.0271,
550,5,1,46,15,3.9973,3.3285,6299.60,1.8184,
550,6,0,68,13,6.0772,4.4781,6715.23,1.1807,
550,7,0,57,13,5.0809,4.4781,6729.61,1.1807,
551,0,0,66.5,2.6,12.6594,2.0963,6563.47,0.4971,
551,1,1,9.1,3.0,1.2045,2.4261,6548.70,0.4971,
551,2,0,20.9,3.0,3.4409,2.4261,6584.10,0.4971,
551,3,0,23.0,4.3,5.1365,1.7885,4862.44,0.9639,
551,4,0,29.8,2.5,10.0881,1.1784,5007.21,0.8447,
551,5,1,14.8,4.9,2.0972,2.4261,6300.95,0.8133,
551,6,0,25.3,3.3,4.4127,2.2832,6717.19,0.5713,
551,7,0,17.6,3.3,3.0794,2.2832,6731.57,0.5713,
553,0,0,4953,13,917.8914,2.1526,6563.23,2.3268,
553,1,0,1295,14,220.9082,2.3391,6548.63,2.3268,
553,2,0,3626,14,618.3686,2.3391,6584.03,2.3268,
553,3,0,1178,15,285.1339,1.6480,4861.54,3.5485,
553,4,0,358,21,64.7786,2.2017,5007.06,3.7399,
553,5,0,143,18,24.4629,2.3391,6300.88,3.0214,
553,6,0,542,21,92.6806,2.3330,6717.00,3.5381,
553,7,0,468,21,80.0875,2.3330,6731.38,3.5381,
554,0,0,450.3,9.7,45.0678,3.9857,6563.27,0.9690,
554,1,0,74.8,9.2,7.9123,3.7716,6548.36,0.9690,
554,2,0,199.2,9.2,21.0715,3.7716,6583.76,0.9690,
554,3,0,85.1,7.8,13.4804,2.5176,4862.12,1.2329,
554,4,0,34.6,9.2,4.6753,2.9518,5007.26,1.2455,
554,5,1,32,11,3.0907,3.7716,6300.61,1.1134,
554,6,0,61.0,8.2,7.4731,3.2587,6716.73,1.0090,
554,7,0,43.5,8.2,5.3262,3.2587,6731.11,1.0090,
556,0,0,70.9,5.3,14.4738,1.9548,6562.95,1.0848,
556,1,0,16.6,4.9,3.6808,1.8035,6549.06,1.0848,
556,2,0,55.6,4.9,12.2954,1.8035,6584.46,1.0848,
556,3,1,23.4,7.8,-1.4174,1.9548,4861.52,1.5894,"Hb width modified, former width: 10379.6606239, new width taken from Ha; "
556,4,0,38.6,7.0,9.3908,1.6395,5008.14,1.6917,
556,5,1,20.0,6.7,3.1812,1.8035,6301.31,1.4747,
556,6,0,45.1,4.2,10.5044,1.7132,6717.31,0.9694,
556,7,0,30.7,4.2,7.1429,1.7132,6731.69,0.9694,
557,0,1,36,12,2.9212,2.5002,6558.23,1.8896,
557,1,1,36,12,1.4521,2.5002,6538.83,1.8896,
557,2,1,36,12,1.7506,2.5002,6574.23,1.8896,
557,3,1,256,85,2.5909,18.7353,4856.79,1.8187,
557,4,1,31,10,2.0709,2.5002,4997.62,1.6396,"OIII2 width modified, former width: 32794.807318, new width taken from Ha; "
557,5,1,26.0,8.7,3.7652,2.5002,6291.08,1.3823,
557,6,1,26.1,8.7,3.6135,2.5002,6707.22,1.3898,"SII1 width modified, former width: 32794.807318, new width taken from Ha; "
557,7,1,26.1,8.7,-3.8481,2.5002,6721.60,1.3898,"SII2 width modified, former width: 32794.807318, new width taken from Ha; "
558,0,0,263.0,4.6,43.0550,2.4365,6563.02,0.7486,
558,1,0,31.6,4.3,5.4970,2.2899,6548.33,0.7486,
558,2,0,107.0,4.3,18.6446,2.2899,6583.73,0.7486,
558,3,0,57.9,3.7,12.2301,1.8883,4861.43,0.7780,
558,4,0,36.3,3.0,10.2810,1.4079,5007.59,0.8628,
558,5,0,14.3,3.9,2.4830,2.2899,6300.58,0.6761,
558,6,0,36.6,4.0,5.4891,2.6565,6716.72,0.6047,
558,7,0,31.0,4.0,4.6540,2.6565,6731.10,0.6047,
561,0,0,217.5,8.1,38.8005,2.2366,6563.38,1.4388,
561,1,0,80.3,8.3,13.8839,2.3065,6549.03,1.4388,
561,2,0,210.5,8.3,36.4024,2.3065,6584.43,1.4388,
561,3,0,70.9,8.3,13.3297,2.1208,4862.50,1.5684,
561,4,0,218.5,6.7,52.9167,1.6475,5007.57,1.6151,
561,5,0,51.3,8.0,8.8766,2.3065,6301.28,1.3795,
561,6,0,82.9,8.5,12.5536,2.6334,6717.32,1.2934,
561,7,0,66.2,8.5,10.0327,2.6334,6731.70,1.2934,
563,0,0,604.0,3.9,126.3270,1.9075,6563.82,0.8207,
563,1,0,79.7,4.0,16.5041,1.9264,6549.01,0.8207,
563,2,0,226.6,4.0,46.9230,1.9264,6584.41,0.8207,
563,3,0,167.8,3.7,49.1909,1.3610,4862.12,1.0876,
563,4,0,65.3,4.8,16.0702,1.6202,5007.55,1.1711,
563,5,0,16.2,4.2,3.3642,1.9264,6301.26,0.8730,
563,6,0,121.0,3.6,24.8120,1.9450,6717.39,0.7453,
563,7,0,84.9,3.6,17.4121,1.9450,6731.77,0.7453,
565,0,0,300.8,7.0,41.0403,2.9238,6564.66,0.9530,
565,1,0,60.7,7.3,7.8820,3.0726,6549.85,0.9530,
565,2,0,151.4,7.3,19.6576,3.0726,6585.25,0.9530,
565,3,0,73.5,5.1,15.5373,1.8878,4862.71,1.0733,
565,4,0,44.5,6.7,8.4753,2.0967,5008.02,1.2747,
565,5,1,26.8,8.9,2.1924,3.0726,6302.10,1.1601,
565,6,0,56.5,5.2,8.5648,2.6314,6718.49,0.7949,
565,7,0,44.1,5.2,6.6872,2.6314,6732.87,0.7949,
566,0,0,438.0,2.1,106.0877,1.6473,6564.23,0.5185,
566,1,0,16.7,2.3,3.7282,1.7899,6549.47,0.5185,
566,2,0,48.6,2.3,10.8408,1.7899,6584.87,0.5185,
566,3,0,129.0,3.0,41.9418,1.2268,4862.18,0.9670,
566,4,0,267.9,2.5,87.1013,1.2271,5007.84,0.8269,
566,5,0,11.6,3.3,2.5850,1.7899,6301.73,0.7344,
566,6,0,74.6,2.5,18.3977,1.6169,6717.85,0.6061,
566,7,0,50.4,2.5,12.4464,1.6169,6732.23,0.6061,
568,0,0,56.2,5.9,9.9869,2.2469,6563.23,1.0461,
568,1,0,29.4,6.1,5.0705,2.3140,6548.89,1.0461,
568,2,0,58.0,6.1,9.9921,2.3140,6584.29,1.0461,
568,3,1,21.8,7.3,4.5996,1.8892,4863.12,1.5350,
568,4,0,20.4,6.6,4.5014,1.8112,5007.52,1.4642,
568,5,1,18.5,6.2,2.1384,2.3140,6301.14,1.0654,
568,6,0,16.5,5.5,2.9582,2.2267,6717.97,0.9819,
568,7,1,16.4,5.5,2.3252,2.2267,6732.35,0.9819,
569,0,0,967.5,1.6,219.7883,1.7562,6562.85,0.3573,
569,1,0,32.1,1.6,7.2635,1.7656,6548.09,0.3573,
569,2,0,96.6,1.6,21.8352,1.7656,6583.49,0.3573,
569,3,0,291.9,2.4,92.4044,1.2604,4861.10,0.7612,
569,4,0,672.1,2.1,214.2186,1.2516,5006.75,0.6677,
569,5,0,21.8,2.3,4.9203,1.7656,6300.34,0.5247,
569,6,0,140.6,2.2,31.0694,1.8050,6716.55,0.4899,
569,7,0,99.0,2.2,21.8730,1.8050,6730.93,0.4899,
570,0,0,29.8,5.2,6.6525,1.7875,6562.25,1.1600,
570,1,1,26.9,9.0,3.1949,3.0803,6548.87,1.1600,
570,2,1,26.9,9.0,2.5500,3.0803,6584.27,1.1600,
570,3,1,76,25,2.3471,5.0558,4860.81,2.0089,
570,4,0,48.2,9.8,9.1666,2.0970,5007.29,1.8553,
570,5,1,31,10,1.1062,3.0803,6301.12,1.3374,
570,6,1,19.5,6.5,2.4566,2.0970,6717.26,1.2393,
570,7,1,19.5,6.5,0.4585,2.0970,6731.64,1.2393,
571,0,0,128.2,3.0,30.4488,1.6803,6563.48,0.7110,
571,1,0,20.4,3.2,4.5008,1.8097,6548.75,0.7110,
571,2,0,70.8,3.2,15.6133,1.8097,6584.15,0.7110,
571,3,0,43.0,6.6,9.2028,1.8621,4861.51,1.4215,
571,4,1,22.1,7.4,3.1875,2.0472,5007.95,1.4352,
571,5,1,18.1,6.0,1.1409,1.8097,6301.00,1.3297,
571,6,0,25.0,3.4,6.1897,1.6088,6717.07,0.8546,
571,7,0,19.7,3.4,4.8870,1.6088,6731.45,0.8546,
572,0,0,88,16,7.4320,4.7433,6565.00,1.3397,
572,1,0,49,15,4.2738,4.5343,6551.07,1.3397,
572,2,0,83,15,7.3088,4.5343,6586.47,1.3397,
572,3,0,41,12,6.8052,2.3858,4863.56,1.9826,
572,4,0,50,14,7.3162,2.7086,5008.21,2.1227,
572,5,1,53,18,1.8830,4.5343,6303.32,1.5667,
572,6,1,14.5,4.8,2.0845,1.7535,6720.89,1.0962,
572,7,0,41.0,4.8,9.3260,1.7535,6735.27,1.0962,
580,0,0,580.3,2.6,120.6643,1.9185,6563.47,0.5494,
580,1,0,71.7,2.7,14.5844,1.9618,6548.78,0.5494,
580,2,0,219.3,2.7,44.6038,1.9618,6584.18,0.5494,
580,3,0,123.2,2.8,36.7107,1.3392,4861.71,0.8274,
580,4,0,47.7,6.5,6.3474,2.9982,5007.77,0.8614,
580,5,0,12.1,3.4,2.4582,1.9618,6301.03,0.6871,
580,6,0,94.9,3.8,17.5915,2.1532,6717.30,0.7063,
580,7,0,67.0,3.8,12.4065,2.1532,6731.68,0.7063,
581,0,0,49,16,4.8881,4.0007,6560.71,1.5752,
581,1,1,47,16,3.1819,4.0007,6541.32,1.5752,
581,2,1,47,16,2.3473,4.0007,6576.72,1.5752,
581,3,1,142,47,3.5261,7.6144,4859.28,2.4838,
581,4,1,61,20,1.8235,4.0007,5000.11,2.0131,"OIII2 width modified, former width: 16379.209687, new width taken from Ha; "
581,5,1,62,21,3.5373,4.0007,6293.57,2.0484,
581,6,1,43,14,-2.4517,4.0007,6709.71,1.4158,"SII1 width modified, former width: 16379.209687, new width taken from Ha; "
581,7,1,43,14,2.4682,4.0007,6724.09,1.4158,"SII2 width modified, former width: 16379.209687, new width taken from Ha; "
582,0,0,69.8,7.2,9.7864,2.8443,6564.06,1.0069,
582,1,0,27.0,7.6,3.5777,3.0147,6549.15,1.0069,
582,2,0,104.5,7.6,13.8231,3.0147,6584.55,1.0069,
582,3,1,27.1,9.0,3.9286,2.0782,4863.64,1.7319,
582,4,0,70,15,10.5079,2.6442,5007.93,2.2957,
582,5,1,26.2,8.7,2.5554,3.0147,6301.40,1.1573,
582,6,0,39.0,8.2,5.8824,2.6442,6717.54,1.2413,
582,7,0,25.7,8.2,3.8709,2.6442,6731.92,1.2413,
583,0,0,144.6,2.7,32.1298,1.7955,6563.68,0.6083,
583,1,0,19.0,3.0,3.8475,1.9664,6548.76,0.6083,
583,2,0,57.8,3.0,11.7293,1.9664,6584.16,0.6083,
583,3,0,31.9,3.6,9.4330,1.3484,4861.94,1.0641,
583,4,0,10.2,2.7,3.2641,1.2510,5007.80,0.8648,
583,5,1,8.5,2.8,0.9981,1.9664,6301.01,0.5737,
583,6,0,19.5,2.6,5.2087,1.4913,6717.10,0.6953,
583,7,0,12.4,2.6,3.3142,1.4913,6731.48,0.6953,
584,0,0,18.7,1.7,4.1933,1.7831,6564.10,0.3725,
584,1,1,5.0,1.7,-0.1876,1.7831,6549.35,0.3725,
584,2,1,5.0,1.7,-0.0890,1.7831,6584.75,0.3725,
584,3,0,9.1,3.0,2.1849,1.6653,4862.24,0.7168,
584,4,1,7.9,2.6,1.9262,1.5390,5007.65,0.6794,
584,5,1,9.0,3.0,0.2963,1.7831,6301.60,0.6727,
584,6,0,5.7,1.2,1.5667,1.4451,6718.03,0.3212,
584,7,1,3.5,1.2,0.8227,1.4451,6732.41,0.3212,
585,0,0,408.3,2.7,91.3963,1.7822,6563.94,0.5979,
585,1,0,42.3,2.7,9.3915,1.7948,6549.28,0.5979,
585,2,0,127.8,2.7,28.4145,1.7948,6584.68,0.5979,
585,3,0,78.4,3.9,23.4983,1.3304,4862.08,1.1712,
585,4,0,35.0,3.1,11.7164,1.1913,5007.71,1.0490,
585,5,0,18.9,3.1,4.2048,1.7948,6301.53,0.6789,
585,6,0,97.8,2.5,21.6572,1.8010,6717.61,0.5459,
585,7,0,58.1,2.5,12.8789,1.8010,6731.99,0.5459,
586,0,0,66.7,5.8,9.1683,2.9031,6563.00,0.7920,
586,1,0,25.4,4.7,4.3169,2.3507,6548.39,0.7920,
586,2,0,70.4,4.7,11.9547,2.3507,6583.79,0.7920,
586,3,0,36.3,8.6,6.5583,2.2103,4862.39,1.5526,
586,4,0,41.4,9.2,6.7405,2.4478,5007.12,1.5021,
586,5,1,15.4,5.1,2.2636,2.3507,6300.64,0.8692,
586,6,0,26.6,6.0,4.3251,2.4516,6716.52,0.9791,
586,7,0,26.8,6.0,4.3657,2.4516,6730.90,0.9791,
587,0,0,144.9,6.7,22.7051,2.5455,6563.90,1.0465,
587,1,0,34.0,6.4,5.5227,2.4566,6549.21,1.0465,
587,2,0,97.7,6.4,15.8657,2.4566,6584.61,1.0465,
587,3,0,34.6,5.5,9.9358,1.3902,4861.86,1.5659,
587,4,0,52.4,8.1,9.9559,2.0986,5007.00,1.5324,
587,5,1,19.6,6.5,2.3220,2.4566,6301.46,1.0595,
587,6,0,58.9,5.4,10.9996,2.1366,6717.47,1.0022,
587,7,0,42.6,5.4,7.9622,2.1366,6731.85,1.0022,
589,0,0,577.8,6.1,70.5162,3.2689,6564.10,0.7494,
589,1,0,81.8,6.3,9.7279,3.3545,6548.66,0.7494,
589,2,0,273.6,6.3,32.5424,3.3545,6584.06,0.7494,
589,3,0,113.6,6.0,19.5171,2.3216,4861.90,1.0260,
589,4,0,46.0,6.6,7.0281,2.6099,5007.17,1.0093,
589,5,0,27.8,7.4,3.3033,3.3545,6300.91,0.8779,
589,6,0,56.9,5.7,8.6937,2.6099,6717.05,0.8772,
589,7,0,49.8,5.7,7.6104,2.6099,6731.43,0.8772,
592,0,0,3758.4,5.7,665.6255,2.2526,6563.91,1.0011,
592,1,0,639.2,5.7,112.8861,2.2590,6549.11,1.0011,
592,2,0,1973.8,5.7,348.5703,2.2590,6584.51,1.0011,
592,3,0,874.9,6.8,207.4174,1.6827,4861.97,1.6076,
592,4,0,328.0,8.7,61.4219,2.1307,5007.25,1.6269,
592,5,0,82.1,5.9,14.4973,2.2590,6301.36,1.0479,
592,6,0,521.8,7.9,89.1077,2.3363,6717.62,1.3496,
592,7,0,501.0,7.9,85.5460,2.3363,6732.00,1.3496,
595,0,0,62.0,7.8,8.2446,3.0000,6562.16,1.0314,"Ha manual fit - former width: 1.50024414062 former pos: 6561.45654297; "
595,1,1,11.6,3.9,2.3635,1.5002,6546.06,1.0314,
595,2,0,43.3,7.0,6.3921,2.7000,6583.46,1.0314,"NII2 manual fit - former width: 1.50024414062 former pos: 6581.45898438; "
595,3,0,77,24,5.0000,6.1660,4860.02,1.5764,"Hb manual fit - former width: 9.95632501636 former height: 3.09654334167; "
595,4,0,32,10,4.7142,2.6924,5004.85,1.5487,
595,5,1,10.8,3.6,0.1423,1.5002,6298.31,0.9595,
595,6,1,21.0,7.0,2.7808,2.6924,6714.45,1.0365,
595,7,1,21.0,7.0,1.6057,2.6924,6728.83,1.0365,
596,0,0,192.3,9.0,27.0079,2.8402,6563.25,1.2692,
596,1,0,103,10,12.9399,3.1794,6548.96,1.2692,
596,2,0,336,10,42.2028,3.1794,6584.36,1.2692,
596,3,0,50,12,8.3887,2.3779,4861.82,2.0087,
596,4,0,86,12,13.1218,2.6034,5007.68,1.8844,
596,5,0,48,12,6.0035,3.1794,6301.21,1.5490,
596,6,0,134,10,16.4012,3.2620,6717.42,1.2487,
596,7,0,122,10,14.9087,3.2620,6731.80,1.2487,
599,0,1,51,17,2.2813,3.0002,6560.65,2.2462,
599,1,1,51,17,1.4008,3.0002,6550.25,2.2462,
599,2,1,51,17,2.4485,3.0002,6585.65,2.2462,
599,3,1,13.4,4.5,-5.3890,0.6760,4859.21,2.6352,
599,4,1,235,78,2.2344,13.1574,5009.04,2.3733,
599,5,1,55,18,-0.3434,3.0002,6302.50,2.4524,
599,6,1,213,71,0.2154,13.1574,6718.64,2.1537,"SII1 height modified, former height: -6.64465451155, new height reset to 0.1*sigma; "
599,7,1,213,71,6.4590,13.1574,6733.02,2.1537,"SII2 height modified, former height: 7.21912048939, new height reset just below 3*sigma; "
600,0,0,91.0,2.4,20.6387,1.7600,6562.94,0.5373,
600,1,0,9.9,2.3,2.2671,1.7358,6547.96,0.5373,
600,2,0,30.4,2.3,6.9823,1.7358,6583.36,0.5373,
600,3,0,36.1,6.4,5.8050,2.4789,4862.25,1.0328,
600,4,0,15.2,2.4,5.9246,1.0267,5007.39,0.9493,
600,5,1,7.0,2.3,1.1066,1.7358,6300.21,0.5372,
600,6,0,28.1,2.3,6.8491,1.6370,6716.45,0.5670,
600,7,0,15.9,2.3,3.8814,1.6370,6730.83,0.5670,
601,0,0,54.9,7.6,6.2142,3.5255,6562.83,0.8613,
601,1,1,25.5,8.5,1.4292,3.9346,6550.51,0.8613,
601,2,0,41.0,8.5,4.1554,3.9346,6585.91,0.8613,
601,3,0,37.1,7.5,6.4677,2.2866,4863.44,1.3029,
601,4,0,51,12,5.9955,3.3885,5007.60,1.3846,
601,5,1,27.9,9.3,1.1286,3.9346,6302.76,0.9416,
601,6,0,32.2,9.3,3.0033,4.2780,6717.89,0.8687,
601,7,1,27.9,9.3,1.9475,4.2780,6732.27,0.8687,
605,0,0,736,19,93.7918,3.1325,6563.52,2.4116,
605,1,0,290,18,38.8573,2.9735,6548.82,2.4116,
605,2,0,724,18,97.1828,2.9735,6584.22,2.4116,
605,3,0,202,18,38.8813,2.0762,4862.32,3.5012,
605,4,0,319,18,60.9514,2.0870,5007.32,3.4503,
605,5,0,188,18,25.1857,2.9735,6301.08,2.3780,
605,6,0,336,12,51.6185,2.5961,6717.13,1.8614,
605,7,0,272,12,41.8179,2.5961,6731.51,1.8614,
606,0,0,275.5,4.8,40.5375,2.7115,6563.65,0.7022,
606,1,0,43.7,5.3,5.7795,3.0160,6548.90,0.7022,
606,2,0,104.2,5.3,13.7804,3.0160,6584.30,0.7022,
606,3,0,70.2,5.2,13.3366,2.0998,4862.05,0.9854,
606,4,0,28.9,4.5,6.4261,1.7929,5007.66,1.0036,
606,5,0,14.7,4.9,1.9412,3.0160,6301.15,0.6419,
606,6,0,21.3,3.8,3.6254,2.3476,6717.95,0.6404,
606,7,0,16.2,3.8,2.7570,2.3476,6732.33,0.6404,
607,0,0,44.6,6.8,7.1186,2.5002,6564.24,1.0911,
607,1,1,20.5,6.8,2.3496,2.5002,6549.84,1.0911,
607,2,0,35.4,6.8,5.6406,2.5002,6585.24,1.0911,
607,3,1,29.4,9.8,4.3006,2.2083,4862.80,1.7726,
607,4,1,28.3,9.4,2.2349,2.4958,5008.64,1.5074,
607,5,1,26.1,8.7,0.3765,2.5002,6302.09,1.3908,
607,6,1,19.5,6.5,1.9457,2.4958,6718.23,1.0388,
607,7,1,19.5,6.5,2.5102,2.4958,6732.61,1.0388,
608,0,0,43.6,4.1,7.0303,2.4718,6562.61,0.6668,
608,1,0,18.2,5.0,2.4526,2.9668,6547.99,0.6668,
608,2,0,44.5,5.0,5.9787,2.9668,6583.39,0.6668,
608,3,0,20.4,5.5,3.7983,2.1458,4862.09,1.0304,
608,4,0,16.6,3.7,3.7132,1.7810,5006.78,0.8366,
608,5,1,17.7,5.9,1.6547,2.9668,6300.24,0.7915,
608,6,0,8.2,2.4,2.0559,1.5833,6716.52,0.6051,
608,7,1,7.2,2.4,1.5060,1.5833,6730.90,0.6051,
609,0,0,493.3,3.7,115.5839,1.7027,6562.71,0.8701,
609,1,0,53.6,3.8,12.3082,1.7374,6548.11,0.8701,
609,2,0,186.7,3.8,42.8660,1.7374,6583.51,0.8701,
609,3,0,124.4,5.4,38.5275,1.2877,4861.11,1.6576,
609,4,0,51.9,5.5,14.7488,1.4040,5006.63,1.5756,
609,5,0,13.6,4.0,3.1287,1.7374,6300.36,0.9242,
609,6,0,124.4,3.5,30.9192,1.6051,6716.46,0.8806,
609,7,0,83.4,3.5,20.7312,1.6051,6730.84,0.8806,
610,0,0,3488.9,9.6,780.4433,1.7835,6564.06,2.1399,
610,1,0,454.9,9.7,100.7710,1.8007,6549.19,2.1399,
610,2,0,1391.2,9.7,308.2172,1.8007,6584.59,2.1399,
610,3,0,721,13,204.3753,1.4068,4862.15,3.5977,
610,4,0,233,20,50.0019,1.8577,5007.72,4.3492,
610,5,0,91,12,20.1297,1.8007,6301.44,2.7651,
610,6,0,495,11,110.2472,1.7894,6717.55,2.3565,
610,7,0,364,11,81.0841,1.7894,6731.93,2.3565,
611,0,0,751.4,6.7,118.9629,2.5198,6563.88,1.0579,
611,1,0,88.2,6.4,14.5585,2.4181,6549.12,1.0579,
611,2,0,269.4,6.4,44.4487,2.4181,6584.52,1.0579,
611,3,0,131.3,6.0,31.4951,1.6626,4862.22,1.4492,
611,4,0,42.5,7.4,7.7410,2.1896,5007.52,1.3456,
611,5,0,24.7,5.8,4.0680,2.4181,6301.37,0.9517,
611,6,0,76.4,6.9,12.3592,2.4660,6717.33,1.1203,
611,7,0,58.1,6.9,9.4045,2.4660,6731.71,1.1203,
613,0,0,116.8,6.1,23.1609,2.0116,6563.86,1.2124,
613,1,0,22.0,6.0,4.4536,1.9737,6549.37,1.2124,
613,2,0,64.8,6.0,13.1028,1.9737,6584.77,1.2124,
613,3,0,27.5,6.1,6.6245,1.6561,4862.42,1.4683,
613,4,0,23.9,6.7,4.7486,2.0066,5007.05,1.3241,
613,5,1,12.7,4.2,1.3957,1.9737,6301.62,0.8564,
613,6,0,33.1,5.2,6.1951,2.1316,6717.49,0.9786,
613,7,0,17.3,5.2,3.2298,2.1316,6731.87,0.9786,
616,0,0,513,11,83.4563,2.4531,6563.35,1.7254,
616,1,0,160,12,22.4177,2.8432,6548.38,1.7254,
616,2,0,528,12,74.0832,2.8432,6583.78,1.7254,
616,3,0,133,18,22.9983,2.3149,4862.40,3.0572,
616,4,0,165,21,23.1774,2.8451,5006.90,2.9470,
616,5,0,80,15,11.2089,2.8432,6300.63,2.1307,
616,6,0,177,15,26.7617,2.6337,6716.39,2.2835,
616,7,0,134,15,20.3540,2.6337,6730.77,2.2835,
617,0,1,80,27,2.8960,5.0000,6559.19,2.1290,"Ha manual fit - former width: 0.0 former height: 4.9236; "
617,1,1,160,53,1.5857,10.0000,6545.80,2.1290,"NII1 width modified, former width: 0.0, new arbitrary width is 10.; "
617,2,1,80,27,1.7640,5.0000,6583.20,2.1290,"NII2 manual fit - former width: 0.0 former height: 2.99882 former pos: 6581.19726562; "
617,3,1,169,56,2.3320,10.0000,4857.75,2.2444,"Hb manual fit - former height: 4.66340446472; Hb width modified, former width: 0.0, new arbitrary width is 10.; "
617,4,0,79,23,7.5760,4.1670,5006.09,2.2464,"OIII2 manual fit - former width: 0.0 former pos: 5004.59026562; "
617,5,1,136,45,1.9013,10.0000,6298.05,1.8131,"OI1 width modified, former width: 0.0, new arbitrary width is 10.; "
617,6,1,156,52,2.7022,10.0000,6714.19,2.0680,"SII1 width modified, former width: 0.0, new arbitrary width is 10.; "
617,7,1,156,52,0.6768,10.0000,6728.57,2.0680,"SII2 width modified, former width: 0.0, new arbitrary width is 10.; "
619,0,0,676.2,3.1,143.2980,1.8826,6563.66,0.6475,
619,1,0,64.2,3.2,13.1878,1.9430,6548.95,0.6475,
619,2,0,215.1,3.2,44.1679,1.9430,6584.35,0.6475,
619,3,0,174.9,4.5,52.2385,1.3360,4861.96,1.3512,
619,4,0,102.2,4.4,26.4772,1.5395,5007.50,1.1463,
619,5,0,26.3,3.7,5.4039,1.9430,6301.20,0.7606,
619,6,0,161.7,3.2,33.4597,1.9280,6717.33,0.6580,
619,7,0,113.7,3.2,23.5325,1.9280,6731.71,0.6580,
620,0,0,2932.6,5.6,511.1854,2.2887,6563.30,0.9825,
620,1,0,390.9,5.9,65.4362,2.3834,6548.68,0.9825,
620,2,0,1192.7,5.9,199.6353,2.3834,6584.08,0.9825,
620,3,0,565.4,7.2,134.1147,1.6819,4861.60,1.7159,
620,4,0,140.7,9.0,25.6104,2.1923,5007.23,1.6396,
620,5,0,60.8,8.3,10.1745,2.3834,6300.93,1.3850,
620,6,0,380.6,8.4,63.3012,2.3988,6717.12,1.4009,
620,7,0,267.2,8.4,44.4410,2.3988,6731.50,1.4009,
626,0,0,868.1,3.4,199.5252,1.7356,6563.69,0.7767,
626,1,0,92.5,3.3,21.8883,1.6857,6548.95,0.7767,
626,2,0,275.9,3.3,65.3038,1.6857,6584.35,0.7767,
626,3,0,247.4,4.9,74.2096,1.3299,4861.82,1.4734,
626,4,0,83.5,4.9,21.3966,1.5561,5007.61,1.2483,
626,5,0,19.6,3.7,4.6367,1.6857,6301.20,0.8730,
626,6,0,145.1,3.6,34.1359,1.6959,6717.42,0.8446,
626,7,0,107.5,3.6,25.2790,1.6959,6731.80,0.8446,
628,0,0,202.3,2.9,47.0216,1.7160,6563.60,0.6834,
628,1,0,24.3,3.2,5.2128,1.8632,6548.84,0.6834,
628,2,0,81.8,3.2,17.5254,1.8632,6584.24,0.6834,
628,3,0,45.2,3.5,15.9545,1.1310,4861.91,1.2425,
628,4,0,32.7,8.0,4.3211,3.0153,5007.46,1.0583,
628,5,1,9.7,3.2,0.0721,1.8632,6301.09,0.6932,
628,6,0,37.9,3.7,7.2814,2.0788,6717.34,0.7053,
628,7,0,35.2,3.7,6.7493,2.0788,6731.72,0.7053,
630,0,0,165.8,3.2,31.8990,2.0735,6562.96,0.6203,
630,1,0,28.8,3.2,5.5450,2.0690,6548.22,0.6203,
630,2,0,85.6,3.2,16.5021,2.0690,6583.62,0.6203,
630,3,0,46.4,5.1,11.6704,1.5847,4861.81,1.2856,
630,4,0,26.9,5.7,6.3293,1.6968,5006.99,1.3479,
630,5,1,11.1,3.7,0.6003,2.0690,6300.47,0.7159,
630,6,0,33.9,3.2,6.9679,1.9412,6716.85,0.6502,
630,7,0,23.4,3.2,4.7988,1.9412,6731.23,0.6502,
631,0,0,1667.8,5.9,339.3225,1.9608,6563.18,1.1933,
631,1,0,200.8,6.0,40.0875,1.9986,6548.50,1.1933,
631,2,0,637.3,6.0,127.2126,1.9986,6583.90,1.1933,
631,3,0,401.4,8.5,109.1949,1.4666,4861.41,2.3175,
631,4,0,117.6,7.9,27.6360,1.6975,5007.12,1.8586,
631,5,0,43.3,9.1,8.6395,1.9986,6300.75,1.8254,
631,6,0,241.1,6.8,47.3102,2.0327,6716.95,1.3326,
631,7,0,179.5,6.8,35.2306,2.0327,6731.33,1.3326,
632,0,0,88,11,7.3112,4.8018,6563.57,0.8918,
632,1,0,55,10,4.6508,4.6967,6548.64,0.8918,
632,2,0,125,10,10.6355,4.6967,6584.04,0.8918,
632,3,1,65,22,2.0174,6.9784,4863.99,1.2354,
632,4,1,43,14,3.1409,4.6011,5007.47,1.2517,
632,5,1,28.1,9.4,1.2131,4.6967,6300.90,0.7968,
632,6,1,29.3,9.8,2.3297,4.6011,6717.03,0.8481,
632,7,1,29.3,9.8,1.4191,4.6011,6731.41,0.8481,
633,0,0,1277.9,4.6,286.8752,1.7771,6562.82,1.0224,
633,1,0,141.3,4.5,32.2510,1.7474,6548.11,1.0224,
633,2,0,456.7,4.5,104.2577,1.7474,6583.51,1.0224,
633,3,0,381.0,7.0,103.5774,1.4676,4861.25,1.8987,
633,4,0,104.7,9.5,27.7957,1.5028,5006.87,2.5205,
633,5,0,32.3,5.4,7.3850,1.7474,6300.36,1.2302,
633,6,0,233.6,4.7,50.8572,1.8325,6716.54,1.0201,
633,7,0,168.1,4.7,36.5877,1.8325,6730.92,1.0201,
634,0,0,1053,12,162.2285,2.5883,6563.96,1.8091,
634,1,0,200,11,32.5362,2.4525,6549.17,1.8091,
634,2,0,673,11,109.4963,2.4525,6584.57,1.8091,
634,3,0,121,12,29.7259,1.6272,4862.56,2.8521,
634,4,0,113,12,26.2069,1.7230,5007.64,2.8465,
634,5,0,65,13,10.6483,2.4525,6301.42,2.1505,
634,6,0,222.5,9.6,37.7031,2.3543,6717.62,1.6225,
634,7,0,158.9,9.6,26.9208,2.3543,6732.00,1.6225,
639,0,0,184.9,2.8,37.2702,1.9794,6563.28,0.5734,
639,1,0,23.2,2.8,4.8161,1.9182,6548.46,0.5734,
639,2,0,73.8,2.8,15.3477,1.9182,6583.86,0.5734,
639,3,0,40.1,2.8,12.0933,1.3221,4861.67,0.8319,
639,4,0,16.5,3.3,3.8765,1.6994,5007.39,0.7718,
639,5,1,8.5,2.8,0.8122,1.9182,6300.71,0.5919,
639,6,0,33.5,3.2,6.5239,2.0514,6716.87,0.6297,
639,7,0,27.9,3.2,5.4336,2.0514,6731.25,0.6297,
640,0,0,2056.9,4.2,447.4350,1.8339,6563.53,0.9130,
640,1,0,219.7,4.2,47.8296,1.8328,6548.71,0.9130,
640,2,0,653.4,4.2,142.2286,1.8328,6584.11,0.9130,
640,3,0,450.8,5.8,129.4766,1.3891,4861.73,1.6619,
640,4,0,101.1,6.9,23.0612,1.7496,5007.28,1.5830,
640,5,0,53.3,4.3,11.5989,1.8328,6300.96,0.9402,
640,6,0,276.5,4.9,58.4247,1.8878,6717.13,1.0460,
640,7,0,212.3,4.9,44.8564,1.8878,6731.51,1.0460,
641,0,0,1053.7,8.8,130.6721,3.2170,6564.27,1.0973,
641,1,0,283.2,9.4,33.1151,3.4121,6549.22,1.0973,
641,2,0,869.4,9.4,101.6521,3.4121,6584.62,1.0973,
641,3,0,260,11,47.9815,2.1584,4862.48,1.9985,
641,4,0,211,12,28.9169,2.9110,5007.18,1.6861,
641,5,0,140.2,9.9,16.3911,3.4121,6301.47,1.1524,
641,6,0,316,11,37.3869,3.3769,6717.49,1.3512,
641,7,0,260,11,30.7064,3.3769,6731.87,1.3512,
642,0,0,385.3,3.4,87.8063,1.7507,6562.78,0.7707,
642,1,0,30.6,3.7,6.4400,1.8981,6548.10,0.7707,
642,2,0,73.5,3.7,15.4521,1.8981,6583.50,0.7707,
642,3,0,113.2,3.3,31.9810,1.4120,4861.29,0.9291,
642,4,0,113.2,3.0,35.0930,1.2865,5006.79,0.9375,
642,5,1,27.2,9.1,4.0328,1.8981,6300.35,1.9079,
642,6,0,84.7,3.8,18.0476,1.8732,6716.45,0.8015,
642,7,0,62.3,3.8,13.2623,1.8732,6730.83,0.8015,
644,0,0,134,19,12.1787,4.3836,6563.07,1.7676,
644,1,0,73,18,7.2785,3.9969,6548.55,1.7676,
644,2,0,146,18,14.5442,3.9969,6583.95,1.7676,
644,3,0,87,25,9.9694,3.5007,4862.09,2.8784,
644,4,0,57,15,9.4270,2.4091,5007.62,2.4207,
644,5,1,64,21,3.7096,3.9969,6300.80,2.1386,
644,6,1,72,24,4.4467,4.8728,6715.03,1.9513,
644,7,1,72,24,3.4411,4.8728,6729.41,1.9513,
645,0,0,1411.7,5.3,328.2478,1.7158,6562.87,1.2414,
645,1,0,137.0,5.3,32.0043,1.7074,6548.22,1.2414,
645,2,0,442.1,5.3,103.2863,1.7074,6583.62,1.2414,
645,3,0,356.1,5.5,101.9131,1.3939,4861.21,1.5779,
645,4,0,46.2,7.2,10.4697,1.7594,5006.89,1.6226,
645,5,0,19.1,4.6,4.4552,1.7074,6300.47,1.0759,
645,6,0,178.5,4.3,40.9111,1.7406,6716.67,0.9752,
645,7,0,125.6,4.3,28.7885,1.7406,6731.05,0.9752,
647,0,0,29.4,4.9,5.2344,2.2403,6563.78,0.8797,
647,1,1,15.1,5.0,1.9555,2.2890,6549.77,0.8797,
647,2,0,48.1,5.0,8.3901,2.2890,6585.17,0.8797,
647,3,1,19.5,6.5,3.0064,2.0222,4861.39,1.2847,
647,4,1,18.3,6.1,3.5564,1.8440,5007.60,1.3174,
647,5,1,16.5,5.5,0.9694,2.2890,6302.02,0.9561,
647,6,1,16.4,5.5,2.0988,2.9329,6717.17,0.7429,
647,7,1,16.4,5.5,1.4709,2.9329,6731.55,0.7429,
651,0,0,1102.8,2.6,265.5792,1.6566,6563.42,0.6300,
651,1,0,56.7,2.5,14.1895,1.5949,6548.59,0.6300,
651,2,0,176.2,2.5,44.0656,1.5949,6583.99,0.6300,
651,3,0,337.6,3.5,111.3600,1.2094,4861.60,1.1578,
651,4,0,531.3,3.2,181.3607,1.1687,5007.24,1.1074,
651,5,0,36.3,2.8,9.0901,1.5949,6300.84,0.7027,
651,6,0,208.9,3.0,50.6622,1.6448,6716.99,0.7340,
651,7,0,141.2,3.0,34.2434,1.6448,6731.37,0.7340,
652,0,0,2469.8,9.9,532.1931,1.8514,6563.24,2.1408,
652,1,0,323,10,67.8995,1.8972,6548.52,2.1408,
652,2,0,971,10,204.2770,1.8972,6583.92,2.1408,
652,3,0,583,13,151.7336,1.5340,4861.53,3.3377,
652,4,0,136,11,35.8107,1.5171,5007.00,2.8591,
652,5,0,84,13,17.7401,1.8972,6300.77,2.7562,
652,6,0,480.6,9.8,101.4651,1.8897,6716.90,2.0686,
652,7,0,336.3,9.8,71.0024,1.8897,6731.28,2.0686,
653,0,0,525,38,42.3325,4.9479,6563.25,3.0997,
653,1,0,352,35,31.5266,4.4589,6548.59,3.0997,
653,2,0,855,35,76.5233,4.4589,6583.99,3.0997,
653,3,0,218,56,13.7461,6.3163,4859.24,3.5493,
653,4,0,366,47,37.3669,3.9068,5007.25,4.8138,
653,5,0,158,35,14.1048,4.4589,6300.84,3.1386,
653,6,0,293,27,26.0437,4.4881,6716.88,2.3911,
653,7,0,254,27,22.5561,4.4881,6731.26,2.3911,
655,0,0,53.1,3.4,12.2820,1.7248,6563.39,0.7847,
655,1,0,18.3,3.6,4.0316,1.8143,6548.65,0.7847,
655,2,0,35.6,3.6,7.8350,1.8143,6584.05,0.7847,
655,3,0,20.2,5.9,5.2592,1.5361,4861.89,1.5292,
655,4,1,26.8,8.9,2.2828,2.8072,5007.27,1.2684,
655,5,1,10.3,3.4,1.6663,1.8143,6300.90,0.7513,
655,6,1,23.4,7.8,2.5841,3.6036,6717.06,0.8640,
655,7,1,23.4,7.8,1.2020,3.6036,6731.44,0.8640,
657,0,0,213.5,4.5,46.8403,1.8180,6563.72,0.9931,
657,1,1,12.1,4.0,1.5428,1.6159,6548.88,0.9931,
657,2,0,15.9,4.0,3.9195,1.6159,6584.28,0.9931,
657,3,0,75.4,5.8,22.0959,1.3605,4862.02,1.7053,
657,4,0,91.2,4.6,28.7692,1.2644,5007.73,1.4671,
657,5,0,15.9,4.4,3.9208,1.6159,6301.13,1.0889,
657,6,0,47.3,3.8,11.3012,1.6706,6717.77,0.8965,
657,7,0,40.0,3.8,9.5623,1.6706,6732.15,0.8965,
659,0,0,124.7,2.6,25.2858,1.9668,6563.02,0.5213,
659,1,0,16.9,2.5,3.5379,1.9031,6548.56,0.5213,
659,2,0,45.2,2.5,9.4698,1.9031,6583.96,0.5213,
659,3,0,31.5,3.3,8.8962,1.4133,4861.61,0.9423,
659,4,0,12.2,2.8,4.2378,1.1495,5007.07,0.9685,
659,5,0,8.6,2.7,1.8018,1.9031,6300.81,0.5608,
659,6,0,23.7,3.6,4.4978,2.1036,6716.72,0.6741,
659,7,0,15.4,3.6,2.9216,2.1036,6731.10,0.6741,
667,0,0,53.3,5.3,8.9001,2.3882,6563.15,0.8862,
667,1,0,30.8,5.1,5.3240,2.3089,6549.04,0.8862,
667,2,0,61.7,5.1,10.6679,2.3089,6584.44,0.8862,
667,3,1,26.3,8.8,2.8961,2.3530,4861.71,1.4868,
667,4,0,43.6,5.3,10.7901,1.6123,5007.93,1.3129,
667,5,1,18.9,6.3,1.7923,2.3089,6301.29,1.0868,
667,6,0,23.2,6.2,3.7017,2.4967,6717.32,0.9959,
667,7,1,18.7,6.2,2.5765,2.4967,6731.70,0.9959,
668,0,0,244.1,3.3,55.6647,1.7496,6563.76,0.7440,
668,1,0,21.7,3.3,4.9603,1.7480,6548.98,0.7440,
668,2,0,83.4,3.3,19.0416,1.7480,6584.38,0.7440,
668,3,0,46.2,3.8,12.9638,1.4215,4861.94,1.0549,
668,4,0,16.3,2.8,5.4312,1.1995,5007.58,0.9169,
668,5,0,11.0,2.8,2.5050,1.7480,6301.24,0.6320,
668,6,0,44.2,2.7,11.3990,1.5484,6717.53,0.6970,
668,7,0,32.0,2.7,8.2451,1.5484,6731.91,0.6970,
669,0,0,1870,13,247.1927,3.0173,6563.21,1.7719,
669,1,0,551,14,69.6503,3.1562,6548.29,1.7719,
669,2,0,1509,14,190.7446,3.1562,6583.69,1.7719,
669,3,0,232,15,45.0517,2.0510,4861.90,3.0091,
669,4,0,214,20,34.3177,2.4928,5007.00,3.1997,
669,5,0,148,15,18.7064,3.1562,6300.55,1.9018,
669,6,0,713,13,88.0819,3.2284,6716.62,1.5559,
669,7,0,596,13,73.6811,3.2284,6731.00,1.5559,
674,0,0,56.8,5.3,6.8393,3.3135,6563.51,0.6426,
674,1,0,21.4,4.3,3.2057,2.6571,6549.12,0.6426,
674,2,0,29.0,4.3,4.3509,2.6571,6584.52,0.6426,
674,3,1,25.7,8.6,2.0800,3.8412,4860.14,0.8906,
674,4,0,20.0,2.6,7.2638,1.0990,5007.91,0.9425,
674,5,1,10.0,3.3,0.2778,2.6571,6301.37,0.5019,
674,6,0,6.9,1.6,2.4871,1.0990,6717.51,0.5766,
674,7,1,4.8,1.6,0.9019,1.0990,6731.89,0.5766,
675,0,0,335.6,7.6,51.1322,2.6186,6563.27,1.1531,
675,1,0,100.4,7.3,15.7610,2.5408,6548.52,1.1531,
675,2,0,288.2,7.3,45.2457,2.5408,6583.92,1.1531,
675,3,0,75.0,8.5,15.4012,1.9438,4862.04,1.7517,
675,4,0,111.6,7.9,23.1766,1.9210,5007.01,1.6477,
675,5,0,56.8,7.6,8.9149,2.5408,6300.77,1.1931,
675,6,0,139.8,7.6,20.7667,2.6856,6716.76,1.1265,
675,7,0,110.6,7.6,16.4276,2.6856,6731.14,1.1265,
676,0,0,122.2,3.9,23.1062,2.1096,6563.26,0.7334,
676,1,0,21.7,4.6,3.4843,2.4792,6548.74,0.7334,
676,2,0,68.0,4.6,10.9462,2.4792,6584.14,0.7334,
676,3,0,35.1,4.4,7.5782,1.8473,4861.92,0.9577,
676,4,0,31.4,4.7,6.8094,1.8372,5007.65,1.0194,
676,5,1,14.6,4.9,2.3085,2.4792,6300.99,0.7819,
676,6,0,35.0,4.0,6.9025,2.0232,6716.92,0.7794,
676,7,0,34.9,4.0,6.8891,2.0232,6731.30,0.7794,
680,0,0,90.0,3.6,16.9743,2.1158,6563.89,0.6774,
680,1,0,19.4,3.6,3.6664,2.1073,6549.37,0.6774,
680,2,0,49.5,3.6,9.3615,2.1073,6584.77,0.6774,
680,3,0,18.8,2.7,6.7216,1.1156,4862.18,0.9497,
680,4,0,12.9,2.1,5.3715,0.9590,5007.91,0.8938,
680,5,0,10.7,2.8,2.0351,2.1073,6301.62,0.5305,
680,6,1,8.7,2.9,1.5355,1.7733,6717.67,0.6524,
680,7,1,8.7,2.9,1.5265,1.7733,6732.05,0.6524,
683,0,0,670.4,6.7,112.8322,2.3705,6564.01,1.1354,
683,1,0,73.8,6.7,12.4830,2.3599,6549.43,1.1354,
683,2,0,251.8,6.7,42.5652,2.3599,6584.83,1.1354,
683,3,0,110.2,6.1,24.3227,1.8069,4861.92,1.3360,
683,4,0,27.7,4.8,7.1388,1.5488,5007.73,1.2444,
683,5,1,21.0,7.0,1.2902,2.3599,6301.68,1.1843,
683,6,0,74.3,4.7,13.6062,2.1788,6717.84,0.8672,
683,7,0,56.0,4.7,10.2485,2.1788,6732.22,0.8672,
688,0,0,171.5,2.5,38.5721,1.7738,6563.44,0.5598,
688,1,0,18.8,2.4,4.3010,1.7422,6548.76,0.5598,
688,2,0,63.2,2.4,14.4809,1.7422,6584.16,0.5598,
688,3,0,42.5,3.3,12.6594,1.3387,4861.49,0.9929,
688,4,0,10.8,2.3,4.2366,1.0185,5006.83,0.9033,
688,5,1,7.3,2.4,1.3746,1.7422,6301.01,0.5584,
688,6,0,26.6,2.8,5.6016,1.8920,6717.25,0.5950,
688,7,0,20.5,2.8,4.3139,1.8920,6731.63,0.5950,
690,0,0,211.4,6.0,33.0881,2.5487,6563.15,0.9384,
690,1,0,35.0,5.5,6.0035,2.3226,6548.74,0.9384,
690,2,0,100.6,5.5,17.2814,2.3226,6584.14,0.9384,
690,3,0,53.1,7.4,11.6565,1.8168,4861.73,1.6284,
690,4,0,40.0,9.8,6.8112,2.3425,5007.71,1.6615,
690,5,1,19.3,6.4,2.9742,2.3226,6300.99,1.1048,
690,6,0,25.6,5.4,4.8194,2.1226,6716.72,1.0234,
690,7,0,25.7,5.4,4.8215,2.1226,6731.10,1.0234,
693,0,0,202.1,3.1,49.1694,1.6396,6563.57,0.7568,
693,1,0,27.2,3.3,6.2315,1.7441,6549.07,0.7568,
693,2,0,78.7,3.3,17.9959,1.7441,6584.47,0.7568,
693,3,0,51.2,3.4,16.0422,1.2729,4861.90,1.0796,
693,4,0,15.0,4.7,3.9791,1.5089,5007.92,1.2387,
693,5,1,8.8,2.9,1.1377,1.7441,6301.32,0.6703,
693,6,0,24.3,2.9,5.8285,1.6610,6717.28,0.6978,
693,7,0,21.9,2.9,5.2618,1.6610,6731.66,0.6978,
696,0,0,122.7,9.0,12.5684,3.8946,6563.11,0.9223,
696,1,0,59.0,8.8,6.1856,3.8037,6548.78,0.9223,
696,2,0,133.9,8.8,14.0420,3.8037,6584.18,0.9223,
696,3,1,42,14,1.7975,3.5566,4861.68,1.5560,
696,4,0,62.5,9.1,10.7086,2.3288,5007.48,1.5644,
696,5,1,34,11,2.1944,3.8037,6301.04,1.1827,
696,6,0,52.5,8.4,6.8752,3.0461,6716.56,1.0968,
696,7,0,56.6,8.4,7.4179,3.0461,6730.94,1.0968,
700,0,0,64.5,2.8,13.5105,1.9039,6564.04,0.5831,
700,1,0,8.6,2.7,1.8505,1.8512,6549.23,0.5831,
700,2,0,26.6,2.7,5.7228,1.8512,6584.63,0.5831,
700,3,0,26.8,4.3,7.2579,1.4724,4861.94,1.1664,
700,4,0,11.8,2.3,5.4301,0.8697,5007.77,1.0667,
700,5,1,8.6,2.9,0.9981,1.8512,6301.49,0.6184,
700,6,0,17.9,2.4,4.3670,1.6335,6717.50,0.5873,
700,7,0,13.7,2.4,3.3502,1.6335,6731.88,0.5873,
705,0,0,173,19,26.1808,2.6435,6563.30,2.8323,
705,1,0,133,17,21.9407,2.4098,6548.56,2.8323,
705,2,0,328,17,54.3578,2.4098,6583.96,2.8323,
705,3,1,26.4,8.8,9.0143,1.0089,4861.86,3.4760,
705,4,0,113,19,17.5319,2.5641,5007.19,2.9604,
705,5,0,67,19,11.0351,2.4098,6300.81,3.1338,
705,6,0,115,20,17.9204,2.5641,6716.95,3.0886,
705,7,1,60,20,8.0254,2.5641,6731.33,3.0886,
709,0,0,186.4,9.7,23.8647,3.1160,6563.39,1.2464,
709,1,0,48,10,5.9371,3.2586,6548.74,1.2464,
709,2,0,128,10,15.6649,3.2586,6584.14,1.2464,
709,3,0,26.5,7.6,5.2100,2.0270,4861.95,1.4979,
709,4,1,19.3,6.4,4.5861,1.6083,5007.53,1.5933,
709,5,1,28.4,9.5,2.1449,3.2586,6300.99,1.1586,
709,6,0,43.4,8.8,5.5380,3.1265,6717.47,1.1176,
709,7,1,26.3,8.8,2.2861,3.1265,6731.85,1.1176,
716,0,0,128,12,16.1964,3.1590,6564.10,1.5657,
716,1,0,72,12,9.2374,3.0966,6549.93,1.5657,
716,2,0,178,12,22.9868,3.0966,6585.33,1.5657,
716,3,0,53,10,11.0887,1.8922,4862.89,2.1888,
716,4,0,94,14,15.8836,2.3631,5008.60,2.3998,
716,5,0,41,14,5.3356,3.0966,6302.18,1.7780,
716,6,0,76.2,9.9,11.3211,2.6840,6718.03,1.4686,
716,7,0,65.4,9.9,9.7262,2.6840,6732.41,1.4686,
717,0,0,272.7,2.9,54.9706,1.9793,6563.73,0.5822,
717,1,0,33.1,3.1,6.2866,2.0997,6549.03,0.5822,
717,2,0,106.2,3.1,20.1851,2.0997,6584.43,0.5822,
717,3,0,52.7,4.4,13.6136,1.5431,4862.07,1.1390,
717,4,0,16.9,3.8,3.8849,1.7387,5007.58,0.8728,
717,5,1,11.7,3.9,0.9337,2.0997,6301.28,0.7385,
717,6,0,40.3,3.1,8.6230,1.8637,6717.50,0.6666,
717,7,0,26.6,3.1,5.6888,1.8637,6731.88,0.6666,
721,0,0,701.3,4.7,151.1959,1.8504,6563.54,1.0123,
721,1,0,82.1,4.9,17.0073,1.9250,6548.89,1.0123,
721,2,0,256.5,4.9,53.1530,1.9250,6584.29,1.0123,
721,3,0,164.7,5.5,49.0391,1.3403,4861.82,1.6337,
721,4,0,50.4,5.6,13.9910,1.4370,5007.51,1.5673,
721,5,0,19.1,4.9,3.9533,1.9250,6301.14,1.0127,
721,6,0,85.7,5.0,16.9061,2.0226,6717.26,0.9779,
721,7,0,58.3,5.0,11.4967,2.0226,6731.64,0.9779,
723,0,0,146.9,4.1,27.3920,2.1400,6563.15,0.7638,
723,1,0,18.9,4.1,3.4881,2.1656,6548.36,0.7638,
723,2,0,63.9,4.1,11.7683,2.1656,6583.76,0.7638,
723,3,0,33.9,3.8,9.8188,1.3761,4861.50,1.0955,
723,4,0,18.7,5.0,4.2011,1.7796,5007.29,1.1175,
723,5,1,12.4,4.1,1.0562,2.1656,6300.61,0.7630,
723,6,0,28.2,3.7,5.2839,2.1295,6717.25,0.7015,
723,7,0,13.9,3.7,2.6048,2.1295,6731.63,0.7015,
725,0,0,2016.4,4.7,363.5985,2.2124,6563.34,0.8504,
725,1,0,260.1,4.7,47.4322,2.1876,6548.70,0.8504,
725,2,0,748.7,4.7,136.5282,2.1876,6584.10,0.8504,
725,3,0,465.6,5.4,117.1117,1.5861,4861.52,1.3529,
725,4,0,91.0,7.2,18.0283,2.0144,5007.17,1.4201,
725,5,0,44.1,5.1,8.0436,2.1876,6300.95,0.9375,
725,6,0,245.7,5.7,42.7403,2.2935,6717.12,0.9859,
725,7,0,195.4,5.7,33.9815,2.2935,6731.50,0.9859,
735,0,0,96,19,8.5016,4.4998,6563.81,1.6878,
735,1,0,57,19,5.0840,4.4998,6547.41,1.6878,
735,2,0,97,19,8.5582,4.4998,6582.81,1.6878,
735,3,1,35,12,2.4332,2.5518,4862.37,1.8426,
735,4,0,89,16,10.8608,3.2741,5006.20,2.0012,
735,5,1,56,19,3.4369,4.4998,6299.66,1.6463,
735,6,1,38,13,3.4466,3.2741,6715.80,1.5354,
735,7,1,38,13,1.5631,3.2741,6730.18,1.5354,
739,0,0,535.7,2.1,116.7894,1.8299,6564.01,0.4660,
739,1,0,53.8,2.2,11.6609,1.8423,6549.32,0.4660,
739,2,0,178.8,2.2,38.7178,1.8423,6584.72,0.4660,
739,3,0,146.7,3.0,44.5728,1.3134,4862.10,0.9101,
739,4,0,46.6,3.1,13.3180,1.3953,5007.77,0.8875,
739,5,0,14.4,2.7,3.1169,1.8423,6301.57,0.5749,
739,6,0,90.8,2.2,21.0829,1.7183,6717.71,0.5125,
739,7,0,64.2,2.2,14.9027,1.7183,6732.09,0.5125,
743,0,0,782.3,4.0,147.5106,2.1157,6563.30,0.7603,
743,1,0,147.2,4.2,26.6104,2.2070,6548.55,0.7603,
743,2,0,423.6,4.2,76.5784,2.2070,6583.95,0.7603,
743,3,0,165.0,4.7,42.3829,1.5529,4861.53,1.2003,
743,4,0,68.0,5.6,15.6736,1.7299,5007.31,1.2851,
743,5,0,34.4,4.7,6.2191,2.2070,6300.80,0.8497,
743,6,0,197.2,6.0,33.8238,2.3257,6716.91,1.0240,
743,7,0,150.6,6.0,25.8260,2.3257,6731.29,1.0240,
744,0,0,88.9,2.5,20.3536,1.7419,6563.58,0.5712,
744,1,0,14.0,2.1,3.8066,1.4652,6548.64,0.5712,
744,2,0,26.9,2.1,7.3148,1.4652,6584.04,0.5712,
744,3,0,19.9,2.8,6.7393,1.1751,4862.25,0.9490,
744,4,0,14.4,3.1,4.0931,1.4058,5007.33,0.8753,
744,5,0,10.0,2.8,2.7134,1.4652,6300.89,0.7512,
744,6,0,30.1,2.3,7.2241,1.6627,6717.32,0.5618,
744,7,0,24.6,2.3,5.8943,1.6627,6731.70,0.5618,
748,0,0,169.0,3.3,39.7529,1.6962,6562.95,0.7876,
748,1,0,15.0,3.6,3.2391,1.8464,6548.05,0.7876,
748,2,0,33.4,3.6,7.2217,1.8464,6583.45,0.7876,
748,3,0,44.7,2.9,15.5209,1.1481,4861.33,1.0131,
748,4,0,99.0,3.1,32.1060,1.2302,5006.83,0.9958,
748,5,1,12.2,4.1,1.3348,1.8464,6300.30,0.8779,
748,6,0,39.6,2.7,9.6269,1.6407,6716.47,0.6645,
748,7,0,31.0,2.7,7.5425,1.6407,6730.85,0.6645,
751,0,0,2005.8,8.0,286.2164,2.7958,6563.84,1.1359,
751,1,0,311.3,8.3,42.4941,2.9225,6549.22,1.1359,
751,2,0,957.2,8.3,130.6614,2.9225,6584.62,1.1359,
751,3,0,425,11,78.9072,2.1485,4862.06,1.9790,
751,4,0,89,10,15.1830,2.3314,5006.60,1.7062,
751,5,0,43.9,9.4,5.9987,2.9225,6301.47,1.2787,
751,6,0,217.0,9.5,31.5566,2.7427,6717.14,1.3814,
751,7,0,183.9,9.5,26.7495,2.7427,6731.52,1.3814,
752,0,0,2584,18,214.5266,4.8047,6564.00,1.4741,
752,1,0,286,16,27.1762,4.1998,6549.64,1.4741,
752,2,0,1078,16,102.4318,4.1998,6585.04,1.4741,
752,3,0,451,16,53.5401,3.3608,4862.25,1.8756,
752,4,0,134,16,14.6795,3.6398,5008.10,1.7070,
752,5,0,67,19,6.3934,4.1998,6301.89,1.7653,
752,6,0,339,16,35.4638,3.8160,6718.65,1.6607,
752,7,0,287,16,29.9742,3.8160,6733.03,1.6607,
753,0,0,550.2,2.9,136.6432,1.6063,6564.20,0.7175,
753,1,0,8.8,2.8,2.2885,1.5400,6549.77,0.7175,
753,2,0,27.1,2.8,7.0115,1.5400,6585.17,0.7175,
753,3,0,164.2,4.4,54.0718,1.2117,4862.27,1.4413,
753,4,0,513.5,4.0,163.3755,1.2539,5007.94,1.2665,
753,5,0,13.5,2.6,3.4887,1.5400,6302.02,0.6862,
753,6,0,70.1,2.3,16.5991,1.6853,6717.91,0.5509,
753,7,0,45.9,2.3,10.8722,1.6853,6732.29,0.5509,
754,0,0,162.8,1.9,40.3764,1.6082,6563.51,0.4727,
754,1,0,21.8,2.0,5.1180,1.7023,6548.81,0.4727,
754,2,0,64.3,2.0,15.0578,1.7023,6584.21,0.4727,
754,3,0,55.5,3.0,19.5246,1.1345,4861.75,1.0645,
754,4,0,21.8,4.8,4.5700,1.9037,5007.10,1.0042,
754,5,1,8.1,2.7,0.9087,1.7023,6301.07,0.6308,
754,6,0,33.5,2.1,8.0416,1.6613,6717.34,0.4946,
754,7,0,21.6,2.1,5.1881,1.6613,6731.72,0.4946,
757,0,0,378.6,6.0,68.5269,2.2042,6564.03,1.0880,
757,1,0,70.8,5.8,13.3867,2.1091,6549.33,1.0880,
757,2,0,253.6,5.8,47.9660,2.1091,6584.73,1.0880,
757,3,0,93.6,5.8,23.6651,1.5782,4861.88,1.4544,
757,4,0,286.3,6.4,69.2188,1.6503,5007.67,1.5540,
757,5,0,24.9,7.2,4.7177,2.1091,6301.58,1.3681,
757,6,0,68.8,4.8,13.4822,2.0361,6717.55,0.9422,
757,7,0,48.5,4.8,9.5023,2.0361,6731.93,0.9422,
761,0,0,3878.8,3.9,748.2846,2.0680,6562.68,0.7432,
761,1,0,258.9,3.8,50.1338,2.0603,6548.43,0.7432,
761,2,0,796.8,3.8,154.2923,2.0603,6583.83,0.7432,
761,3,0,870.8,5.6,236.3491,1.4698,4860.85,1.5205,
761,4,0,1758.1,4.3,530.7282,1.3216,5006.10,1.3044,
761,5,0,108.6,3.9,21.0215,2.0603,6300.68,0.7562,
761,6,0,608.0,6.6,116.6917,2.0785,6716.66,1.2611,
761,7,0,488.8,6.6,93.8102,2.0785,6731.04,1.2611,
762,0,0,242,11,28.1682,3.4330,6562.47,1.2938,
762,1,0,107,11,12.3486,3.4457,6548.10,1.2938,
762,2,0,339,11,39.2405,3.4457,6583.50,1.2938,
762,3,1,34,11,4.6589,2.3490,4861.03,1.9289,
762,4,0,107,16,13.5497,3.1450,5007.31,2.0120,
762,5,0,59,13,6.8012,3.4457,6300.35,1.5009,
762,6,0,147,14,14.1855,4.1315,6716.97,1.3157,
762,7,0,129,14,12.4948,4.1315,6731.35,1.3157,
767,0,0,40.2,4.3,8.0126,2.0000,6563.17,0.8554,
767,1,0,19.8,4.3,3.9482,2.0000,6548.77,0.8554,
767,2,0,56.0,4.3,11.1679,2.0000,6584.17,0.8554,
767,3,1,211,70,0.7695,18.4337,4861.73,1.5194,
767,4,0,25.7,4.6,7.8224,1.3108,5007.56,1.3977,
767,5,1,14.3,4.8,2.4272,2.0000,6301.02,0.9535,
767,6,1,9.1,3.0,0.4021,1.3108,6717.16,0.9212,
767,7,1,9.1,3.0,1.8811,1.3108,6731.54,0.9212,
768,0,0,4446,12,699.6009,2.5353,6564.07,1.8473,
768,1,0,590,12,94.1470,2.4992,6549.38,1.8473,
768,2,0,1761,12,281.1494,2.4992,6584.78,1.8473,
768,3,0,963,12,200.9989,1.9123,4862.12,2.5974,
768,4,0,328,17,57.2534,2.2883,5007.93,2.9385,
768,5,0,119,11,19.0352,2.4992,6301.63,1.8098,
768,6,0,688,10,108.0649,2.5394,6717.93,1.5679,
768,7,0,547,10,85.8885,2.5394,6732.31,1.5679,
771,0,0,117,16,9.6201,4.8389,6564.06,1.3297,
771,1,1,50,17,3.8962,5.0474,6550.25,1.3297,
771,2,0,111,17,8.8103,5.0474,6585.65,1.3297,
771,3,1,38,13,3.3916,2.6488,4862.63,1.9284,
771,4,1,51,17,3.9452,3.3533,5009.05,2.0231,
771,5,1,62,21,4.6393,5.0474,6302.51,1.6348,
771,6,1,68,23,3.5191,5.5301,6719.47,1.6361,
771,7,0,70,23,5.0780,5.5301,6733.85,1.6361,
780,0,0,250,11,36.7725,2.7132,6563.49,1.6090,
780,1,0,98,11,14.6036,2.6848,6548.77,1.6090,
780,2,0,315,11,46.8693,2.6848,6584.17,1.6090,
780,3,0,53.4,7.9,10.2497,2.0784,4862.24,1.5221,
780,4,0,187.5,7.5,39.5884,1.8898,5007.36,1.5890,
780,5,1,20.7,6.9,3.0542,2.6848,6301.02,1.0260,
780,6,0,58.2,9.6,8.4792,2.7392,6717.23,1.3911,
780,7,0,45.3,9.6,6.5958,2.7392,6731.61,1.3911,
795,0,0,276.9,3.4,41.7929,2.6432,6562.96,0.5081,
795,1,0,69.1,3.6,9.6302,2.8615,6548.50,0.5081,
795,2,0,196.0,3.6,27.3220,2.8615,6583.90,0.5081,
795,3,0,60.5,7.2,9.1249,2.6470,4861.63,1.0779,
795,4,0,39.1,6.5,6.4579,2.4135,5006.84,1.0734,
795,5,0,15.0,3.7,2.0884,2.8615,6300.75,0.5204,
795,6,0,69.6,4.3,9.8341,2.8254,6716.99,0.6061,
795,7,0,53.5,4.3,7.5513,2.8254,6731.37,0.6061,
807,0,0,381.2,3.6,74.0416,2.0540,6563.73,0.7045,
807,1,0,69.4,3.6,13.5626,2.0419,6549.10,0.7045,
807,2,0,192.2,3.6,37.5471,2.0419,6584.50,0.7045,
807,3,0,71.3,4.0,19.3497,1.4697,4861.78,1.0834,
807,4,0,28.7,6.3,4.1184,2.7785,5008.51,0.9016,
807,5,0,18.7,3.2,3.6499,2.0419,6301.35,0.6338,
807,6,0,67.8,5.3,11.2252,2.4109,6717.48,0.8749,
807,7,0,59.4,5.3,9.8229,2.4109,6731.86,0.8749,
884,0,0,210.6,3.8,40.5749,2.0704,6562.63,0.7408,
884,1,0,36.7,4.2,6.4765,2.2629,6548.15,0.7408,
884,2,0,103.3,4.2,18.2180,2.2629,6583.55,0.7408,
884,3,0,33.0,5.0,8.7283,1.5086,4861.58,1.3176,
884,4,0,20.0,3.8,6.9447,1.1506,5007.27,1.3231,
884,5,1,13.7,4.6,2.0872,2.2629,6300.40,0.8050,
884,6,0,39.4,5.5,7.4580,2.1077,6716.55,1.0482,
884,7,0,27.3,5.5,5.1588,2.1077,6730.93,1.0482,
891,0,0,435.8,6.1,79.2034,2.1950,6563.62,1.1029,
891,1,0,63.9,5.9,11.9801,2.1284,6548.89,1.1029,
891,2,0,206.2,5.9,38.6548,2.1284,6584.29,1.1029,
891,3,0,107.8,6.4,26.9208,1.5978,4862.05,1.6078,
891,4,0,56.0,7.5,11.4455,1.9506,5007.46,1.5429,
891,5,0,20.9,5.2,3.9231,2.1284,6301.14,0.9768,
891,6,0,73.0,6.0,13.4337,2.1685,6717.50,1.0992,
891,7,0,52.2,6.0,9.5969,2.1685,6731.88,1.0992,
892,0,0,618.4,9.5,100.8273,2.4470,6563.78,1.5441,
892,1,0,75.1,9.1,12.7600,2.3483,6548.97,1.5441,
892,2,0,238.4,9.1,40.5017,2.3483,6584.37,1.5441,
892,3,0,104.6,6.6,27.4209,1.5221,4862.34,1.7263,
892,4,0,36.8,7.6,8.5400,1.7168,5007.02,1.7706,
892,5,1,24.3,8.1,3.6390,2.3483,6301.22,1.3759,
892,6,0,56.1,6.9,10.6424,2.1039,6717.62,1.3171,
892,7,0,40.1,6.9,7.5977,2.1039,6732.00,1.3171,
901,0,0,1510.4,3.3,313.1215,1.9244,6563.56,0.6838,
901,1,0,50.8,3.2,10.9238,1.8540,6548.92,0.6838,
901,2,0,135.3,3.2,29.1178,1.8540,6584.32,0.6838,
901,3,0,405.7,5.1,116.0053,1.3953,4861.67,1.4719,
901,4,0,871.1,4.9,246.9404,1.4073,5007.29,1.3935,
901,5,0,56.8,3.5,12.2201,1.8540,6301.17,0.7612,
901,6,0,270.5,3.8,56.8068,1.8995,6717.15,0.8040,
901,7,0,183.2,3.8,38.4671,1.8995,6731.53,0.8040,
902,0,0,897.4,6.0,161.2330,2.2204,6563.07,1.0736,
902,1,0,96.9,5.9,17.7045,2.1825,6548.12,1.0736,
902,2,0,311.2,5.9,56.8788,2.1825,6583.52,1.0736,
902,3,0,144.7,6.7,40.1813,1.4364,4861.50,1.8640,
902,4,0,29.5,8.4,6.6828,1.7639,5006.51,1.9104,
902,5,0,21.1,6.6,3.8598,2.1825,6300.37,1.2019,
902,6,0,107.6,6.9,17.1357,2.5061,6716.19,1.0922,
902,7,0,89.5,6.9,14.2517,2.5061,6730.57,1.0922,
903,0,0,348,10,49.0023,2.8314,6563.67,1.4283,
903,1,0,87.2,9.6,12.9952,2.6764,6549.44,1.4283,
903,2,0,248.6,9.6,37.0490,2.6764,6584.84,1.4283,
903,3,0,104,13,18.5691,2.2403,4862.96,2.2881,
903,4,0,217,16,38.8537,2.2282,5007.54,2.9183,
903,5,0,91,15,13.5006,2.6764,6301.69,2.2116,
903,6,0,191,11,29.5081,2.5808,6717.78,1.7399,
903,7,0,132,11,20.3777,2.5808,6732.16,1.7399,
907,0,0,127.5,3.0,29.4576,1.7268,6564.12,0.6878,
907,1,0,10.2,2.7,2.6203,1.5594,6549.34,0.6878,
907,2,0,31.2,2.7,7.9918,1.5594,6584.74,0.6878,
907,3,0,33.4,3.5,12.1177,1.1000,4862.16,1.2646,
907,4,0,35.2,4.4,9.5894,1.4639,5008.13,1.2009,
907,5,1,8.8,2.9,2.2288,1.5594,6301.60,0.7534,
907,6,0,42.9,3.1,9.6080,1.7832,6717.80,0.6901,
907,7,0,27.9,3.1,6.2475,1.7832,6732.18,0.6901,
909,0,0,241.5,4.3,33.3602,2.8877,6563.35,0.5886,
909,1,0,22.1,4.1,3.1925,2.7635,6548.78,0.5886,
909,2,0,90.3,4.1,13.0319,2.7635,6584.18,0.5886,
909,3,0,44.6,4.2,10.4542,1.7023,4861.46,0.9952,
909,4,0,7.6,1.9,3.2063,0.9444,5007.57,0.7990,
909,5,1,12.2,4.1,1.2303,2.7635,6301.03,0.5882,
909,6,0,24.4,4.6,3.9102,2.4882,6717.05,0.7414,
909,7,0,15.8,4.6,2.5354,2.4882,6731.43,0.7414,
912,0,0,801.4,4.6,183.1729,1.7454,6563.59,1.0605,
912,1,0,96.0,4.6,22.1914,1.7251,6548.86,1.0605,
912,2,0,290.7,4.6,67.2192,1.7251,6584.26,1.0605,
912,3,0,192.0,5.9,59.7404,1.2822,4861.87,1.8432,
912,4,0,39.1,5.1,13.4856,1.1563,5007.17,1.7727,
912,5,0,18.4,4.7,4.2514,1.7251,6301.11,1.0892,
912,6,0,128.0,4.6,31.0963,1.6418,6717.26,1.1245,
912,7,0,92.1,4.6,22.3714,1.6418,6731.64,1.1245,
923,0,0,882.4,5.7,143.5484,2.4524,6562.43,0.9215,
923,1,0,123.2,5.7,20.0297,2.4541,6547.84,0.9215,
923,2,0,383.9,5.7,62.4132,2.4541,6583.24,0.9215,
923,3,0,133.3,5.8,34.2920,1.5506,4860.73,1.4814,
923,4,0,67.6,7.0,13.1281,2.0529,5006.89,1.3599,
923,5,0,25.5,8.2,4.1534,2.4541,6300.09,1.3258,
923,6,0,185.9,6.4,29.5947,2.5056,6716.37,1.0224,
923,7,0,138.4,6.4,22.0427,2.5056,6730.75,1.0224,
928,0,0,1162.4,4.3,254.7687,1.8203,6563.57,0.9474,
928,1,0,134.2,4.3,29.6987,1.8024,6548.76,0.9474,
928,2,0,414.4,4.3,91.7225,1.8024,6584.16,0.9474,
928,3,0,285.8,6.4,88.6775,1.2857,4861.72,1.9878,
928,4,0,82.0,6.0,22.5447,1.4509,5007.33,1.6397,
928,5,0,26.2,5.7,5.8034,1.8024,6301.01,1.2701,
928,6,0,166.4,5.6,36.0764,1.8398,6717.13,1.2062,
928,7,0,119.5,5.6,25.9197,1.8398,6731.51,1.2062,
931,0,0,785.9,3.1,172.9526,1.8129,6564.04,0.6723,
931,1,0,86.1,3.1,18.8474,1.8222,6549.27,0.6723,
931,2,0,256.1,3.1,56.0589,1.8222,6584.67,0.6723,
931,3,0,224.2,6.2,65.0128,1.3757,4862.15,1.8104,
931,4,0,47.9,8.9,9.1068,2.0975,5007.49,1.6834,
931,5,0,18.9,4.0,4.1384,1.8222,6301.52,0.8793,
931,6,0,120.4,3.4,25.3704,1.8928,6717.66,0.7093,
931,7,0,93.2,3.4,19.6540,1.8928,6732.04,0.7093,
936,0,0,438.3,3.5,94.6685,1.8472,6562.91,0.7635,
936,1,0,56.6,3.6,12.0872,1.8685,6548.05,0.7635,
936,2,0,174.1,3.6,37.1800,1.8685,6583.45,0.7635,
936,3,0,76.9,5.3,18.2463,1.6823,4861.21,1.2494,
936,4,0,66.1,5.5,14.9062,1.7698,5006.95,1.2326,
936,5,1,21.1,7.0,3.2261,1.8685,6300.30,1.4991,
936,6,0,98.6,3.6,21.2759,1.8497,6716.62,0.7776,
936,7,0,72.3,3.6,15.6008,1.8497,6731.00,0.7776,
937,0,0,25.6,2.4,5.4211,1.8826,6563.01,0.5008,
937,1,1,8.1,2.7,1.0083,2.1464,6548.06,0.5008,
937,2,0,9.1,2.7,1.6946,2.1464,6583.46,0.5008,
937,3,0,12.6,3.9,3.7095,1.3553,4861.98,1.1478,
937,4,1,9.1,3.0,2.5535,1.1951,5007.62,1.0074,
937,5,1,10.6,3.5,0.3138,2.1464,6300.31,0.6560,
937,6,0,9.5,1.8,2.7225,1.3989,6717.07,0.5243,
937,7,0,6.3,1.8,1.8075,1.3989,6731.45,0.5243,
943,0,0,4708,11,704.0455,2.6679,6562.59,1.6167,
943,1,0,699,11,103.5596,2.6929,6547.95,1.6167,
943,2,0,2130,11,315.6022,2.6929,6583.35,1.6167,
943,3,0,1053,12,224.4724,1.8706,4860.92,2.6642,
943,4,0,259,14,43.5442,2.3724,5006.73,2.3980,
943,5,0,119,12,17.5895,2.6929,6300.20,1.7391,
943,6,0,631,14,95.8657,2.6280,6716.39,2.1246,
943,7,0,511,14,77.5988,2.6280,6730.77,2.1246,
980,0,0,932.7,3.0,212.3487,1.7523,6564.16,0.6835,
980,1,0,80.4,2.9,18.8297,1.7038,6549.46,0.6835,
980,2,0,251.4,2.9,58.8617,1.7038,6584.86,0.6835,
980,3,0,247.7,4.6,74.7153,1.3228,4862.25,1.3836,
980,4,0,165.2,4.6,49.7815,1.3236,5007.88,1.3734,
980,5,0,27.9,4.3,6.5240,1.7038,6301.72,1.0104,
980,6,0,188.6,3.4,42.7322,1.7609,6718.04,0.7746,
980,7,0,123.9,3.4,28.0781,1.7609,6732.42,0.7746,
990,0,0,2177.8,2.2,538.9019,1.6122,6561.36,0.5456,
990,1,0,36.2,2.3,8.4507,1.7096,6546.66,0.5456,
990,2,0,116.6,2.3,27.2185,1.7096,6582.06,0.5456,
990,3,0,633.5,2.7,218.4550,1.1568,4860.10,0.9203,
990,4,0,2783.1,2.8,945.4290,1.1744,5005.59,0.9596,
990,5,0,26.6,4.5,6.2173,1.7096,6298.91,1.0453,
990,6,0,183.7,4.3,44.7219,1.6390,6715.16,1.0384,
990,7,0,128.8,4.3,31.3547,1.6390,6729.54,1.0384,
1014,0,0,683.3,3.2,136.8619,1.9918,6563.81,0.6385,
1014,1,0,99.8,3.2,19.8986,2.0012,6549.05,0.6385,
1014,2,0,287.0,3.2,57.2094,2.0012,6584.45,0.6385,
1014,3,0,157.1,4.4,42.5379,1.4731,4861.87,1.1872,
1014,4,0,59.2,7.0,9.4768,2.4935,5007.44,1.1186,
1014,5,0,20.7,3.5,4.1338,2.0012,6301.30,0.6909,
1014,6,0,120.4,2.8,22.8100,2.1054,6717.34,0.5359,
1014,7,0,92.9,2.8,17.6052,2.1054,6731.72,0.5359,
1029,0,0,159.5,8.7,23.3603,2.7238,6563.78,1.2701,
1029,1,0,71,10,8.8905,3.1792,6548.77,1.2701,
1029,2,0,168,10,21.1244,3.1792,6584.17,1.2701,
1029,3,0,57,11,8.1418,2.7848,4862.54,1.5198,
1029,4,0,126,12,16.4523,3.0529,5008.12,1.5713,
1029,5,0,41.7,9.0,5.2385,3.1792,6301.02,1.1329,
1029,6,0,66.4,7.5,10.0991,2.6245,6717.33,1.1470,
1029,7,0,44.1,7.5,6.7095,2.6245,6731.71,1.1470,
1030,0,0,286.6,3.3,63.8063,1.7921,6563.92,0.7254,
1030,1,0,19.1,3.2,4.3177,1.7643,6549.14,0.7254,
1030,2,0,71.2,3.2,16.0889,1.7643,6584.54,0.7254,
1030,3,0,76.5,4.8,22.8058,1.3389,4861.85,1.4431,
1030,4,0,55.6,3.9,17.2456,1.2870,5007.61,1.1984,
1030,5,1,16.7,5.6,1.5293,1.7643,6301.39,1.2564,
1030,6,0,63.6,3.0,14.5538,1.7443,6717.47,0.6775,
1030,7,0,42.8,3.0,9.7851,1.7443,6731.85,0.6775,
1032,0,0,562.4,3.3,131.0613,1.7121,6564.27,0.7632,
1032,1,0,25.9,3.3,6.0631,1.7047,6549.58,0.7632,
1032,2,0,85.0,3.3,19.8857,1.7047,6584.98,0.7632,
1032,3,0,139.9,3.6,46.4743,1.2008,4862.36,1.1880,
1032,4,0,185.7,4.2,58.0584,1.2763,5008.01,1.3048,
1032,5,0,29.0,8.8,6.7831,1.7047,6301.83,2.0613,
1032,6,0,140.1,2.7,32.7577,1.7063,6718.11,0.6331,
1032,7,0,96.0,2.7,22.4432,1.7063,6732.49,0.6331,
1041,0,0,45.6,4.1,10.5788,1.7211,6563.89,0.9404,
1041,1,0,15.7,4.8,3.0729,2.0385,6549.48,0.9404,
1041,2,0,29.3,4.8,5.7436,2.0385,6584.88,0.9404,
1041,3,0,11.3,2.3,5.7240,0.7893,4862.07,1.1791,
1041,4,0,13.9,2.6,5.8830,0.9448,5007.62,1.1035,
1041,5,1,14.7,4.9,0.6525,2.0385,6301.73,0.9590,
1041,6,0,20.1,5.7,2.8850,2.7833,6717.82,0.8208,
1041,7,0,22.8,5.7,3.2651,2.7833,6732.20,0.8208,


==> anc/table6.csv <==
CIG,f_logNiiHa,l_logNiiHa,logNiiHa,e_logNiiHa,f_logOiiiHb,l_logOiiiHb,logOiiiHb,e_logOiiiHb,f_logSiiHa,l_logSiiHa,logSiiHa,e_logSiiHa,f_logOiHa,l_logOiHa,logOiHa,e_logOiHa
11,1,0,-0.4815,0.0028,1,0,-0.614,0.015,1,0,-0.5814,0.0028,1,0,-1.6132,0.0028
16,1,1,-0.212,0.089,0,0,-0.06,0.14,1,1,0.035,0.089,1,1,-0.053,0.089
19,1,0,0.025,0.067,1,0,0.07,0.13,1,0,0.011,0.067,1,1,-0.217,0.067
56,1,0,-0.31933,0.0009,1,0,-0.6795,0.0054,1,0,-0.63006,0.0009,1,0,-1.64935,0.0009
60,1,0,-0.4241,0.0027,1,0,-0.372,0.012,1,0,-0.3988,0.0027,1,0,-1.5158,0.0027
187,1,0,0.128,0.027,1,0,0.666,0.093,1,0,-0.278,0.027,1,1,-0.767,0.027
189,0,0,0,0.14,0,0,-0.71,0.14,0,0,0.2,0.14,0,0,0.03,0.14
198,1,0,-0.4652,0.0083,1,0,-0.492,0.048,1,0,-0.8553,0.0083,1,1,-1.2939,0.0083
199,1,0,-0.4494,0.003,1,0,-0.551,0.017,1,0,-0.5445,0.003,1,1,-1.5818,0.003
203,1,0,-0.352,0.01,1,1,-0.502,0.051,1,0,-0.492,0.01,1,1,-0.924,0.01
207,1,0,-0.4713,0.0046,1,0,-0.187,0.026,1,0,-0.3018,0.0046,1,1,-1.151,0.0047
208,1,0,-0.4147,0.0065,1,0,-0.369,0.035,1,0,-0.3622,0.0065,1,1,-1.2464,0.0066
211,1,0,0.268,0.047,1,0,0.56,0.13,1,0,0.004,0.047,1,1,-0.523,0.047
212,1,0,-0.459,0.011,1,0,-0.099,0.033,1,0,-0.278,0.011,1,1,-0.965,0.011
213,1,0,0.175,0.027,1,0,0.375,0.081,1,0,-0.081,0.027,1,0,-0.532,0.027
216,1,0,-0.3982,0.0091,1,1,0.059,0.052,1,0,-0.56,0.0091,1,1,-1.2536,0.0091
217,1,0,-0.47247,0.0009,1,0,-0.7975,0.006,1,0,-0.64656,0.0009,1,0,-1.70201,0.0009
220,1,0,-0.014,0.032,1,0,0.33,0.14,1,1,-0.25,0.032,1,1,-0.591,0.032
221,1,0,-0.2938,0.0064,1,0,-0.204,0.028,1,0,-0.6063,0.0064,1,1,-1.263,0.0064
222,1,0,-0.3497,0.0065,1,1,-0.63,0.033,1,0,-0.6561,0.0065,1,1,-1.2582,0.0065
223,1,0,-0.4771,0.0058,1,0,-0.49,0.027,1,0,-0.811,0.0058,1,0,-1.3429,0.0058
225,1,0,-0.29,0.018,1,1,-0.477,0.055,1,0,-0.569,0.018,1,1,-0.816,0.018
226,1,0,-0.104,0.018,1,0,0.668,0.072,1,0,-0.283,0.018,1,1,-0.92,0.018
228,1,0,-0.2457,0.008,1,0,-0.393,0.037,1,0,-0.6502,0.008,1,0,-1.1395,0.008
229,1,0,-0.361,0.011,1,1,-0.414,0.036,1,0,-0.428,0.011,1,1,-1.116,0.011
231,1,0,-0.2815,0.0038,1,0,-0.318,0.027,1,0,-0.439,0.0038,1,0,-1.2955,0.0038
233,1,0,0.19,0.078,0,0,-0.33,0.14,1,1,0.221,0.078,1,1,-0.268,0.078
237,1,0,0.001,0.066,0,0,0.77,0.14,1,1,-0.174,0.066,1,1,-0.236,0.066
238,1,0,-0.32461,0.00079,1,0,-0.5701,0.0058,1,0,-0.61915,0.00079,1,0,-1.69021,0.00079
241,1,0,-0.469,0.0025,1,0,-0.362,0.012,1,0,-0.4444,0.0025,1,0,-1.598,0.0025
242,1,0,-0.767,0.0017,1,0,0.1514,0.0079,1,0,-0.4224,0.0017,1,0,-1.3789,0.0017
243,1,1,-0.04,0.13,0,0,0.11,0.14,1,1,0.49,0.13,1,1,0.07,0.13
244,1,0,-0.299,0.013,1,0,0.141,0.045,1,1,-0.353,0.013,1,1,-0.951,0.013
247,1,0,-0.9192,0.0011,1,0,0.2791,0.0049,1,0,-0.5307,0.0011,1,0,-1.4568,0.0011
248,1,0,-0.0189,0.0014,1,0,0.9537,0.0061,1,0,-0.2031,0.0014,1,0,-0.7978,0.0014
249,1,0,-0.5095,0.0054,1,0,-0.23,0.02,1,0,-0.2991,0.0054,1,0,-1.2715,0.0054
250,1,0,-0.533,0.0026,1,0,0.201,0.013,1,0,-0.3275,0.0026,1,0,-0.9679,0.0026
254,1,0,-0.3932,0.0019,1,0,-0.7764,0.0097,1,0,-0.6919,0.0019,1,0,-1.6781,0.0019
257,1,1,-0.06,0.13,0,0,-0.39,0.14,1,1,0.46,0.13,1,1,-0.07,0.13
258,1,0,-0.3248,0.0008,1,0,-0.5507,0.0039,1,0,-0.49432,0.0008,1,0,-1.58578,0.0008
260,1,0,-0.4723,0.0078,1,0,-0.32,0.04,1,0,-0.5059,0.0078,1,1,-1.1886,0.0078
264,1,0,-0.06,0.11,1,-1,0.55,0.14,1,1,0.07,0.11,1,1,-0.08,0.11
265,1,0,-0.8675,0.0033,1,0,0.098,0.02,1,0,-0.3931,0.0033,1,0,-1.3433,0.0033
268,1,0,-0.492,0.012,1,0,-0.112,0.049,1,0,-0.382,0.012,1,1,-0.938,0.012
269,1,0,0.167,0.093,1,-1,-0.22,0.15,1,1,0.15,0.094,1,1,-0.244,0.094
270,1,0,-0.338,0.00075,1,0,-0.3028,0.0043,1,0,-0.57302,0.00075,1,0,-1.65272,0.00075
272,1,0,-0.4913,0.0012,1,0,-0.6241,0.0061,1,0,-0.5206,0.0012,1,0,-1.5591,0.0012
273,1,0,-0.2935,0.0012,1,0,-0.8148,0.0079,1,0,-0.6715,0.0012,1,0,-1.7096,0.0012
274,1,0,-0.16101,0.0008,1,0,-0.2097,0.0071,1,0,-0.51658,0.0008,1,0,-1.41929,0.0008
275,1,0,-0.219,0.013,1,0,-0.151,0.063,1,0,-0.6,0.013,1,1,-0.95,0.013
276,1,0,-1.3492,0.0016,1,0,0.558,0.0071,1,0,-0.7853,0.0016,1,0,-1.7161,0.0016
278,1,0,-0.137,0.018,1,0,0.389,0.062,1,0,-0.076,0.018,1,0,-0.711,0.018
280,1,0,-0.425,0.022,1,0,-0.22,0.1,1,0,-0.221,0.022,1,1,-0.76,0.023
281,1,0,-0.21,0.028,1,0,-0.219,0.091,1,1,-0.535,0.028,1,1,-0.674,0.028
282,1,0,-0.2515,0.0059,1,0,-0.233,0.039,1,0,-0.4442,0.0059,1,0,-1.2234,0.0059
284,1,0,-0.4998,0.0019,1,0,-0.6297,0.0077,1,0,-0.5416,0.0019,1,0,-1.5951,0.0019
286,1,0,-0.029,0.098,1,-1,-0.13,0.14,1,1,0.233,0.098,1,1,-0.213,0.098
287,1,0,-0.3676,0.0026,1,0,-0.557,0.014,1,0,-0.6012,0.0026,1,0,-1.6601,0.0026
288,1,0,-0.4917,0.0036,1,0,-0.634,0.019,1,0,-0.5323,0.0036,1,0,-1.3892,0.0036
289,1,0,-0.248,0.012,1,0,0.205,0.056,1,0,-0.434,0.012,1,1,-1.092,0.012
290,1,0,-0.797,0.014,1,0,-0.048,0.056,1,0,-0.233,0.014,1,1,-1.081,0.015
291,1,0,-0.5637,0.0029,1,0,-0.331,0.011,1,0,-0.3721,0.0029,1,0,-1.5286,0.0029
293,1,1,-1.057,0.013,1,0,-0.07,0.11,1,0,-0.455,0.013,1,1,-0.915,0.013
294,1,0,-0.541,0.01,1,0,-0.106,0.062,1,0,-0.383,0.01,1,0,-1.159,0.01
296,1,0,-0.4019,0.0052,1,0,-0.438,0.023,1,0,-0.4965,0.0052,1,0,-1.3311,0.0053
298,1,0,0.123,0.032,1,0,0.234,0.087,1,0,-0.195,0.032,1,0,-0.558,0.032
299,1,0,-0.7968,0.0063,1,0,0.165,0.035,1,0,-0.4211,0.0063,1,0,-1.1136,0.0064
300,1,0,-1.0835,0.0014,1,0,0.3412,0.0075,1,0,-0.4867,0.0014,1,0,-1.4049,0.0014
302,1,0,-0.291,0.0013,1,0,-0.313,0.015,1,0,-0.5686,0.0013,1,0,-1.4646,0.0013
303,0,0,0,0.14,0,0,-0.92,0.14,0,0,0.47,0.14,0,0,0.14,0.14
305,1,0,0.123,0.081,1,-1,0.3,0.14,1,1,0.063,0.081,1,1,-0.134,0.081
306,1,0,-0.4254,0.0064,1,0,-0.445,0.026,1,0,-0.3382,0.0064,1,1,-1.2582,0.0065
307,1,0,-0.078,0.03,1,-1,-0.08,0.14,1,0,-0.235,0.03,1,1,-0.752,0.03
308,1,0,-0.194,0.02,1,0,0.06,0.1,1,0,-0.487,0.02,1,1,-0.826,0.02
310,1,0,0.079,0.04,1,0,-0.083,0.088,1,1,-0.294,0.04,1,1,-0.436,0.04
311,1,0,-0.4147,0.0013,1,0,-0.6655,0.0046,1,0,-0.5889,0.0013,1,0,-1.6438,0.0013
313,1,0,-0.185,0.015,1,0,-0.124,0.075,1,1,-0.629,0.015,1,1,-0.875,0.015
314,1,0,-0.371,0.0031,1,0,-0.205,0.015,1,0,-0.7049,0.0031,1,1,-1.5351,0.0031
316,0,0,0,0.14,0,0,0.51,0.14,0,0,0.31,0.14,0,0,0.04,0.14
318,1,0,-0.093,0.027,1,1,0.18,0.12,1,1,-0.329,0.027,1,1,-0.641,0.027
321,1,0,-0.5486,0.0052,1,0,-0.269,0.027,1,0,-0.4056,0.0052,1,0,-1.1591,0.0052
322,1,0,-0.3777,0.0035,1,0,-0.425,0.017,1,0,-0.4189,0.0035,1,1,-1.5127,0.0035
323,1,0,-0.3495,0.0082,1,0,-0.319,0.037,1,0,-0.5113,0.0082,1,1,-1.3366,0.0083
325,1,0,-0.261,0.021,1,-1,0.12,0.14,1,0,-0.567,0.021,1,1,-0.844,0.021
327,1,0,-0.13,0.031,1,0,-0.06,0.098,1,0,-0.233,0.031,1,1,-0.719,0.031
329,1,0,0.169,0.034,1,0,0.252,0.075,1,0,-0.047,0.034,1,1,-0.446,0.034
331,1,0,-0.118,0.052,0,0,-0.48,0.15,1,1,-0.879,0.052,1,1,-0.454,0.052
332,1,0,-0.0768,0.0052,1,0,0.557,0.017,1,0,-0.2387,0.0052,1,0,-0.8135,0.0052
333,1,0,-0.217,0.026,1,0,-0.03,0.12,1,1,-0.411,0.026,1,1,-0.728,0.026
334,1,0,-0.437,0.017,1,0,-0.01,0.1,1,0,-0.031,0.017,1,0,-0.77,0.017
335,1,0,-0.3681,0.008,1,0,-0.146,0.054,1,0,-0.4645,0.008,1,1,-1.1156,0.008
337,1,0,0.135,0.024,1,0,0.459,0.096,1,0,-0.245,0.024,1,1,-0.658,0.024
338,1,0,-0.063,0.029,1,0,0.039,0.06,1,0,-0.125,0.029,1,0,-0.497,0.029
339,1,0,-0.3176,0.00086,1,0,-0.5737,0.0045,1,0,-0.66133,0.00086,1,0,-1.53576,0.00086
340,1,0,-0.3729,0.0067,1,0,-0.296,0.047,1,0,-0.5417,0.0067,1,1,-1.2711,0.0067
343,1,0,-0.4745,0.0028,1,0,-0.573,0.013,1,0,-0.5402,0.0028,1,0,-1.6478,0.0028
344,1,0,-0.356,0.01,1,0,-0.268,0.042,1,0,-0.296,0.01,1,1,-1.075,0.01
348,1,0,-0.66265,0.00095,1,0,0.0804,0.0049,1,0,-0.47397,0.00095,1,0,-1.40085,0.00095
350,1,0,0.012,0.026,1,0,0.61,0.13,1,0,-0.152,0.026,1,0,-0.66,0.026
352,1,0,-1.00886,0.00028,1,0,0.3917,0.0015,1,0,-0.67974,0.00028,1,0,-1.8436,0.00028
353,1,0,-0.5043,0.0018,1,0,-0.5965,0.008,1,0,-0.534,0.0018,1,0,-1.6235,0.0018
354,1,0,-0.5256,0.0089,1,0,-0.109,0.042,1,0,-0.2632,0.0089,1,1,-1.1406,0.009
355,1,0,-0.46576,0.00085,1,0,-0.5385,0.0048,1,0,-0.47545,0.00085,1,0,-1.57351,0.00085
356,1,0,-0.5377,0.0028,1,0,-0.215,0.012,1,0,-0.3366,0.0028,1,0,-1.4204,0.0028
360,1,0,-0.439,0.003,1,0,-0.329,0.011,1,0,-0.4459,0.003,1,0,-1.3514,0.003
364,1,0,-0.3905,0.0011,1,0,-0.4752,0.0063,1,0,-0.5509,0.0011,1,0,-1.6326,0.0011
365,1,0,-0.41432,0.00083,1,0,-0.5912,0.004,1,0,-0.55887,0.00083,1,0,-1.88314,0.00083
366,1,0,-0.3271,0.0018,1,0,-0.519,0.012,1,0,-0.6284,0.0018,1,0,-1.5925,0.0018
367,1,0,-0.4113,0.0077,1,0,-0.364,0.037,1,0,-0.4245,0.0077,1,1,-1.1631,0.0077
368,1,0,-0.3939,0.0022,1,0,-0.641,0.013,1,0,-0.7224,0.0022,1,0,-1.4899,0.0022
370,1,0,-0.4534,0.0017,1,0,-0.66,0.011,1,0,-0.7552,0.0017,1,0,-1.7784,0.0017
372,1,0,-0.365,0.0067,1,0,-0.413,0.025,1,0,-0.5418,0.0067,1,1,-1.2255,0.0067
373,1,0,-0.3969,0.0043,1,0,-0.586,0.02,1,0,-0.5756,0.0043,1,0,-1.5225,0.0044
374,1,0,-0.2043,0.0071,1,0,-0.09,0.033,1,0,-0.4434,0.0071,1,0,-0.9277,0.0071
375,1,0,-0.061,0.034,1,0,0.16,0.11,1,0,-0.384,0.034,1,1,-0.633,0.034
377,1,0,-0.5935,0.0034,1,0,-0.223,0.02,1,0,-0.4111,0.0034,1,0,-1.4489,0.0034
378,1,0,0.209,0.048,1,0,0.27,0.1,1,1,-0.055,0.048,1,1,-0.41,0.048
380,1,1,-0.03,0.14,1,-1,0.23,0.14,1,1,0.22,0.14,1,1,-0.01,0.14
381,1,0,0.314,0.041,1,-1,0.44,0.14,1,0,0.031,0.041,1,0,-0.434,0.041
383,1,0,-0.424085,9.2e-05,1,0,-0.4724,0.001,1,0,-0.705241,9.2e-05,1,0,-2.223274,9.2e-05
384,1,0,-0.3826,0.0073,1,0,-0.473,0.03,1,0,-0.64,0.0073,1,1,-1.2032,0.0073
386,1,0,-0.2562,0.0038,1,0,-0.375,0.019,1,0,-0.4102,0.0038,1,1,-1.4857,0.0038
387,0,0,0,0.15,0,0,0.73,0.14,0,0,0.83,0.15,0,0,0.04,0.15
391,1,0,-0.6223,0.0081,1,0,0.126,0.026,1,0,-0.284,0.0081,1,0,-1.1976,0.0081
392,1,0,0.199,0.022,1,0,0.368,0.072,1,0,0.143,0.022,1,0,-0.404,0.022
393,1,0,-0.47693,0.00018,1,0,-0.0615,0.0011,1,0,-0.62032,0.00018,1,0,-1.89202,0.00018
395,1,0,0.312,0.036,1,0,0.521,0.08,1,0,0.037,0.036,1,0,-0.402,0.036
396,0,0,0,0.14,1,-1,-0.25,0.15,0,0,-0.31,0.14,0,0,0.05,0.14
398,1,0,-0.3876,0.0098,1,0,-0.313,0.034,1,0,-0.6676,0.0098,1,1,-1.1784,0.0099
399,1,0,-0.4513,0.0022,1,0,-0.353,0.028,1,0,-0.7277,0.0022,1,0,-1.5205,0.0022
400,1,0,0.135,0.035,1,0,0.36,0.11,1,0,-0.148,0.035,1,1,-0.454,0.035
401,1,0,-0.1829,0.0077,1,0,0.194,0.045,1,0,-0.4371,0.0077,1,1,-1.1674,0.0077
403,1,0,-0.281,0.018,1,0,-0.24,0.13,1,0,-0.41,0.018,1,1,-0.842,0.018
405,1,0,-0.4572,0.0028,1,0,-0.766,0.014,1,0,-0.4832,0.0028,1,0,-1.5888,0.0028
406,1,0,-0.4328,0.0023,1,0,-0.588,0.012,1,0,-0.5018,0.0023,1,0,-1.594,0.0023
407,1,0,-1.1472,0.0012,1,0,0.5433,0.0051,1,0,-0.6147,0.0012,1,0,-1.5782,0.0012
408,1,0,-0.4499,0.0057,1,0,-0.354,0.022,1,0,-0.4111,0.0057,1,0,-1.325,0.0058
409,1,0,-0.4845,0.0018,1,0,-0.379,0.012,1,0,-0.4508,0.0018,1,0,-1.5591,0.0018
410,1,0,-0.47429,0.00033,1,0,-0.1535,0.0015,1,0,-0.55638,0.00033,1,0,-1.71861,0.00033
411,1,0,-0.136,0.02,1,0,0.187,0.072,1,1,-0.4,0.02,1,1,-0.771,0.02
412,0,0,0,0.14,0,0,-0.29,0.15,0,0,0.34,0.14,0,0,0.02,0.14
413,1,0,0.086,0.029,1,0,-0.052,0.084,1,0,-0.094,0.029,1,0,-0.402,0.029
414,1,0,-0.2808,0.0091,1,0,0.237,0.041,1,0,-0.4612,0.0091,1,0,-1.0698,0.0091
415,1,1,-0.187,0.094,0,0,-1.36,0.14,1,1,-0.105,0.094,1,1,-0.056,0.094
416,1,0,-0.616,0.0017,1,0,-0.0114,0.0089,1,0,-0.4305,0.0017,1,0,-1.4389,0.0017
417,1,0,-0.4016,0.0094,1,1,-0.47,0.043,1,0,-0.9636,0.0094,1,1,-1.158,0.0094
418,1,0,-0.4442,0.0025,1,0,-0.452,0.012,1,0,-0.4669,0.0025,1,0,-1.3972,0.0025
419,1,0,-0.1601,0.0059,1,0,-0.054,0.028,1,0,-0.4631,0.0059,1,0,-1.1637,0.0059
420,1,0,-0.164,0.026,1,1,0.769,0.098,1,1,-0.558,0.026,1,1,-0.616,0.026
423,1,0,0.082,0.043,1,-1,0.46,0.15,1,1,-0.224,0.043,1,1,-0.506,0.043
425,1,1,-0.268,0.079,0,0,0.8,0.15,1,1,0.513,0.079,1,1,-0.251,0.079
426,1,0,0.07,0.14,0,0,0.21,0.14,1,1,0.42,0.14,1,1,-0.06,0.14
427,1,0,-0.1727,0.0063,1,0,-0.182,0.029,1,0,-0.4081,0.0063,1,0,-1.1027,0.0063
428,1,0,-0.553,0.018,1,0,-0.199,0.083,1,0,-0.24,0.018,1,1,-0.852,0.018
429,1,0,-0.226,0.019,1,1,0.53,0.13,1,0,-0.559,0.019,1,1,-0.817,0.019
431,1,0,-0.3663,0.0031,1,0,-0.549,0.019,1,0,-0.6523,0.0031,1,0,-1.4978,0.0031
432,1,0,-0.043,0.075,1,-1,0.19,0.15,1,1,-0.161,0.075,1,1,-0.284,0.075
436,1,0,-0.4477,0.0023,1,0,-0.5377,0.0087,1,0,-0.4953,0.0023,1,0,-1.5388,0.0023
437,1,0,0.016,0.027,1,0,0.194,0.082,1,0,-0.13,0.027,1,0,-0.719,0.027
439,1,0,-0.5181,0.0039,1,0,-0.15,0.018,1,0,-0.4317,0.0039,1,0,-1.4511,0.0039
440,1,0,-0.03,0.044,1,-1,0.24,0.15,1,1,-0.457,0.044,1,1,-0.66,0.044
441,1,0,-0.5398,0.003,1,0,-0.161,0.015,1,0,-0.3717,0.003,1,0,-1.2291,0.003
442,1,0,-0.4851,0.0044,1,0,-0.198,0.025,1,0,-0.2502,0.0044,1,0,-1.3423,0.0044
443,1,1,-0.269,0.076,1,1,0.61,0.14,1,1,0.861,0.076,1,1,-0.096,0.076
446,1,0,-0.4342,0.0043,1,0,-0.528,0.022,1,0,-0.8149,0.0043,1,1,-1.4577,0.0043
447,1,0,-0.87525,0.0004,1,0,0.1585,0.0017,1,0,-0.64884,0.0004,1,0,-1.81861,0.0004
450,1,0,-0.4545,0.0033,1,0,-0.568,0.017,1,0,-0.4488,0.0033,1,0,-1.508,0.0033
451,1,0,-0.344,0.018,1,1,0.047,0.098,1,1,-0.322,0.018,1,1,-0.908,0.018
453,1,0,-0.3322,0.007,1,0,-0.171,0.048,1,0,-0.6189,0.007,1,1,-1.177,0.007
454,1,0,-0.4132,0.0061,1,0,-0.505,0.03,1,0,-0.6789,0.0061,1,0,-1.1873,0.0061
456,1,0,0.04,0.018,1,0,0.167,0.068,1,0,-0.179,0.018,1,0,-0.747,0.018
457,1,0,-0.269,0.0039,1,0,-0.156,0.025,1,0,-0.2846,0.0039,1,0,-1.095,0.0039
458,1,0,-0.3716,0.009,1,1,-0.619,0.03,1,0,-0.4953,0.009,1,1,-1.155,0.0091
459,1,0,-0.503,0.0021,1,0,-0.589,0.011,1,0,-0.4329,0.0021,1,0,-1.5133,0.0021
460,1,0,-0.4745,0.0018,1,0,-0.3985,0.0094,1,0,-0.4743,0.0018,1,0,-1.5398,0.0018
467,1,1,-0.164,0.099,0,0,-0.85,0.15,1,1,0.079,0.099,1,1,-0.182,0.099
468,1,0,-0.042,0.023,1,0,0.164,0.081,1,0,-0.212,0.023,1,0,-0.577,0.023
473,1,0,-0.378,0.012,1,0,-0.266,0.056,1,0,-0.328,0.012,1,1,-1.018,0.012
474,1,0,-0.6241,0.0031,1,0,-0.014,0.018,1,0,-0.3788,0.0031,1,0,-1.3501,0.0031
475,1,0,0.034,0.052,1,-1,0.08,0.15,1,0,-0.062,0.052,1,1,-0.498,0.052
476,1,0,-0.7494,0.0029,1,0,0.056,0.013,1,0,-0.4148,0.0029,1,0,-1.4599,0.0029
478,1,0,0.079,0.01,1,0,0.843,0.045,1,0,-0.189,0.01,1,0,-0.894,0.01
483,1,0,0.12,0.031,1,0,-0.054,0.075,1,0,0.032,0.031,1,0,-0.604,0.031
486,1,0,-1.061,0.0067,1,0,0.167,0.031,1,0,-0.4935,0.0067,1,1,-1.061,0.0067
487,1,0,-0.84505,0.00074,1,0,0.3068,0.004,1,0,-0.57476,0.00074,1,0,-1.59708,0.00074
491,1,0,-0.3144,0.0018,1,0,-0.528,0.012,1,0,-0.5782,0.0018,1,0,-1.5859,0.0018
492,1,0,0.044,0.014,1,0,0.332,0.081,1,0,-0.096,0.014,1,0,-0.69,0.014
493,1,0,-0.381,0.011,1,0,-0.317,0.049,1,0,-0.599,0.011,1,1,-1.164,0.011
497,1,0,-0.309,0.012,1,0,-0.357,0.061,1,0,-0.454,0.012,1,1,-0.912,0.012
498,1,0,-0.30853,0.0008,1,0,-0.5498,0.0038,1,0,-0.45801,0.0008,1,0,-1.51053,0.0008
500,1,0,0.215,0.044,1,0,0.57,0.12,1,0,0.139,0.044,1,0,-0.469,0.044
501,1,0,-0.044,0.017,1,0,0.091,0.044,1,0,-0.314,0.017,1,0,-0.777,0.017
502,1,0,-0.8284,0.0018,1,0,0.245,0.0074,1,0,-0.5135,0.0018,1,0,-1.4944,0.0018
503,1,0,-0.55099,0.00023,1,0,-0.3937,0.0011,1,0,-0.65023,0.00023,1,0,-2.03051,0.00023
504,1,0,-0.43784,0.00084,1,0,-0.6261,0.0049,1,0,-0.53326,0.00084,1,0,-1.64651,0.00084
505,1,0,-0.5145,0.0024,1,0,-0.361,0.013,1,0,-0.4072,0.0024,1,0,-1.527,0.0024
506,1,1,-0.572,0.04,1,1,-0.32,0.14,1,0,-0.207,0.04,1,1,-0.439,0.04
507,1,0,-0.5126,0.0065,1,0,-0.261,0.036,1,0,-0.2734,0.0065,1,1,-1.1983,0.0066
508,1,0,-0.48771,0.00044,1,0,-0.2769,0.0018,1,0,-0.64953,0.00044,1,0,-1.85455,0.00044
509,1,0,-0.4609,0.0051,1,0,-0.231,0.021,1,0,-0.3302,0.0051,1,1,-1.3209,0.0051
510,1,0,-0.4217,0.0059,1,0,-0.272,0.028,1,0,-0.3565,0.0059,1,1,-1.3016,0.006
511,1,0,-0.9046,0.0036,1,0,0.398,0.017,1,0,-0.3809,0.0036,1,0,-1.1151,0.0036
512,1,0,-0.4327,0.0052,1,0,-0.339,0.026,1,0,-0.4537,0.0052,1,1,-1.2508,0.0053
513,1,1,0.03,0.1,1,-1,0.11,0.15,1,1,0.33,0.1,1,1,0.13,0.1
517,0,0,0,0.14,0,0,-0.01,0.14,0,0,0.3,0.14,0,0,0.06,0.14
518,1,0,-0.3572,0.007,1,0,-0.34,0.043,1,0,-0.5087,0.007,1,1,-1.2832,0.0071
520,1,0,-0.077,0.027,1,0,0.137,0.094,1,1,-0.225,0.027,1,1,-0.72,0.027
521,1,-1,0.08,0.14,0,0,-0.12,0.14,0,0,0.67,0.14,0,0,0.1,0.14
522,1,0,-0.2948,0.00071,1,0,-0.4939,0.0038,1,0,-0.61175,0.00071,1,0,-1.71795,0.00071
525,1,0,-0.2195,0.0014,1,0,-0.2735,0.0068,1,0,-0.4443,0.0014,1,0,-1.3446,0.0014
526,1,0,-0.345,0.0044,1,0,-0.48,0.025,1,0,-0.5287,0.0044,1,1,-1.4589,0.0044
527,1,0,-0.1524,0.0091,1,0,-0.18,0.061,1,0,-0.3797,0.0091,1,0,-0.9736,0.0091
528,1,0,0.041,0.049,1,-1,0.14,0.14,1,1,-0.08,0.049,1,1,-0.439,0.049
530,1,1,-0.436,0.053,0,0,-0.22,0.15,1,1,0.098,0.053,1,1,-0.344,0.053
532,1,0,-0.50151,0.00072,1,0,-0.4017,0.0036,1,0,-0.52231,0.00072,1,0,-1.73239,0.00072
534,1,0,-0.786,0.0016,1,0,-0.0274,0.0066,1,0,-0.4358,0.0016,1,0,-1.6897,0.0016
536,1,0,-0.9887,0.0045,1,0,0.339,0.017,1,0,-0.5371,0.0045,1,0,-1.4641,0.0045
539,1,0,0.018,0.029,1,0,-0.099,0.052,1,0,-0.084,0.029,1,1,-0.703,0.029
542,1,0,-0.4607,0.0014,1,0,-0.6625,0.007,1,0,-0.5501,0.0014,1,0,-1.7052,0.0014
544,1,0,0.0774,0.0054,1,0,0.964,0.02,1,0,-0.1898,0.0054,1,0,-0.817,0.0054
546,1,0,-0.306,0.011,1,0,-0.48,0.055,1,0,-0.53,0.011,1,1,-1.11,0.011
550,1,0,0.173,0.031,1,0,0.185,0.091,1,0,-0.046,0.031,1,1,-0.48,0.031
551,1,0,-0.503,0.017,1,0,0.112,0.081,1,0,-0.19,0.017,1,1,-0.653,0.017
553,1,0,-0.1354,0.0011,1,0,-0.5173,0.0055,1,0,-0.6905,0.0011,1,0,-1.5395,0.0011
554,1,0,-0.3542,0.0094,1,0,-0.391,0.04,1,0,-0.6344,0.0094,1,1,-1.1484,0.0094
556,1,0,-0.106,0.032,1,-1,0.22,0.14,1,0,0.029,0.032,1,1,-0.55,0.033
557,0,0,0,0.14,0,0,-0.92,0.14,0,0,0.16,0.14,0,0,-0.14,0.14
558,1,0,-0.3906,0.0076,1,0,-0.203,0.028,1,0,-0.59,0.0076,1,0,-1.2646,0.0076
561,1,0,-0.014,0.016,1,0,0.489,0.051,1,0,-0.164,0.016,1,0,-0.627,0.016
563,1,0,-0.4258,0.0028,1,0,-0.4099,0.0096,1,0,-0.4674,0.0028,1,0,-1.5715,0.0028
565,1,0,-0.298,0.01,1,0,-0.218,0.03,1,0,-0.476,0.01,1,1,-1.05,0.01
566,1,0,-0.9548,0.0021,1,0,0.317,0.01,1,0,-0.5446,0.0021,1,0,-1.577,0.0021
568,1,0,0.014,0.046,1,-1,-0.03,0.15,1,1,-0.233,0.046,1,1,-0.483,0.046
569,1,0,-1.00067,0.00072,1,0,0.3622,0.0036,1,0,-0.60616,0.00072,1,0,-1.64719,0.00072
570,1,1,-0.044,0.076,1,-1,-0.2,0.14,1,1,0.117,0.076,1,1,0.017,0.076
571,1,0,-0.258,0.01,1,1,-0.289,0.067,1,0,-0.458,0.01,1,1,-0.85,0.01
572,1,0,-0.025,0.079,1,0,0.09,0.13,1,1,-0.2,0.079,1,1,-0.22,0.079
580,1,0,-0.4226,0.0019,1,0,-0.4121,0.0099,1,0,-0.5544,0.0019,1,0,-1.6809,0.002
581,1,1,-0.02,0.14,0,0,-0.37,0.14,1,1,0.24,0.14,1,1,0.1,0.14
582,1,0,0.175,0.045,1,-1,0.41,0.14,1,0,-0.033,0.045,1,1,-0.426,0.045
583,1,0,-0.3982,0.0081,1,0,-0.495,0.049,1,0,-0.6564,0.0081,1,1,-1.2307,0.0082
584,1,1,-0.573,0.04,1,1,-0.06,0.14,1,1,-0.308,0.04,1,1,-0.318,0.04
585,1,0,-0.5044,0.0029,1,0,-0.35,0.022,1,0,-0.4181,0.0029,1,0,-1.3345,0.0029
586,1,0,0.023,0.038,1,0,0.06,0.1,1,0,-0.097,0.038,1,1,-0.637,0.038
587,1,0,-0.171,0.02,1,0,0.18,0.069,1,0,-0.155,0.02,1,1,-0.869,0.02
589,1,0,-0.3247,0.0046,1,0,-0.393,0.023,1,0,-0.7336,0.0046,1,0,-1.3177,0.0046
592,1,0,-0.2797,0.00066,1,0,-0.4261,0.0034,1,0,-0.56521,0.00066,1,0,-1.66066,0.00066
595,1,0,-0.156,0.055,1,0,-0.38,0.14,1,1,-0.169,0.055,1,1,-0.759,0.055
596,1,0,0.242,0.02,1,0,0.24,0.1,1,0,0.124,0.02,1,0,-0.603,0.02
599,0,0,0,0.14,0,0,1.24,0.15,0,0,0.92,0.14,0,0,0.03,0.14
600,1,0,-0.476,0.011,1,0,-0.376,0.077,1,0,-0.316,0.011,1,1,-1.114,0.012
601,1,0,-0.127,0.06,1,0,0.138,0.088,1,1,0.039,0.06,1,1,-0.294,0.06
605,1,0,-0.007,0.011,1,0,0.198,0.039,1,0,-0.083,0.011,1,0,-0.593,0.011
606,1,0,-0.4223,0.0076,1,0,-0.385,0.032,1,0,-0.8661,0.0076,1,0,-1.2728,0.0076
607,1,0,-0.1,0.066,0,0,-0.02,0.14,1,1,-0.058,0.066,1,1,-0.233,0.066
608,1,0,0.009,0.041,1,0,-0.09,0.12,1,1,-0.452,0.041,1,1,-0.392,0.041
609,1,0,-0.422,0.0033,1,0,-0.38,0.019,1,0,-0.3755,0.0033,1,0,-1.5596,0.0033
610,1,0,-0.3993,0.0012,1,0,-0.4906,0.0078,1,0,-0.6087,0.0012,1,0,-1.5836,0.0012
611,1,0,-0.4455,0.0039,1,0,-0.49,0.02,1,0,-0.7471,0.0039,1,0,-1.4832,0.0039
613,1,0,-0.256,0.023,1,0,-0.061,0.096,1,0,-0.365,0.023,1,1,-0.964,0.023
616,1,0,0.0125,0.0093,1,0,0.094,0.059,1,0,-0.2174,0.0093,1,0,-0.807,0.0093
617,0,0,0,0.15,1,-1,-0.33,0.14,0,0,0.59,0.15,0,0,0.23,0.15
619,1,0,-0.4974,0.002,1,0,-0.233,0.011,1,0,-0.3901,0.002,1,0,-1.4101,0.002
620,1,0,-0.39072,0.00083,1,0,-0.6041,0.0055,1,0,-0.65581,0.00083,1,0,-1.68335,0.00083
626,1,0,-0.4978,0.0017,1,0,-0.4717,0.0086,1,0,-0.5361,0.0017,1,0,-1.6463,0.0017
628,1,0,-0.3932,0.0062,1,0,-0.141,0.034,1,0,-0.4421,0.0062,1,1,-1.3192,0.0063
630,1,0,-0.2871,0.0084,1,0,-0.237,0.048,1,0,-0.4614,0.0084,1,1,-1.1743,0.0084
631,1,0,-0.4178,0.0015,1,0,-0.5332,0.0092,1,0,-0.5983,0.0015,1,0,-1.5857,0.0015
632,1,0,0.152,0.054,0,0,-0.18,0.15,1,1,-0.177,0.054,1,1,-0.496,0.054
633,1,0,-0.4469,0.0016,1,0,-0.561,0.008,1,0,-0.5026,0.0016,1,0,-1.5973,0.0016
634,1,0,-0.1944,0.0049,1,0,-0.03,0.043,1,0,-0.441,0.0049,1,0,-1.2095,0.0049
639,1,0,-0.3989,0.0066,1,0,-0.386,0.03,1,0,-0.4788,0.0066,1,1,-1.3375,0.0066
640,1,0,-0.49803,0.00089,1,0,-0.6492,0.0056,1,0,-0.62408,0.00089,1,0,-1.58649,0.00089
641,1,0,-0.0835,0.0036,1,0,-0.091,0.018,1,0,-0.2623,0.0036,1,0,-0.876,0.0036
642,1,0,-0.7195,0.0038,1,0,0,0.013,1,0,-0.4185,0.0038,1,1,-1.1512,0.0039
644,1,0,0.037,0.062,1,0,-0.18,0.12,1,1,0.031,0.062,1,1,-0.321,0.062
645,1,0,-0.5042,0.0016,1,0,-0.8869,0.0067,1,0,-0.6667,0.0016,1,0,-1.8687,0.0016
647,1,0,0.214,0.072,0,0,-0.03,0.14,1,1,0.048,0.073,1,1,-0.251,0.073
651,1,0,-0.7965,0.001,1,0,0.1969,0.0045,1,0,-0.4983,0.001,1,0,-1.4826,0.001
652,1,0,-0.4054,0.0017,1,0,-0.6321,0.0097,1,0,-0.4805,0.0017,1,0,-1.4684,0.0017
653,1,0,0.212,0.031,1,0,0.23,0.11,1,0,0.018,0.031,1,0,-0.522,0.031
655,1,0,-0.174,0.028,1,1,0.12,0.13,1,1,-0.055,0.028,1,1,-0.712,0.028
657,1,0,-1.128,0.0092,1,0,0.083,0.033,1,0,-0.3884,0.0092,1,0,-1.128,0.0092
659,1,0,-0.4407,0.0091,1,0,-0.412,0.046,1,0,-0.5037,0.0091,1,0,-1.1614,0.0091
667,1,0,0.064,0.043,1,-1,0.22,0.15,1,1,-0.105,0.043,1,1,-0.45,0.043
668,1,0,-0.4664,0.0059,1,0,-0.452,0.036,1,0,-0.5056,0.0059,1,0,-1.3462,0.0059
669,1,0,-0.0932,0.003,1,0,-0.035,0.028,1,0,-0.1549,0.003,1,0,-1.1016,0.003
674,1,0,-0.292,0.041,1,-1,-0.11,0.15,1,1,-0.686,0.041,1,1,-0.754,0.041
675,1,0,-0.0661,0.0098,1,0,0.173,0.049,1,0,-0.1272,0.0098,1,0,-0.7715,0.0098
676,1,0,-0.255,0.014,1,0,-0.048,0.054,1,0,-0.243,0.014,1,1,-0.923,0.014
680,1,0,-0.26,0.017,1,0,-0.164,0.062,1,1,-0.714,0.017,1,0,-0.925,0.017
683,1,0,-0.4253,0.0043,1,0,-0.6,0.024,1,0,-0.7114,0.0043,1,1,-1.5041,0.0043
688,1,0,-0.4335,0.0063,1,0,-0.595,0.034,1,0,-0.5612,0.0063,1,1,-1.3709,0.0064
690,1,0,-0.323,0.012,1,0,-0.123,0.061,1,0,-0.615,0.012,1,1,-1.04,0.012
693,1,0,-0.4096,0.0067,1,0,-0.533,0.029,1,0,-0.6409,0.0067,1,1,-1.3611,0.0067
696,1,0,0.038,0.032,1,-1,0.17,0.14,1,0,-0.051,0.032,1,1,-0.557,0.032
700,1,0,-0.385,0.019,1,0,-0.356,0.07,1,0,-0.31,0.019,1,1,-0.875,0.019
705,1,0,0.278,0.048,1,-1,0.63,0.14,1,1,0.005,0.048,1,0,-0.412,0.048
709,1,0,-0.163,0.023,1,1,-0.14,0.12,1,1,-0.427,0.023,1,1,-0.817,0.023
716,1,0,0.143,0.041,1,0,0.249,0.082,1,0,0.044,0.041,1,0,-0.494,0.041
717,1,0,-0.4096,0.0046,1,0,-0.494,0.036,1,0,-0.6103,0.0046,1,1,-1.3675,0.0046
721,1,0,-0.4368,0.0029,1,0,-0.514,0.015,1,0,-0.6875,0.0029,1,0,-1.5649,0.0029
723,1,0,-0.362,0.012,1,0,-0.258,0.049,1,0,-0.543,0.012,1,1,-1.074,0.012
725,1,0,-0.4303,0.001,1,0,-0.709,0.005,1,0,-0.66,0.001,1,0,-1.6601,0.001
735,1,0,0.005,0.086,1,-1,0.41,0.15,1,1,-0.101,0.086,1,1,-0.234,0.086
739,1,0,-0.4766,0.0017,1,0,-0.498,0.0089,1,0,-0.5386,0.0017,1,0,-1.5706,0.0017
743,1,0,-0.2664,0.0022,1,0,-0.385,0.012,1,0,-0.352,0.0022,1,0,-1.3568,0.0022
744,1,0,-0.519,0.012,1,0,-0.14,0.061,1,0,-0.211,0.012,1,0,-0.949,0.012
748,1,0,-0.7041,0.0085,1,0,0.345,0.028,1,0,-0.3791,0.0085,1,1,-1.1415,0.0085
751,1,0,-0.3213,0.0017,1,0,-0.68,0.011,1,0,-0.6993,0.0017,1,0,-1.6598,0.0017
752,1,0,-0.3797,0.003,1,0,-0.527,0.015,1,0,-0.6157,0.003,1,0,-1.5862,0.003
753,1,0,-1.3076,0.0023,1,0,0.495,0.012,1,0,-0.6761,0.0023,1,0,-1.6102,0.0023
754,1,0,-0.4034,0.0051,1,0,-0.406,0.024,1,0,-0.4705,0.0051,1,1,-1.3032,0.0051
757,1,0,-0.174,0.0069,1,0,0.486,0.027,1,0,-0.5089,0.0069,1,0,-1.182,0.0069
761,1,0,-0.68735,0.00044,1,0,0.3051,0.0028,1,0,-0.54857,0.00044,1,0,-1.55287,0.00044
762,1,0,0.146,0.02,1,-1,0.5,0.14,1,0,0.057,0.02,1,0,-0.613,0.02
767,1,0,0.144,0.046,1,-1,-0.91,0.14,1,1,-0.344,0.047,1,1,-0.449,0.047
768,1,0,-0.4022,0.0012,1,0,-0.4678,0.0054,1,0,-0.5564,0.0012,1,0,-1.5724,0.0012
771,1,0,-0.023,0.059,0,0,0.13,0.15,1,1,0.072,0.059,1,1,-0.276,0.059
780,1,0,0.1,0.019,1,0,0.545,0.064,1,0,-0.383,0.019,1,1,-1.082,0.019
795,1,0,-0.1501,0.0053,1,0,-0.19,0.052,1,0,-0.3521,0.0053,1,0,-1.2662,0.0053
807,1,0,-0.2974,0.0041,1,0,-0.395,0.024,1,0,-0.4767,0.0041,1,0,-1.3093,0.0041
884,1,0,-0.3094,0.0078,1,0,-0.217,0.066,1,0,-0.4993,0.0078,1,1,-1.1867,0.0079
891,1,0,-0.325,0.0061,1,0,-0.284,0.026,1,0,-0.5417,0.0061,1,0,-1.3191,0.0061
892,1,0,-0.414,0.0067,1,0,-0.454,0.027,1,0,-0.8081,0.0067,1,1,-1.4057,0.0067
901,1,0,-1.04779,0.00095,1,0,0.3319,0.0055,1,0,-0.52232,0.00095,1,0,-1.42474,0.00095
902,1,0,-0.4599,0.0029,1,0,-0.691,0.02,1,0,-0.6583,0.0029,1,0,-1.6287,0.0029
903,1,0,-0.146,0.012,1,0,0.319,0.054,1,0,-0.032,0.012,1,0,-0.583,0.012
907,1,0,-0.611,0.01,1,0,0.023,0.046,1,0,-0.255,0.01,1,1,-1.161,0.01
909,1,0,-0.4272,0.0077,1,0,-0.769,0.041,1,0,-0.7787,0.0077,1,1,-1.2966,0.0078
912,1,0,-0.4404,0.0025,1,0,-0.691,0.013,1,0,-0.5612,0.0025,1,0,-1.639,0.0025
923,1,0,-0.3614,0.0028,1,0,-0.295,0.019,1,0,-0.4347,0.0028,1,0,-1.5391,0.0028
928,1,0,-0.4479,0.0016,1,0,-0.5422,0.0097,1,0,-0.6091,0.0016,1,0,-1.6471,0.0016
931,1,0,-0.487,0.0017,1,0,-0.67,0.012,1,0,-0.5658,0.0017,1,0,-1.6189,0.0017
936,1,0,-0.401,0.0035,1,0,-0.066,0.03,1,0,-0.409,0.0035,1,1,-1.3175,0.0035
937,1,0,-0.449,0.041,1,1,-0.14,0.13,1,0,-0.21,0.041,1,1,-0.383,0.041
943,1,0,-0.3445,0.001,1,0,-0.6091,0.0049,1,0,-0.6152,0.001,1,0,-1.5973,0.001
980,1,0,-0.5694,0.0014,1,0,-0.1759,0.0081,1,0,-0.4749,0.0014,1,0,-1.5241,0.0014
990,1,0,-1.27132,0.00044,1,0,0.6428,0.0019,1,0,-0.84317,0.00044,1,0,-1.91314,0.00044
1014,1,0,-0.3767,0.002,1,0,-0.424,0.012,1,0,-0.5056,0.002,1,0,-1.5186,0.002
1029,1,0,0.023,0.024,1,0,0.344,0.084,1,0,-0.159,0.024,1,0,-0.583,0.024
1030,1,0,-0.6048,0.005,1,0,-0.139,0.027,1,0,-0.4303,0.005,1,1,-1.2346,0.005
1032,1,0,-0.8206,0.0025,1,0,0.123,0.011,1,0,-0.3769,0.0025,1,0,-1.2876,0.0026
1041,1,0,-0.192,0.039,1,0,0.09,0.089,1,0,-0.027,0.039,1,1,-0.492,0.039


==> anc/table7.csv <==
cig,classNii,classSii,classOi,class,TOType
11,SFN,SFN,SFN,SFN,-
16,-,-,-,-,-
19,NLAGN,LINER,-,LINER,-
56,SFN,SFN,SFN,SFN,-
60,SFN,SFN,SFN,SFN,-
187,NLAGN,Sy2,-,Sy2,-
189,-,-,-,-,-
198,SFN,SFN,SFN,SFN,-
199,SFN,SFN,SFN,SFN,-
203,SFN,SFN,-,SFN,-
204,-,-,-,-,-
207,SFN,SFN,SFN,SFN,-
208,SFN,SFN,SFN,SFN,-
211,NLAGN,LINER,-,LINER,-
212,SFN,SFN,-,SFN,-
213,NLAGN,LINER,LINER,LINER,-
214,-,-,-,-,-
216,TO or SFN,SFN,SFN,TO,SFN
217,SFN,SFN,SFN,SFN,-
220,NLAGN,-,-,NLAGN,-
221,TO,SFN,SFN,TO,SFN
222,SFN,SFN,SFN,SFN,-
223,SFN,SFN,SFN,SFN,-
225,TO or SFN,SFN,-,TO,SFN
226,NLAGN,Sy2,-,Sy2,-
228,TO,SFN,SFN,TO,SFN
229,SFN,SFN,SFN,SFN,-
231,TO,SFN,SFN,TO,SFN
233,NLAGN,-,-,NLAGN,-
237,NLAGN,-,-,NLAGN,-
238,SFN,SFN,SFN,SFN,-
241,SFN,SFN,SFN,SFN,-
242,SFN,SFN,SFN,SFN,-
243,-,-,-,-,-
244,TO,SFN,-,TO,SFN
247,SFN,SFN,SFN,SFN,-
248,NLAGN,Sy2,Sy2,Sy2,-
249,SFN,SFN,SFN,SFN,-
250,SFN,Sy2,Sy2,SFN,-
254,SFN,SFN,SFN,SFN,-
257,-,-,-,-,-
258,SFN,SFN,SFN,SFN,-
260,SFN,SFN,SFN,SFN,-
264,NLAGN,-,-,NLAGN,-
265,SFN,SFN,SFN,SFN,-
268,SFN,SFN,-,SFN,-
269,NLAGN,-,-,NLAGN,-
270,SFN,SFN,SFN,SFN,-
272,SFN,SFN,SFN,SFN,-
273,SFN,SFN,SFN,SFN,-
274,TO,SFN,SFN,TO,SFN
275,TO,SFN,-,TO,SFN
276,SFN,SFN,SFN,SFN,-
278,NLAGN,LINER,LINER,LINER,-
280,SFN,SFN,-,SFN,-
281,TO,SFN,-,TO,SFN
282,TO,SFN,SFN,TO,SFN
284,SFN,SFN,SFN,SFN,-
286,TO or AGN,-,-,TO or AGN,UNK
287,SFN,SFN,SFN,SFN,-
288,SFN,SFN,SFN,SFN,-
289,TO,SFN,-,TO,SFN
290,SFN,SFN,-,SFN,-
291,SFN,SFN,SFN,SFN,-
293,SFN,SFN,-,SFN,-
294,SFN,SFN,SFN,SFN,-
296,SFN,SFN,SFN,SFN,-
298,NLAGN,LINER,LINER,LINER,-
299,SFN,SFN,Sy2,SFN,-
300,SFN,SFN,SFN,SFN,-
302,TO,SFN,SFN,TO,SFN
303,-,-,-,-,-
305,NLAGN,-,-,NLAGN,-
306,SFN,SFN,SFN,SFN,-
307,TO or AGN,-,-,TO or AGN,UNK
308,TO,SFN,-,TO,SFN
310,NLAGN,SFN,-,SFN,-
311,SFN,SFN,SFN,SFN,-
313,TO,SFN,-,TO,SFN
314,SFN,SFN,SFN,SFN,-
316,-,-,-,-,-
318,-,SFN,-,SFN,-
321,SFN,SFN,SFN,SFN,-
322,SFN,SFN,SFN,SFN,-
323,SFN,SFN,SFN,SFN,-
325,TO or AGN,-,-,TO or AGN,UNK
327,TO,SFN,-,TO,SFN
329,NLAGN,LINER,-,LINER,-
331,-,-,-,-,-
332,NLAGN,Sy2,Sy2,Sy2,-
333,TO,SFN,-,TO,SFN
334,SFN,LINER,LINER,SFN,-
335,TO,SFN,SFN,TO,SFN
336,-,-,-,-,-
337,NLAGN,Sy2,-,Sy2,-
338,TO,LINER,LINER,TO,LINER
339,SFN,SFN,SFN,SFN,-
340,SFN,SFN,SFN,SFN,-
343,SFN,SFN,SFN,SFN,-
344,SFN,SFN,SFN,SFN,-
348,SFN,SFN,SFN,SFN,-
349,-,-,-,-,-
350,NLAGN,Sy2,Sy2,Sy2,-
352,SFN,SFN,SFN,SFN,-
353,SFN,SFN,SFN,SFN,-
354,SFN,SFN,SFN,SFN,-
355,SFN,SFN,SFN,SFN,-
356,SFN,SFN,SFN,SFN,-
360,SFN,SFN,SFN,SFN,-
364,SFN,SFN,SFN,SFN,-
365,SFN,SFN,SFN,SFN,-
366,SFN,SFN,SFN,SFN,-
367,SFN,SFN,SFN,SFN,-
368,SFN,SFN,SFN,SFN,-
370,SFN,SFN,SFN,SFN,-
372,SFN,SFN,SFN,SFN,-
373,SFN,SFN,SFN,SFN,-
374,TO,SFN,LINER,TO,UNK
375,NLAGN,SFN,-,SFN,-
377,SFN,SFN,SFN,SFN,-
378,NLAGN,-,-,NLAGN,-
380,-,-,-,-,-
381,NLAGN,NLAGN,NLAGN,NLAGN,-
383,SFN,SFN,SFN,SFN,-
384,SFN,SFN,SFN,SFN,-
386,TO,SFN,SFN,TO,SFN
387,-,-,-,-,-
391,SFN,LINER,SFN,SFN,-
392,NLAGN,LINER,LINER,LINER,-
393,SFN,SFN,SFN,SFN,-
395,NLAGN,LINER,LINER,LINER,-
396,-,-,-,-,-
398,SFN,SFN,SFN,SFN,-
399,SFN,SFN,SFN,SFN,-
400,NLAGN,LINER,-,LINER,-
401,TO,SFN,-,TO,SFN
403,TO,SFN,-,TO,SFN
405,SFN,SFN,SFN,SFN,-
406,SFN,SFN,SFN,SFN,-
407,SFN,Sy2,SFN,SFN,-
408,SFN,SFN,SFN,SFN,-
409,SFN,SFN,SFN,SFN,-
410,SFN,SFN,SFN,SFN,-
411,NLAGN,SFN,-,SFN,-
412,-,-,-,-,-
413,NLAGN,LINER,LINER,LINER,-
414,TO,SFN,Sy2,TO,UNK
415,-,-,-,-,-
416,SFN,SFN,SFN,SFN,-
417,SFN,SFN,SFN,SFN,-
418,SFN,SFN,SFN,SFN,-
419,TO,SFN,SFN,TO,SFN
420,-,-,-,-,-
423,NLAGN,-,-,NLAGN,-
425,-,-,-,-,-
426,NLAGN,-,-,NLAGN,-
427,TO,SFN,SFN,TO,SFN
428,SFN,SFN,-,SFN,-
429,-,-,-,-,-
431,SFN,SFN,SFN,SFN,-
432,NLAGN,-,-,NLAGN,-
436,SFN,SFN,SFN,SFN,-
437,NLAGN,LINER,LINER,LINER,-
439,SFN,SFN,SFN,SFN,-
440,NLAGN,-,-,NLAGN,-
441,SFN,SFN,SFN,SFN,-
442,SFN,SFN,SFN,SFN,-
443,-,-,-,-,-
446,SFN,SFN,SFN,SFN,-
447,SFN,SFN,SFN,SFN,-
450,SFN,SFN,SFN,SFN,-
451,TO or SFN,SFN,-,TO,SFN
453,TO,SFN,SFN,TO,SFN
454,SFN,SFN,SFN,SFN,-
456,NLAGN,LINER,LINER,LINER,-
457,TO,SFN,SFN,TO,SFN
458,SFN,SFN,SFN,SFN,-
459,SFN,SFN,SFN,SFN,-
460,SFN,SFN,SFN,SFN,-
467,-,-,-,-,-
468,NLAGN,LINER,LINER,LINER,-
473,SFN,SFN,-,SFN,-
474,SFN,SFN,SFN,SFN,-
475,NLAGN,NLAGN,-,NLAGN,-
476,SFN,SFN,SFN,SFN,-
478,NLAGN,Sy2,Sy2,Sy2,-
483,NLAGN,LINER,LINER,LINER,-
486,SFN,SFN,-,SFN,-
487,SFN,SFN,SFN,SFN,-
491,SFN,SFN,SFN,SFN,-
492,NLAGN,LINER,LINER,LINER,-
493,SFN,SFN,SFN,SFN,-
497,TO,SFN,-,TO,SFN
498,SFN,SFN,SFN,SFN,-
500,NLAGN,LINER,LINER,LINER,-
501,NLAGN,SFN,LINER,NLAGN,-
502,SFN,SFN,SFN,SFN,-
503,SFN,SFN,SFN,SFN,-
504,SFN,SFN,SFN,SFN,-
505,SFN,SFN,SFN,SFN,-
506,SFN,SFN,-,SFN,-
507,SFN,SFN,SFN,SFN,-
508,SFN,SFN,SFN,SFN,-
509,SFN,SFN,SFN,SFN,-
510,SFN,SFN,SFN,SFN,-
511,SFN,Sy2,Sy2,SFN,-
512,SFN,SFN,SFN,SFN,-
513,-,-,-,-,-
517,-,-,-,-,-
518,SFN,SFN,SFN,SFN,-
520,NLAGN,-,-,NLAGN,-
521,NLAGN,-,-,NLAGN,-
522,SFN,SFN,SFN,SFN,-
525,TO,SFN,SFN,TO,SFN
526,SFN,SFN,SFN,SFN,-
527,TO,SFN,LINER,TO,UNK
528,NLAGN,-,-,NLAGN,-
530,-,-,-,-,-
532,SFN,SFN,SFN,SFN,-
534,SFN,SFN,SFN,SFN,-
536,SFN,SFN,SFN,SFN,-
539,NLAGN,LINER,-,LINER,-
542,SFN,SFN,SFN,SFN,-
544,NLAGN,Sy2,Sy2,Sy2,-
546,SFN,SFN,SFN,SFN,-
550,NLAGN,LINER,-,LINER,-
551,SFN,LINER,-,SFN,-
553,TO,SFN,SFN,TO,SFN
554,SFN,SFN,SFN,SFN,-
556,NLAGN,NLAGN,-,NLAGN,-
557,-,-,-,-,-
558,SFN,SFN,SFN,SFN,-
561,NLAGN,Sy2,LINER,NLAGN,-
563,SFN,SFN,SFN,SFN,-
565,TO,SFN,-,TO,SFN
566,SFN,SFN,SFN,SFN,-
568,NLAGN,-,-,NLAGN,-
569,SFN,SFN,SFN,SFN,-
570,-,-,-,-,-
571,TO or SFN,SFN,-,TO,SFN
572,NLAGN,-,-,NLAGN,-
580,SFN,SFN,SFN,SFN,-
581,-,-,-,-,-
582,NLAGN,NLAGN,-,NLAGN,-
583,SFN,SFN,SFN,SFN,-
584,SFN,SFN,-,SFN,-
585,SFN,SFN,SFN,SFN,-
586,NLAGN,LINER,-,LINER,-
587,TO,LINER,-,TO,LINER
589,SFN,SFN,SFN,SFN,-
592,TO,SFN,SFN,TO,SFN
595,TO,SFN,-,TO,SFN
596,NLAGN,LINER,LINER,LINER,-
599,-,-,-,-,-
600,SFN,SFN,SFN,SFN,-
601,TO,-,-,TO,UNK
605,NLAGN,LINER,LINER,LINER,-
606,SFN,SFN,SFN,SFN,-
607,-,-,-,-,-
608,NLAGN,SFN,-,SFN,-
609,SFN,SFN,SFN,SFN,-
610,SFN,SFN,SFN,SFN,-
611,SFN,SFN,SFN,SFN,-
613,TO,SFN,-,TO,SFN
616,NLAGN,LINER,LINER,LINER,-
617,-,-,-,-,-
619,SFN,SFN,SFN,SFN,-
620,SFN,SFN,SFN,SFN,-
626,SFN,SFN,SFN,SFN,-
628,SFN,SFN,SFN,SFN,-
630,TO,SFN,SFN,TO,SFN
631,SFN,SFN,SFN,SFN,-
632,NLAGN,-,-,NLAGN,-
633,SFN,SFN,SFN,SFN,-
634,TO,SFN,SFN,TO,SFN
639,SFN,SFN,SFN,SFN,-
640,SFN,SFN,SFN,SFN,-
641,TO,SFN,LINER,TO,UNK
642,SFN,SFN,SFN,SFN,-
644,NLAGN,-,-,NLAGN,-
645,SFN,SFN,SFN,SFN,-
647,NLAGN,-,-,NLAGN,-
651,SFN,SFN,SFN,SFN,-
652,SFN,SFN,SFN,SFN,-
653,NLAGN,LINER,LINER,LINER,-
655,TO or SFN,-,-,TO or SFN,UNK
657,SFN,SFN,Sy2,SFN,-
659,SFN,SFN,SFN,SFN,-
667,NLAGN,-,-,NLAGN,-
668,SFN,SFN,SFN,SFN,-
669,TO,LINER,LINER,TO,LINER
674,TO or AGN,-,-,TO or AGN,UNK
675,NLAGN,LINER,LINER,LINER,-
676,TO,SFN,-,TO,SFN
680,TO,SFN,LINER,TO,UNK
683,SFN,SFN,SFN,SFN,-
688,SFN,SFN,SFN,SFN,-
690,TO,SFN,-,TO,SFN
693,SFN,SFN,SFN,SFN,-
696,NLAGN,NLAGN,-,NLAGN,-
700,SFN,SFN,-,SFN,-
705,NLAGN,-,NLAGN,NLAGN,-
709,TO or SFN,SFN,-,TO,SFN
716,NLAGN,LINER,LINER,LINER,-
717,SFN,SFN,SFN,SFN,-
719,-,-,-,-,-
721,SFN,SFN,SFN,SFN,-
723,SFN,SFN,SFN,SFN,-
725,SFN,SFN,SFN,SFN,-
735,NLAGN,-,-,NLAGN,-
739,SFN,SFN,SFN,SFN,-
743,TO,SFN,SFN,TO,SFN
744,SFN,SFN,LINER,SFN,-
747,-,-,-,-,-
748,SFN,Sy2,-,SFN,-
749,-,-,-,-,-
751,SFN,SFN,SFN,SFN,-
752,SFN,SFN,SFN,SFN,-
753,SFN,SFN,SFN,SFN,-
754,SFN,SFN,SFN,SFN,-
757,NLAGN,Sy2,Sy2,Sy2,-
761,SFN,SFN,SFN,SFN,-
762,NLAGN,NLAGN,NLAGN,NLAGN,-
767,NLAGN,-,-,NLAGN,-
768,SFN,SFN,SFN,SFN,-
771,-,-,-,-,-
780,NLAGN,Sy2,-,Sy2,-
795,TO,SFN,SFN,TO,SFN
807,TO,SFN,SFN,TO,SFN
884,TO,SFN,SFN,TO,SFN
891,TO,SFN,SFN,TO,SFN
892,SFN,SFN,SFN,SFN,-
893,-,-,-,-,-
901,SFN,SFN,SFN,SFN,-
902,SFN,SFN,SFN,SFN,-
903,NLAGN,LINER,LINER,LINER,-
907,SFN,SFN,SFN,SFN,-
909,SFN,SFN,SFN,SFN,-
912,SFN,SFN,SFN,SFN,-
923,SFN,SFN,SFN,SFN,-
928,SFN,SFN,SFN,SFN,-
931,SFN,SFN,SFN,SFN,-
936,SFN,SFN,SFN,SFN,-
937,SFN,SFN,-,SFN,-
943,SFN,SFN,SFN,SFN,-
980,SFN,SFN,SFN,SFN,-
990,SFN,SFN,SFN,SFN,-
1008,-,-,-,-,-
1014,SFN,SFN,SFN,SFN,-
1029,NLAGN,LINER,LINER,LINER,-
1030,SFN,SFN,SFN,SFN,-
1032,SFN,SFN,SFN,SFN,-
1041,TO,LINER,-,TO,LINER


==> anc/tableA1.csv <==
CIG,ObjId,u,g,r,i,z,comment
11,588015508197212201,15.76,14.45,13.83,13.52,13.33,
12,588290879491408031,17.04,15.57,14.88,14.55,14.30,
16,587731187816857647,17.04,15.26,14.51,14.12,13.83,
19,587730773354479638,16.83,14.95,14.10,13.68,13.32,
33,587731186208669747,14.90,13.57,12.95,12.65,12.40,
56,587731513681772657,15.73,14.08,13.31,12.94,12.71,
60,587731512071618765,16.52,15.29,14.70,14.41,14.14,
81,587724231572521002,15.55,13.73,12.98,12.57,12.27,
187,587737934118453302,16.21,14.40,13.62,13.21,12.95,
189,587738196647084124,15.74,13.78,12.95,12.51,12.19,
190,587737827281535216,16.43,15.51,14.91,14.93,14.84,
193,587728931868246234,15.61,13.93,13.30,13.01,13.00,
196,587725550653473063,16.24,15.23,14.89,14.69,14.56,
198,587738066727534662,17.44,15.59,14.63,14.10,13.75,
199,587725550654521682,15.81,14.43,13.80,13.47,13.25,
203,587725470125457836,17.19,15.76,15.09,14.72,14.46,
204,587737810104287350,16.49,14.71,13.87,13.44,13.13,
205,587732152018927651,16.16,14.63,14.15,13.86,13.79,
207,588013382719570378,17.40,16.18,15.67,15.43,15.28,
208,587732156314419544,16.32,14.77,14.10,13.73,13.51,
210,587731874459091147,16.93,15.58,14.93,14.59,14.34,
211,587731887343796327,16.91,14.90,14.02,13.56,13.21,
212,587735235806298480,15.93,14.71,14.14,13.85,13.70,
213,587725469052698697,16.48,14.49,13.62,13.17,12.83,
214,587728670414733470,16.06,15.23,14.66,14.34,14.07,
216,587735235806560675,17.36,15.80,15.00,14.58,14.24,
217,587737810106056855,15.43,13.86,13.22,12.90,12.74,
219,587735043607494839,17.30,15.99,15.42,15.08,14.93,
220,587735043607757177,17.65,15.64,14.63,14.12,13.75,
221,588016878824063265,17.16,15.63,14.88,14.49,14.17,
222,587735235807215692,16.13,14.46,13.69,13.28,13.02,
223,588297864708751544,17.25,15.86,15.21,14.84,14.61,
224,587737810106712081,15.06,13.59,12.95,12.72,12.69,
225,587731522273542412,16.71,15.19,14.49,14.10,13.88,
226,588016840169291830,17.69,16.06,15.31,14.88,14.54,
227,587738947732570286,17.39,14.43,13.58,13.16,13.06,
228,587738196653309970,17.09,15.34,14.41,13.92,13.53,
229,587741816769872088,16.70,15.45,14.93,14.65,14.47,
231,587725469591863635,17.11,15.37,14.50,14.07,13.69,
232,587731680650461206,15.19,13.63,12.82,12.39,12.08,
233,588297864710062280,17.51,15.60,14.72,14.30,13.95,
234,587739114699358347,15.98,14.33,13.59,13.20,12.90,
235,588007005234266194,14.03,12.78,12.46,12.26,11.88,
236,587745243616182568,16.51,15.00,14.23,13.83,13.54,
237,587737826214019353,16.72,14.73,13.71,13.13,12.65,
238,587728905566093388,16.53,15.15,14.43,14.11,13.83,
241,587739407294988574,16.43,15.32,14.84,14.58,14.43,
242,588016878289420404,16.86,15.76,15.33,15.12,14.95,
243,587739407831990535,16.70,14.79,13.97,13.56,13.27,
244,587735236883775527,15.97,14.08,13.21,12.75,12.37,
245,587745402531479643,16.82,15.01,14.23,13.84,13.55,
247,588023046398411023,15.19,14.14,13.83,13.79,13.62,
248,587741533840670747,16.30,15.14,14.61,14.29,14.08,
249,588016840172110100,17.04,15.88,15.42,15.16,14.95,
250,587728666117603339,14.82,13.92,13.56,13.40,13.10,
252,587744875324440874,17.18,15.84,15.27,14.97,14.76,
253,587727901611262017,16.60,15.12,14.47,14.13,13.88,
254,587735348550173058,17.29,16.02,15.51,15.24,15.07,
255,587727900537585750,16.43,14.48,13.60,13.17,12.80,
257,587738372210163867,17.37,15.47,14.59,14.20,13.88,
258,587735240636301422,16.60,15.39,14.74,14.41,14.16,
260,587738946661908667,16.03,14.47,13.82,14.15,13.30,
261,587732701778083847,14.94,15.11,12.74,13.94,13.12,
262,587737809573183579,16.75,15.45,14.68,14.20,13.71,
263,587745244692480255,17.53,15.79,15.02,14.61,14.32,
264,587735044686348347,16.45,14.82,14.10,13.77,13.51,
265,588007005774151816,16.02,14.57,14.24,14.07,13.82,
268,587741392103080115,16.87,15.11,14.61,14.38,14.42,
269,587744874788815115,17.06,15.24,14.37,13.92,13.59,
270,587742061049544848,17.17,15.56,14.75,14.31,13.92,
271,587738066735005889,16.14,14.65,13.91,13.54,13.27,
272,588023045863178274,16.79,15.55,14.95,14.64,14.39,
273,587732702852612201,17.58,16.00,15.42,15.14,14.82,
274,587739152821059620,17.04,15.43,14.56,14.13,13.72,
275,587731887349891238,16.71,15.09,14.27,13.82,13.52,
276,587734690884681872,16.93,15.91,15.53,15.32,15.53,
277,587741392103473280,17.26,16.29,15.73,15.82,15.35,
278,588297864713797635,16.09,14.46,13.74,13.37,13.08,
279,587732578833727710,15.15,13.67,13.09,12.80,12.60,
280,587739154432327925,17.10,15.53,15.00,14.75,14.63,
281,587732470388424740,15.04,13.62,12.92,12.59,12.40,
282,587745243619721406,17.12,15.60,14.90,14.50,14.21,
283,587745539972792428,16.06,14.82,14.33,13.99,14.11,
284,587735343720300617,17.02,15.89,15.45,15.18,14.97,
285,587737827291693069,15.15,13.00,12.04,11.53,11.20,
286,587734948583047487,16.87,15.22,14.48,14.12,13.81,
287,587739158721003683,16.62,15.01,14.23,13.83,13.54,
288,587732771034038517,17.19,15.97,15.49,15.21,15.10,
289,587726032765059337,17.19,15.72,15.09,14.73,14.45,
290,587728931342516423,16.39,15.07,14.58,14.37,14.27,
291,588848900429447351,15.75,14.60,14.23,14.14,14.16,
292,587732049479532671,14.71,13.17,12.39,11.99,11.70,
293,587739157111177344,16.54,15.32,15.10,14.96,15.15,
294,587732577225212210,18.49,16.74,15.95,15.46,15.19,
296,587735661543358607,15.94,14.46,13.74,13.35,13.13,
297,587742062126432336,17.25,15.85,15.17,14.85,14.64,
298,587734622171168831,15.77,13.79,12.94,12.53,12.26,
299,587735044689756200,16.24,14.81,14.37,14.12,14.17,
300,587732771035611310,16.12,15.18,14.91,14.80,14.75,
302,588023045866389681,16.95,15.19,14.19,13.74,13.38,
303,587728880332767261,14.83,13.05,12.28,11.88,11.55,
304,587744873718415456,15.58,15.27,14.46,14.06,13.73,
305,587725075528024240,16.61,14.79,13.97,13.57,13.22,
306,587726032229826797,17.02,15.84,15.33,15.09,14.95,
307,588848900967694647,17.35,15.83,15.13,14.76,14.50,
308,588023045866651742,16.33,14.90,14.22,13.88,13.60,
309,587734691424895006,13.36,11.47,10.67,10.26,9.92,
310,587728879796224108,17.17,15.23,14.22,13.69,13.28,
311,587734948048601094,16.99,15.87,15.37,15.08,14.85,
312,587744873718677637,17.26,14.74,13.86,13.41,12.92,
313,587741816777277606,17.19,15.45,14.73,14.33,14.13,
314,587731522281668676,14.35,12.85,12.15,11.79,11.69,
316,588297865254076462,17.14,15.25,14.43,14.02,13.74,
317,587735348018216969,16.34,14.98,14.36,14.09,13.90,
318,587732578837201105,17.34,15.72,14.92,14.48,14.19,
319,587745402537377840,15.92,14.00,13.15,12.71,12.32,
321,587726031693938889,17.35,16.21,15.81,15.60,15.60,
322,587731680658325545,16.69,15.64,15.11,15.01,14.63,
323,587741421105381390,16.37,15.00,14.32,13.91,13.62,
324,587728931345072207,13.56,11.57,10.68,10.24,9.90,
325,587725818552385730,16.04,14.66,14.03,13.74,13.60,
326,587737825146044552,16.16,14.86,14.29,14.05,13.93,
327,587729387141857408,16.97,15.22,14.44,14.03,13.71,
328,587739157113798784,16.00,14.44,13.80,13.47,13.24,
329,587739376701210655,15.57,13.62,12.73,12.27,11.86,
330,587731521208909929,16.45,15.10,14.51,14.21,14.02,
331,587725818552713323,16.66,14.81,13.93,13.47,13.17,
332,587731680121782325,15.57,13.98,13.21,12.79,12.47,
333,588013382194036787,16.31,14.67,13.99,13.63,13.35,
334,587726031694921885,17.86,16.05,15.17,14.66,14.28,
335,588007004704473098,15.46,13.90,13.19,12.78,12.50,
336,587738946131132437,15.80,14.36,13.60,13.19,12.91,
337,587727943493550328,17.20,15.41,14.56,14.12,13.80,
338,587728879798124633,16.05,14.16,13.34,12.90,12.59,
339,588010137342246932,15.84,14.54,13.84,13.47,13.20,
340,587741707795824842,15.77,14.13,13.33,12.94,12.65,
341,587745404149694601,17.27,15.19,14.18,13.67,13.28,
342,587741817316245667,16.60,15.07,14.23,13.80,13.47,
343,587728880872128554,15.89,14.61,14.05,13.80,13.62,
344,587731680122175655,16.60,15.19,14.63,14.32,14.17,
345,587729150379884699,17.34,16.18,15.73,15.47,15.34,
347,587741709406830685,12.68,11.50,10.91,10.59,10.21,
348,587732702321639601,17.17,16.09,15.73,15.46,15.31,
349,587725551741370430,17.13,15.30,14.52,14.10,13.73,
350,588848900970512415,17.49,15.56,14.63,14.14,13.79,
351,587745403076477095,16.88,15.24,14.54,14.17,13.92,
352,587739156578107405,15.96,14.98,14.54,14.40,14.24,
353,588010359607394422,16.83,15.63,15.19,14.92,14.80,
354,588848899360096462,16.94,15.69,15.22,14.99,14.96,
355,587735044155834480,15.67,14.43,13.82,13.54,13.33,
356,587732153642582066,16.19,15.16,14.75,14.50,14.36,
358,587745243089010760,15.08,13.21,12.39,11.97,11.68,
359,587728879799500835,15.39,13.72,12.95,12.53,12.25,
360,587741816780423385,17.36,16.12,15.66,15.39,15.26,
361,587735662621229188,15.04,13.37,12.75,12.37,12.08,
362,587725819090698299,16.96,15.13,14.34,13.92,13.61,
364,587727942958252196,17.33,15.72,14.80,14.32,13.92,
365,587732770502672408,15.98,14.86,14.30,14.01,13.78,
366,587735043619487812,16.10,14.42,13.56,13.12,12.78,
367,588010135732289650,16.41,15.04,14.49,14.18,14.07,
368,587732050557730827,16.16,14.80,14.29,14.03,13.92,
370,587741533312778371,16.61,15.40,14.80,14.46,14.21,
371,587729150381785099,16.30,15.10,14.69,14.53,14.50,
372,587741533312974995,16.50,14.77,14.08,13.69,13.42,
373,587731501331251237,16.68,15.38,14.83,14.55,14.35,
374,587725551205351526,16.36,14.78,14.00,13.60,13.33,
375,587731869088088277,17.19,15.59,14.87,14.51,14.21,
377,587739376166961248,15.03,13.76,13.28,13.04,12.91,
378,587734950200606730,16.87,14.99,14.13,13.71,13.40,
379,587745541053939809,16.38,15.16,14.67,14.41,14.25,
380,587741392111206515,17.06,15.28,14.51,14.13,13.88,
381,587735342653964442,17.22,15.35,14.51,14.09,13.76,
383,587735342654095374,14.56,13.61,12.97,12.92,12.73,
384,587729386070409386,16.69,15.26,14.55,14.15,13.87,
385,587725469064757343,15.07,13.85,13.28,13.02,12.83,
386,587732049484775433,16.43,15.00,14.36,14.02,13.78,
387,587732771041181793,17.47,15.63,14.82,14.44,14.12,
388,587732577231699987,15.39,14.50,14.23,13.74,14.13,1
389,587741489291001877,14.62,12.96,12.20,11.77,11.44,
391,587741819455209667,17.51,16.35,15.84,15.62,15.45,
392,587732136987394089,16.37,14.57,13.77,13.38,13.10,
393,588007003632959493,15.29,14.35,13.81,13.62,13.42,
394,587745244165308539,17.23,15.50,14.67,14.21,13.86,
395,588017603599269982,17.36,15.51,14.63,14.19,13.86,
396,588007004169961573,15.96,14.08,13.42,12.95,12.70,
397,587745538907701261,15.20,14.10,13.50,13.20,12.98,
398,587732772116037659,17.68,15.98,15.34,14.98,14.80,
399,588017977807601796,15.65,14.36,13.76,13.47,13.24,
400,587739156581318721,16.04,13.84,12.91,12.42,12.05,
401,587728947974766762,16.14,14.66,13.94,13.55,13.29,
402,587725550669463568,24.63,25.11,18.21,18.04,17.88,1
403,587738947746594911,16.65,15.29,14.71,14.38,14.20,
404,587729149310861366,17.34,15.50,14.69,14.31,14.02,
405,587728949585969309,16.60,15.19,14.63,14.34,14.27,
406,588017702919077921,18.73,17.44,16.95,16.64,16.60,
407,587735661550633019,15.56,14.60,14.32,14.14,14.02,
408,587734950203818152,16.67,15.48,15.01,14.77,14.64,
409,587741489293033544,16.47,15.40,14.97,14.74,14.56,
410,587728307486064707,15.84,14.83,14.34,14.12,13.97,
411,587739407308357675,17.28,15.67,14.87,14.43,14.11,
412,588295841779220624,17.39,15.55,14.72,14.34,14.03,
413,587726031164342315,16.97,15.07,14.24,13.82,13.51,
414,587734949130403991,17.53,16.10,15.55,15.22,15.05,
415,587732579382001690,17.40,15.59,14.77,14.40,14.09,
416,588017704531001384,15.90,14.81,14.26,13.95,13.67,
417,588007005245210816,16.82,15.42,14.79,14.44,14.20,
418,587739408382623760,16.34,15.41,14.63,14.42,14.15,
419,587742014883168314,16.93,15.23,14.44,14.03,13.77,
420,588009368015470706,16.21,14.29,13.45,13.03,12.66,
422,587728880341876805,17.29,15.41,14.01,14.66,14.26,
423,587741602021376058,15.86,14.01,13.11,12.67,12.33,
424,587742061598867506,16.34,15.04,14.49,14.21,13.99,
425,587725473882439790,16.85,15.02,14.24,13.85,13.53,
426,587732135379140623,17.10,15.35,14.51,14.13,13.83,
427,588007004708864171,16.78,15.46,14.87,14.58,14.33,
428,588017604139352106,14.79,13.76,13.28,13.03,12.92,
429,588017703995637800,16.62,15.08,14.38,14.03,13.80,
430,587745245242982550,16.89,15.55,14.92,14.53,14.27,
431,588017702385025078,16.79,15.03,14.31,13.91,13.61,
432,587738946138341408,16.99,15.11,14.32,13.97,13.71,
434,587739157121531946,16.21,15.12,14.89,14.59,16.05,
435,587741708340428851,13.99,12.28,11.39,10.99,10.70,
436,587738411940642859,14.64,13.50,12.76,12.36,12.19,
437,587733080806850644,16.26,14.37,13.49,13.08,12.77,
438,587741816250105956,15.81,14.89,14.49,14.33,14.16,
439,587742864204693677,17.00,15.64,15.18,14.98,14.92,
440,588010359614931156,17.46,15.67,14.83,14.41,14.10,
441,587742864741695633,16.24,15.07,14.65,14.42,14.26,
442,587725474420097049,14.50,12.98,12.37,12.05,11.94,
443,587732701255958666,16.01,14.11,13.32,12.90,12.59,
444,587725083584430086,14.78,13.63,13.01,12.72,12.50,
445,587742568398848212,16.47,15.24,14.64,14.33,14.11,
446,588009365869035574,15.93,14.56,13.94,13.62,13.38,
447,587739099129380911,18.24,17.76,17.71,17.68,17.45,
448,587741828582604849,13.89,12.60,11.88,11.53,11.27,
450,587728309637152902,17.80,16.52,15.95,15.61,15.35,
451,588010358005563556,17.80,16.41,15.77,15.42,15.18,
453,587741707805065341,16.69,14.95,14.13,13.68,13.30,
454,587725818557825112,16.61,15.15,14.47,14.07,13.83,
455,587728878734540885,14.92,13.33,12.53,12.13,11.83,
456,587739294550917166,16.68,15.14,14.40,14.06,13.75,
457,587738948287987802,16.62,15.22,14.59,14.26,13.99,
458,588017567629115444,17.01,15.80,15.31,15.06,14.85,
459,587739294551113824,16.70,15.58,15.10,14.87,14.65,
460,587738411406065697,16.57,15.40,15.07,14.85,14.63,
462,587742060528533591,16.50,15.36,14.85,14.56,14.31,
463,588013383276036178,15.25,14.33,13.72,13.52,13.46,
464,587732578312716322,15.20,13.74,13.33,13.07,12.90,
465,587742573220921398,16.39,15.13,14.79,14.56,15.62,
466,587741828047372399,15.26,14.09,13.67,13.52,13.47,
467,587739097520209929,15.94,14.01,13.18,12.78,12.45,
468,587729385538453539,16.83,15.13,14.36,13.97,13.70,
469,587731890038308873,14.39,12.72,11.69,11.21,10.89,
470,587742013814079681,16.86,15.72,15.26,15.08,15.25,
472,587738410870243361,14.32,12.87,12.20,11.83,11.56,
473,587732772123443267,16.74,15.39,14.87,14.64,14.53,
474,588017702388891731,16.72,15.62,15.29,15.11,15.05,
475,588017703999766604,17.20,15.64,14.91,14.55,14.31,
476,588017949884285040,16.18,15.10,14.62,14.38,14.23,
477,587742774017916943,14.19,13.22,12.57,12.33,12.07,
478,587726033318641811,17.45,15.89,15.16,14.79,14.54,
479,587739405703577638,16.83,15.82,15.29,15.07,14.90,
480,587742571612274714,16.60,14.83,14.10,13.70,13.43,
481,587725551210266647,14.34,12.91,12.20,11.82,11.57,
482,588017723857961036,16.97,15.47,14.83,14.51,14.27,
483,587726033856102406,15.67,13.83,13.03,12.65,12.35,
485,587732701797810220,17.18,15.34,14.51,14.06,13.73,
486,588017705075277897,16.21,15.34,15.11,14.98,14.93,
487,587726032782688396,16.65,15.51,15.19,15.03,15.06,
489,587722983348043911,15.80,14.65,14.13,13.84,13.59,
490,588017723858878536,16.37,14.60,13.83,13.47,13.22,
491,587722981737758797,15.68,14.30,13.63,13.30,13.05,
492,588848899910402059,16.58,14.65,13.76,13.28,12.89,
493,587725041163436170,17.35,15.91,15.28,14.91,14.69,
494,587741489300766799,16.16,14.93,14.51,14.29,14.23,
495,587728307494649924,16.94,15.48,14.69,14.31,14.00,
497,587726033857347721,16.54,15.16,14.57,14.25,14.02,
498,587725818559660057,16.28,14.64,13.78,13.34,13.00,
499,587726031710322821,16.47,14.63,13.84,13.42,13.09,
500,588010358548070424,15.71,13.82,13.02,12.61,12.32,
501,587739506077663266,16.53,14.87,14.16,13.79,13.48,
502,587725041164419138,15.66,14.55,14.08,13.98,13.97,
503,588017948275900476,15.73,14.56,14.03,13.80,13.62,
504,587742772947124265,16.86,15.76,15.14,14.84,14.58,
505,587724649256124521,16.39,15.27,14.79,14.56,14.36,
506,587738568163655892,17.17,16.81,15.68,16.57,15.77,
507,587741725502210165,16.40,15.18,14.68,14.44,14.34,
508,587726031710912518,15.53,14.58,14.13,13.93,13.73,
509,587725040628138061,15.64,14.22,13.63,13.30,13.17,
510,587726033321721925,16.54,15.35,14.91,14.66,14.66,
511,587726031711109318,16.21,15.22,14.94,14.79,14.73,
512,588848901522784443,15.94,14.58,13.93,13.58,13.36,
513,587742864212164761,17.48,15.58,14.73,14.33,14.02,
515,587742575366373432,16.40,14.90,14.28,13.96,13.77,
516,587742864749428876,16.49,15.13,14.55,14.27,14.15,
517,587741600419807262,16.86,14.98,14.13,13.75,13.45,
518,587739505005297793,14.36,13.48,11.88,11.45,11.18,
519,587724650868441182,17.25,15.98,15.49,15.20,15.01,
520,587731889504976954,15.83,14.18,13.45,13.06,12.81,
521,587726032249749558,16.21,14.55,13.89,13.55,13.28,
522,588011123039666242,15.68,14.76,14.31,14.09,13.86,
524,587742061609615418,15.19,13.93,13.34,13.03,12.89,
525,588017979966947360,15.58,14.02,13.23,12.88,12.62,
526,587725818024362139,16.68,15.33,14.71,14.35,14.12,
527,587724648185921578,15.55,14.31,12.45,12.00,11.68,
528,588295840177389601,15.30,13.51,12.75,12.30,12.07,
529,587741725505421363,17.00,15.22,14.40,13.98,13.65,
530,587739304754675747,15.76,15.06,14.95,14.82,16.18,
531,587742576443392132,16.26,14.70,14.02,13.69,13.43,
532,587738952562114569,16.40,15.37,14.89,14.67,14.49,
533,588848898842427407,17.49,15.61,14.78,14.39,14.09,
534,587738952025309253,14.57,13.40,12.94,12.76,13.25,
536,587739407857156135,14.44,13.33,12.94,12.74,12.82,
537,587741727117082629,16.99,15.65,14.92,14.58,14.31,
539,587733079740383254,15.86,14.00,13.22,12.83,12.51,
540,587724649798041692,15.41,14.37,14.02,13.77,13.71,
541,587742014359535634,16.83,15.41,14.86,14.59,14.46,
542,588010877689725015,16.80,15.64,15.15,14.86,14.70,
543,588009370692288562,12.46,11.43,10.93,10.65,10.45,
544,587741533329817614,16.48,14.67,13.88,13.48,13.15,
545,587735430688866416,15.82,13.86,13.05,12.56,12.19,
546,588009370692354141,16.81,15.32,14.67,14.33,14.06,
547,587742576981508255,14.98,13.77,13.25,13.05,12.87,
548,588023670785114147,16.29,14.40,13.58,13.17,12.87,
549,587742901790048271,13.63,11.94,11.20,10.80,10.58,
550,587738951489486893,15.68,13.78,12.97,12.56,12.29,
551,587728677932433466,16.03,14.78,14.32,14.10,14.04,
552,588017991221379185,17.38,15.77,14.94,14.49,14.15,
553,587739610240843792,15.20,13.96,13.32,13.00,12.77,
554,587732590107361407,16.83,15.11,14.29,13.84,13.55,
555,587742190982201418,16.59,15.49,15.03,14.80,14.74,
556,587725041708433469,16.73,15.13,14.43,14.07,13.85,
557,588848900455596118,17.06,15.17,14.30,13.89,13.58,
558,587739096455839815,16.93,15.55,14.92,14.58,14.35,
560,587742061613547563,16.55,15.49,15.20,15.04,14.95,
561,587738950953795613,16.00,14.27,13.50,13.12,12.81,
563,587726016149192828,17.65,16.38,15.86,15.53,15.29,
565,587726016149651617,16.83,15.27,14.52,14.12,13.82,
566,588017992833564756,17.54,16.49,16.05,15.82,15.70,
567,587742901792145474,16.49,14.96,14.29,13.94,13.73,
568,588017990686146721,16.13,14.41,13.69,13.33,13.05,
569,587725039025193073,15.92,15.17,14.72,14.61,15.03,
570,587726033329389575,16.84,15.09,14.34,13.95,13.70,
571,587735695372779676,15.47,14.18,13.62,13.27,13.08,
572,588011218059853906,16.70,14.78,13.99,13.58,13.31,
575,587742189910425622,14.26,13.00,12.39,12.11,11.95,
576,587742772955775091,16.26,14.36,13.53,13.05,12.67,
577,587742903940874617,16.89,15.95,15.61,15.46,15.40,
578,587742577521852452,17.03,15.12,14.26,13.88,13.52,
579,587742061615579188,16.80,14.86,14.02,13.64,13.36,
580,587738569783509083,16.42,15.20,14.62,14.34,14.12,
581,587739719755890739,16.00,14.05,13.24,12.84,12.56,
582,587724649803022358,17.37,15.44,14.57,14.13,13.75,
583,588018055645888674,16.69,15.26,14.67,14.38,14.25,
584,587736543086182714,16.97,15.98,15.81,15.72,15.45,
585,588010880379191468,17.68,16.24,15.55,15.16,14.81,
586,588017724944810162,17.22,15.39,14.50,14.14,13.86,
587,588017712046735533,16.59,14.98,14.27,13.93,13.64,
588,587742551210524736,15.25,14.27,13.94,13.66,13.70,
589,587732590109589672,16.96,15.56,14.90,14.51,14.23,
590,587742578060296259,14.77,13.73,13.28,13.04,12.93,
591,587742903405707293,16.16,14.37,13.55,13.16,12.86,
592,587726016152797206,17.12,15.90,15.23,14.87,14.58,
593,587742060007063665,16.15,14.40,13.60,13.19,12.89,
594,587742774568812624,16.89,15.72,15.41,15.19,15.10,
595,588011219135234063,16.24,14.29,13.45,13.05,12.76,
596,588011124654538769,17.10,15.30,14.48,14.11,13.86,
597,587742062154875101,16.88,15.45,14.84,14.53,14.30,
598,587742013829677069,15.85,14.31,13.60,13.34,13.06,
599,588017977827000330,16.08,14.23,13.46,13.08,12.82,
600,587738569249914991,17.32,16.04,15.56,15.33,15.27,
601,588848899924820106,16.61,14.89,14.13,13.74,13.45,
602,587739844842684577,17.22,15.39,14.61,14.22,13.96,
603,587742190988361910,16.60,14.77,14.07,13.75,13.50,
604,587732483293642807,14.28,12.47,11.70,11.28,10.93,
605,587739504479109227,14.99,13.18,12.38,11.98,11.70,
606,588848901536415884,16.76,15.25,14.54,14.14,13.83,
607,587739828199686325,16.97,15.30,14.68,14.35,14.14,
608,587722982827163944,16.88,15.18,14.43,14.03,13.75,
609,587735429084348469,15.47,14.20,13.63,13.29,13.01,
610,587735695913320507,13.63,12.20,11.52,11.22,10.87,
611,588848899926392842,16.10,14.64,13.92,13.50,13.14,
612,587739458832105491,16.59,14.86,14.07,13.72,13.49,
613,587738950960283778,16.54,14.84,14.06,13.61,13.25,
614,587739844307648582,16.98,14.96,14.00,13.53,13.16,
615,587729779054215208,15.31,13.99,13.35,13.20,13.05,
616,587736584427143174,15.87,14.11,13.25,12.82,12.46,
617,587739458295693386,17.15,15.28,14.44,14.06,13.76,
618,587742550678110317,17.13,15.69,14.93,14.54,14.19,
619,587739458295824479,16.65,15.49,15.09,14.87,14.73,
620,587736942517944426,16.43,14.91,14.15,13.76,13.45,
621,587739811560554507,15.15,13.51,12.93,12.58,12.46,
622,587739381523021863,16.01,14.39,13.57,13.14,12.78,
623,587742061622067250,16.82,14.96,14.12,13.72,13.41,
624,587733604792598551,14.26,13.01,12.53,12.31,12.30,
625,587739844845502623,15.80,14.37,13.67,13.29,13.04,
626,587722982829391920,14.92,13.77,13.11,12.72,12.60,
627,588017627775828114,14.58,13.34,12.98,12.77,12.97,
628,587739810487861318,16.41,15.08,14.53,14.23,14.03,
630,588017713124605974,15.27,13.92,13.28,12.94,12.83,
631,587732484369743913,14.24,13.02,12.38,12.04,11.83,
632,587736808842592381,17.21,15.38,14.44,13.99,13.68,
633,587739457760919625,15.61,14.58,14.14,13.95,13.75,
634,588011218064769056,14.34,12.69,11.81,11.38,11.02,
635,587742609728536812,16.91,15.81,15.38,15.15,15.02,
636,588011218064900106,16.96,15.03,14.16,13.74,13.38,
637,587733427622772776,14.79,12.89,12.11,11.66,11.38,
638,587726015623069713,14.47,13.09,12.32,11.88,11.56,
639,587730023328383143,16.83,15.54,15.00,14.69,14.46,
640,587733603720364161,16.64,15.24,14.77,14.48,14.27,
641,587725816420433981,16.13,14.47,13.68,13.28,12.99,
642,587736940910084114,15.00,13.99,13.60,13.48,13.67,
643,587739845921538175,17.23,15.42,14.59,14.15,13.83,
644,587735489747353652,16.65,14.77,13.95,13.57,13.28,
645,587735694842920971,15.64,14.36,13.78,13.48,13.34,
646,587725817494372475,16.51,15.18,14.56,14.24,13.98,
647,587725818567917683,16.73,14.97,14.16,13.74,13.48,
648,587736542558159048,16.87,15.42,14.82,14.50,14.31,
649,588017116130050148,16.98,15.54,14.95,14.61,14.66,
650,587736542558355633,16.96,15.58,14.89,14.54,14.25,
651,588007005795319822,16.29,15.33,14.89,14.71,14.54,
652,587729776911122575,14.94,13.49,12.75,12.36,12.22,
653,588298663049035879,15.38,13.51,12.69,12.29,11.96,
655,587732484372103324,16.00,14.36,13.61,13.22,13.01,
657,588018055653425203,15.14,14.23,13.92,13.78,13.67,
658,587729158443237621,17.46,16.09,15.47,15.13,14.85,
659,588007004722888822,16.66,15.26,14.60,14.27,14.05,
661,588021336460099632,15.91,14.63,14.19,14.10,13.87,
662,587739631170355229,16.67,15.69,15.38,15.18,15.21,
663,587742783134826560,14.11,12.14,11.64,13.91,11.55,
665,587739844851007730,16.50,15.08,14.43,14.12,13.88,
666,588021338070515890,16.09,14.26,13.38,12.90,12.54,
667,587733412061118608,17.32,15.45,14.65,14.27,13.95,
668,588018254826831944,16.47,14.95,14.36,14.01,13.77,
669,587729970181963916,15.91,13.95,12.90,12.28,11.87,
670,587742784208830538,16.49,14.59,13.78,13.39,13.11,
671,587732482764374113,16.31,15.05,14.39,14.06,13.77,
672,587739827134660798,17.77,16.09,15.18,14.63,14.16,
673,587742782062198796,16.75,15.45,14.82,14.45,14.18,
674,587739651567648938,17.40,15.34,14.65,14.35,14.24,
675,587739380456358058,17.49,15.53,14.71,14.33,14.21,
676,588011218068897921,16.49,14.70,13.89,13.38,13.05,
678,587742610808176791,16.82,15.40,14.65,14.31,14.03,
679,587742576462201012,16.93,15.42,14.79,14.46,14.23,
680,587736478671306924,17.25,15.73,15.00,14.60,14.32,
681,587742628529176859,17.45,16.03,15.46,15.13,14.91,
682,587739862021374010,14.08,12.89,12.22,11.87,11.64,
683,587722982836863440,17.62,16.02,15.19,14.73,14.38,
685,588007006334943294,17.34,15.41,14.56,14.13,13.84,
686,587733441583251496,15.89,14.95,14.87,14.78,14.63,
687,587726016166232203,17.14,16.13,15.72,15.54,15.39,
688,587726101492400386,17.16,15.78,15.18,14.88,14.71,
689,587739845390434612,16.27,15.03,14.58,14.37,14.21,
690,587733603725213774,16.38,14.80,14.09,13.71,13.42,
691,588017990702858263,15.27,13.88,13.22,12.88,12.68,
693,587733398104899755,16.88,15.66,15.10,14.81,14.58,
694,587726015629885706,17.13,15.14,14.20,13.72,13.36,
695,587736813134348446,15.95,14.37,13.67,13.29,13.04,
696,587729777990369661,17.79,15.93,14.97,14.50,14.13,
697,587729748450869466,16.24,14.34,13.53,13.08,12.77,
698,587739844317609988,16.92,15.09,14.30,13.86,13.52,
700,587722953840787640,16.97,15.68,15.21,15.22,14.22,
701,588018252682952725,17.03,15.33,14.59,14.26,14.00,
702,588018089468756204,16.54,15.19,14.66,14.40,14.39,
703,587739652643750023,17.52,15.68,14.81,14.37,14.03,
704,587742627457466594,17.24,15.39,14.53,14.11,13.78,
705,587736783604482120,16.39,14.67,13.90,13.53,13.26,
709,587729158448545968,17.31,15.60,14.76,14.31,13.97,
710,587742782600904712,14.22,12.72,11.95,11.57,11.30,
711,587742784210862178,16.09,15.14,15.09,16.39,15.40,
712,587742646235955354,15.09,13.74,12.84,12.39,12.16,
713,587736478137188550,16.21,14.67,13.74,16.49,13.77,
714,588011103180226633,16.32,15.26,14.67,14.37,14.16,
716,587736919968645127,18.95,16.95,16.03,15.58,15.17,
717,587736477600776599,17.94,16.43,15.66,15.24,14.90,
719,587736783068987469,15.60,14.74,14.21,13.86,13.52,
720,587722952768749621,17.85,16.18,15.51,15.26,15.48,
721,587733399718330509,16.36,15.14,14.62,14.31,14.08,
722,587742610812698666,16.05,14.18,13.33,12.92,12.59,
723,588018254295924911,16.59,15.08,14.46,14.16,13.95,
725,587725816964251809,16.27,15.30,14.86,14.56,14.33,
726,587742645700984963,16.53,15.13,14.46,14.07,13.74,
730,588017990707184032,17.28,15.57,14.78,14.38,14.08,
731,587742550691676719,17.15,15.67,15.04,14.69,14.41,
732,587739848066531471,15.28,13.42,12.60,12.20,11.93,
735,587735666928058376,16.72,14.83,13.99,13.59,13.29,
737,587722952234303747,23.14,21.80,20.52,19.31,18.59,
739,587739651038117967,16.95,15.77,15.20,14.90,14.66,
740,587739861489942655,16.32,14.97,14.27,13.90,13.60,
741,587739385280725212,16.90,14.99,14.21,13.81,13.56,
743,587736619328405589,16.35,14.70,13.96,13.56,13.27,
744,587729407540789455,16.51,15.19,14.73,14.48,14.36,
747,587733431920427192,17.12,15.69,15.01,14.59,14.36,
748,587736783609987215,15.55,14.27,13.73,13.50,13.50,
749,587733442126872792,16.91,15.46,14.79,14.40,14.13,
751,587735666930155574,16.79,15.44,14.67,14.36,14.06,
752,587736941996736548,17.16,15.48,14.62,14.17,13.78,
753,587733604805705805,15.95,14.98,14.63,14.51,14.38,
754,587739510910288111,16.43,15.08,14.57,14.28,14.18,
757,587736585516548257,16.25,14.74,14.11,13.80,13.51,
761,588018091085791271,16.20,15.06,14.50,14.22,14.04,
762,587736584980201565,17.88,15.54,14.52,13.95,13.48,
766,587729751134437521,13.39,12.40,11.65,11.45,11.27,
767,588018090012639397,17.10,15.36,14.58,14.22,13.91,
768,587736584980463705,16.38,15.02,14.35,14.00,13.72,
769,587736920511217685,15.43,13.65,12.90,12.85,11.80,
771,588018090012967168,17.11,15.22,14.34,13.89,13.53,
773,587742783680741747,16.65,15.04,14.28,13.85,13.56,
778,587742782071898240,17.00,15.14,14.36,13.82,13.45,
780,588018090551411243,17.20,15.40,14.52,14.05,13.69,
793,588018253231227269,17.16,16.03,15.59,15.41,15.29,
795,587725491599114507,16.60,15.12,14.38,14.00,13.71,
798,587730843131642014,14.95,13.44,12.73,12.36,12.17,
802,587725492136509923,21.50,18.78,17.55,16.97,16.69,1
805,587729781203402833,15.55,14.09,13.38,13.03,12.77,
807,587725590919053461,16.48,15.19,14.53,14.16,13.88,
810,587742631742144651,16.23,15.14,11.85,11.58,10.73,
811,587730842597523566,16.58,14.69,13.86,13.45,13.14,
829,587730843136819392,16.07,14.58,13.96,13.62,13.38,
839,587730842605650455,16.65,15.32,14.70,14.38,14.10,
884,587731174378242099,17.58,15.78,14.84,14.34,13.94,
885,587730846886462057,17.26,16.08,15.59,15.47,15.12,
891,587730846887248212,16.88,15.23,14.50,14.16,14.03,
892,587730847424315402,16.07,14.39,13.56,13.12,12.76,
893,587730846350901424,17.35,15.40,14.57,14.17,13.83,
901,587727222469558762,16.76,15.94,15.58,15.24,15.35,
902,587727220859011175,16.89,15.38,14.63,14.22,13.85,
903,587730773871165850,16.69,15.05,14.29,13.91,13.64,
907,587730773871624375,16.91,15.67,15.24,15.02,15.00,
909,587730774945562870,17.29,15.70,14.97,14.55,14.24,
912,587730773335081482,16.39,15.14,14.54,14.23,13.97,
923,587727223009247757,17.28,15.58,14.70,14.19,13.79,
924,587730848503431458,16.58,14.59,13.93,13.54,13.38,
928,587727221936095301,17.03,16.01,15.60,15.52,15.03,
931,587734305412022496,16.53,14.90,14.15,13.77,13.54,
932,587730774948577302,16.40,14.48,13.58,13.12,12.84,
936,587734305949876445,17.17,15.60,14.69,14.18,13.76,
937,587734303802392898,17.16,15.61,15.01,14.75,14.95,
943,587731186191237243,16.41,15.15,14.54,14.21,13.92,
959,587734303267815456,17.34,15.65,14.96,14.61,14.28,
980,587730773880340787,16.67,15.42,14.96,14.72,14.54,
990,587727223553589487,17.18,16.50,16.02,15.93,15.71,
1001,587734303272009760,15.57,13.68,12.80,12.37,12.04,
1008,587731187272122392,16.57,14.78,13.94,13.52,13.27,
1014,587727223019798729,16.84,15.53,14.89,14.56,14.31,
1029,587727220874084585,17.21,15.50,14.68,14.27,13.94,
1030,587727221411021012,16.93,15.59,14.99,14.71,14.52,
1032,587731187812401254,16.14,14.92,14.35,14.06,13.93,
1041,587727223559815423,16.98,15.64,15.09,14.79,14.60,


==> anc/tableA2.csv <==
CIG,MType,M_B
11,5.1,-20.132
56,3.4,-20.641
60,2.8,-19.503
187,3.9,-20.805
189,-5.0,-19.511
198,5.3,-20.919
199,5.8,-19.817
203,4.5,-19.676
204,3.9,-21.940
208,3.1,-18.757
211,3.0,-20.981
212,4.3,-18.162
213,3.1,-20.207
216,4.1,-20.754
217,5.3,-20.048
220,4.4,-22.090
222,4.0,-20.231
223,3.9,-21.214
226,3.7,-20.537
231,2.0,-20.047
237,5.8,-21.300
238,3.0,-20.447
241,-1.8,-19.473
242,3.9,-18.763
244,0.0,-20.406
248,-1.0,-20.890
250,4.1,-19.342
258,2.5,
260,5.2,-20.950
264,-0.5,-20.295
265,4.4,-21.162
268,6.5,-19.418
269,0.7,-21.728
270,2.8,-21.043
275,4.0,-22.010
276,6.7,-17.289
278,3.0,-21.531
281,4.0,-20.950
282,4.3,-20.286
287,2.0,-20.550
289,-1.9,-21.049
290,7.9,-17.819
291,7.2,-18.618
294,6.1,-20.655
296,5.9,-20.609
298,1.1,-21.305
299,9.1,-18.566
300,5.9,-17.232
302,6.0,-21.190
303,-1.9,-20.660
306,7.7,-19.117
308,-0.9,-20.915
310,2.0,-20.840
313,6.4,-21.968
314,5.1,-21.508
316,1.7,-20.232
318,3.5,-21.826
322,5.0,-16.568
323,4.1,-21.321
325,4.0,-20.483
327,3.9,-20.675
329,3.9,-21.498
331,3.1,-21.385
332,-2.1,-19.883
334,2.0,-19.061
335,4.0,-20.729
336,3.5,-20.925
337,3.6,-21.717
338,2.9,-19.500
339,3.1,-20.889
340,3.1,-20.991
343,5.9,-20.204
348,3.8,-20.563
350,2.3,-20.631
355,9.6,-20.343
364,2.6,-20.093
365,6.2,-20.668
366,3.1,-20.649
367,5.2,-20.192
368,4.3,-21.057
372,3.4,-21.746
373,4.6,-20.669
374,2.1,-20.967
377,9.7,-19.082
383,2.5,-18.554
384,4.4,-21.748
386,4.6,-20.514
391,4.0,-19.021
392,3.9,-20.617
393,-2.6,-18.592
395,3.1,-21.690
396,-3.0,-19.293
399,4.6,-20.549
400,3.0,-21.968
401,3.9,-20.714
405,5.3,-19.950
406,4.4,-19.813
407,5.8,-17.410
409,7.5,-19.635
410,4.1,-20.748
411,3.9,-20.583
416,4.0,-19.077
418,3.6,-19.886
420,3.1,-21.192
423,3.1,-21.800
428,5.9,-19.447
429,4.6,-20.717
432,5.9,-21.719
436,6.0,-19.197
437,-3.0,-20.863
441,1.3,-20.330
443,1.0,-20.983
446,5.0,-21.098
451,4.2,-21.156
453,5.3,-20.936
457,4.0,-20.164
460,1.0,-19.979
467,-1.8,-20.428
475,2.9,-21.564
476,6.5,-19.452
478,4.0,-21.430
483,-1.8,-20.895
486,5.8,-16.764
487,7.3,-19.838
491,2.2,-20.769
492,3.6,-20.833
498,4.5,-18.770
500,1.7,-20.904
502,6.3,-17.509
503,-1.2,-16.746
504,-1.0,-19.296
507,4.0,-20.190
508,4.1,-20.594
509,7.1,-19.505
511,-0.8,-16.304
512,5.9,-18.374
518,5.3,-19.548
520,3.1,-21.232
522,-1.2,-20.115
525,3.1,-21.564
527,4.2,-20.264
528,3.6,-21.413
532,3.9,-20.229
534,6.0,
536,7.6,-18.245
539,3.8,-20.936
546,4.6,-21.243
550,3.7,-21.830
551,6.9,-19.113
553,3.1,-21.354
554,3.5,-21.235
561,4.0,-20.499
566,5.9,-18.850
568,5.9,-21.594
569,7.6,-17.190
571,0.4,-19.383
580,4.4,-20.228
581,3.0,-21.498
585,3.8,-19.534
595,-4.7,-20.951
599,-2.1,-21.345
600,6.1,-19.730
605,2.4,-20.305
606,2.7,-22.088
608,2.6,-21.922
609,4.3,-18.843
611,2.9,-20.631
613,4.0,-21.857
616,0.0,-20.585
620,2.7,-20.309
626,5.9,-19.791
630,3.1,-20.248
631,3.2,-20.084
633,0.5,-19.418
639,4.5,-20.198
640,-2.8,-20.533
641,1.1,-20.563
642,7.9,-17.764
645,3.1,-20.090
651,5.7,-18.357
652,5.3,-19.475
653,3.1,-21.124
655,5.8,-20.848
657,4.3,-16.779
668,5.8,-20.886
669,1.3,-19.717
676,3.1,-20.905
680,4.8,-21.145
683,3.5,-21.183
690,-2.5,-20.391
696,3.4,-21.185
705,-1.7,-21.390
709,4.0,-22.074
716,4.6,-21.820
719,3.1,-21.258
721,-0.9,-20.950
723,3.2,-21.140
739,4.3,-20.484
743,3.1,-20.373
748,6.0,-17.497
751,2.7,-20.928
752,3.7,-20.784
753,4.5,-16.579
754,6.6,-19.363
757,3.3,-21.247
762,3.2,-19.874
780,3.1,-21.588
795,3.6,-20.934
807,2.6,-20.525
884,4.3,-21.352
891,0.5,-19.365
892,4.2,-21.557
893,3.8,-21.814
901,8.6,-18.945
902,3.4,-21.142
907,4.4,-19.445
909,4.4,-21.961
912,4.4,-19.568
923,3.9,-20.828
928,4.4,-18.520
931,4.3,-19.882
936,3.9,-18.974
943,3.9,-20.852
980,4.8,-19.809
990,9.8,-18.409
1008,3.0,-21.199


==> anc/tableA3.csv <==
HCG,MType,M_B,class
H01a,4.6,-21.768,SFN
H01b,-2.9,-20.564,-
H01c,-2.3,-20.214,AGN
H01d,-1.5,-19.155,AGN
H03a,4.3,-20.635,AGN
H03b,-0.9,-19.890,TO
H03c,4.9,-19.600,SFN
H03d,-1.9,-19.667,-
H04a,5.0,-21.802,TO
H04b,3.0,-20.176,TO
H04d,-2.7,-19.732,SFN
H05a,2.0,-21.642,AGN
H05b,-3.8,-20.803,AGN
H05c,-2.2,-20.023,-
H05d,0.6,-19.464,TO
H06a,-0.9,-20.689,-
H06b,0.9,-20.460,TO
H06c,-2.8,-20.621,-
H06d,3.6,-18.991,SFN
H07a,1.0,-20.923,TO
H07b,-1.8,-19.599,-
H07c,5.0,-20.624,SFN
H07d,-1.2,-19.792,SFN
H100a,0.0,-20.878,TO
H100b,5.6,-19.771,SFN
H100c,4.3,-19.629,SFN
H100d,4.9,-18.866,SFN
H10a,3.1,-22.162,AGN
H10b,-3.2,-21.386,-
H10c,0.1,-19.787,SFN
H10d,2.8,-19.628,TO
H13a,2.6,-21.532,AGN
H13b,-2.4,-20.924,AGN/TO
H13c,-0.2,-20.030,AGN
H13d,-0.2,-18.774,-
H16a,2.0,-20.753,AGN
H16b,1.0,-20.422,AGN
H16c,-0.9,-20.269,TO
H16d,-1.2,-19.846,SFN
H21a,3.2,-21.949,SFN
H21b,1.2,-21.590,AGN
H21c,-3.0,-21.623,AGN
H21d,-4.5,-20.206,-
H22a,-4.6,-20.681,AGN
H22b,-1.4,-17.845,-
H22c,7.8,-19.531,SFN
H23a,-0.8,-19.689,AGN
H23b,1.7,-19.843,TO
H23c,-0.8,-18.893,SFN
H23d,5.9,-18.253,AGN
H23N,0.1,-21.120,AGN
H24a,-0.5,-20.348,-
H24b,0.7,-20.689,AGN
H24c,-0.3,-19.098,-
H26a,5.2,-20.200,SFN
H26b,-4.2,-19.650,AGN
H26c,-1.5,-18.498,-
H26d,-2.7,-19.861,-
H26e,10.0,-18.514,SFN
H26f,-5.0,-17.115,SFN
H26g,-2.0,-18.389,SFN
H28a,3.0,-21.175,AGN
H28b,-1.9,-20.683,AGN
H28c,-1.9,-20.102,-
H30a,-0.8,-20.754,-
H30b,-1.1,-20.154,AGN
H30c,3.6,-18.760,AGN/TO
H30d,-0.6,-18.131,-
H31a,8.9,-18.970,SFN
H31AN,5.2,-19.210,TO
H31b,6.8,-19.360,SFN
H31c,7.7,-21.453,SFN
H31G,9.7,-18.610,SFN
H31Q,6.0,,SFN
H32a,-3.0,-22.434,-
H32b,-1.0,-20.808,-
H32d,-0.4,-19.483,-
H33a,-3.9,-20.787,AGN
H33b,-2.8,-20.740,-
H33c,5.5,-19.893,TO
H33d,-3.1,-19.348,-
H34a,-3.2,-21.924,TO
H34b,-2.8,-19.069,TO
H34c,5.9,-19.637,SFN
H34d,-0.2,-18.102,-
H37a,-4.8,-21.657,AGN
H37b,3.3,-21.157,TO
H37c,-0.9,-19.580,TO
H37d,2.9,-99.990,SFN
H37e,-3.0,-18.766,TO
H38a,1.9,-20.448,SFN
H38b,3.2,-20.610,SFN
H38c,2.0,-19.783,TO
H40a,-4.8,-21.485,-
H40b,-3.0,-20.303,-
H40c,3.1,-20.270,TO
H40d,0.0,-20.320,TO
H40e,1.3,-18.155,AGN
H42a,-4.7,-21.723,AGN
H42b,-1.9,-19.706,-
H42c,-4.1,-19.722,-
H42d,-2.8,-17.812,-
H43a,2.4,-20.778,TO
H43b,4.5,-20.938,SFN
H43c,-0.5,-19.966,-
H43d,4.9,-18.779,TO
H44a,0.9,-20.102,AGN
H44b,-4.8,-19.735,-
H44c,1.1,-18.806,AGN
H44d,5.0,-19.069,TO
H46a,-2.4,-19.182,AGN
H46b,-1.6,-19.195,AGN
H46c,-3.8,-19.079,AGN
H46d,-1.0,-19.028,-
H47a,2.8,-21.318,AGN
H47b,-3.0,-20.083,AGN
H47c,4.7,-19.073,SFN
H47d,6.3,-19.421,TO
H48a,-3.9,-20.480,-
H48b,1.8,-18.094,AGN
H48c,0.1,-18.006,-
H48d,-1.7,-17.356,-
H49a,4.5,-19.978,SFN
H49b,6.2,-19.520,SFN
H49c,7.7,-18.385,SFN
H49d,-3.3,-18.770,SFN
H51a,-4.8,-21.249,-
H51b,3.6,-20.372,AGN
H51c,-2.6,-21.177,TO
H51d,1.8,-19.744,AGN
H51e,-3.7,-20.334,AGN
H51f,-1.9,-20.163,-
H51g,-5.0,-19.226,-
H52a,4.1,-21.399,-
H52b,4.9,-21.116,AGN
H52c,5.2,-20.563,SFN
H54a,3.6,-18.183,SFN
H54b,7.7,-15.805,SFN
H54c,7.7,-14.688,SFN
H54d,7.7,-14.101,SFN
H56a,4.4,-20.526,TO
H56b,-0.6,-20.607,AGN
H56c,-1.9,-19.770,-
H56d,-1.9,-18.764,TO
H56e,-2.3,-19.131,SFN
H57a,2.2,-21.858,AGN
H57b,2.3,-21.234,AGN
H57c,-3.2,-20.954,-
H57d,3.4,-20.893,TO
H57e,-1.8,-20.035,AGN
H57f,-3.0,-20.985,-
H57g,-2.8,-19.780,-
H57h,0.5,-18.949,TO
H59a,-1.4,-19.303,AGN/TO
H59b,-3.7,-18.476,TO
H59c,4.7,-19.177,SFN
H59d,6.7,-18.105,SFN
H61a,-1.9,-20.760,AGN
H61c,3.2,-20.687,TO
H61d,-0.3,-19.665,-
H62a,-1.5,-20.722,AGN/TO
H62b,-2.0,-19.776,-
H62c,1.5,-19.822,-
H62d,-3.0,-18.126,-
H64a,4.5,-21.860,AGN
H64b,5.5,-20.687,AGN
H64d,-0.6,-18.674,-
H67a,-2.3,-22.236,-
H67b,3.2,-21.139,SFN
H67c,5.3,-20.209,SFN
H67d,-1.9,-19.543,AGN
H68a,-2.1,-20.821,-
H68b,-2.1,-20.604,TO
H68c,3.6,-20.919,TO
H68d,-2.1,-18.857,AGN
H68e,-0.2,-18.494,-
H69a,4.9,-20.607,AGN
H69b,-4.1,-19.793,AGN
H69c,-2.5,-20.007,-
H69d,-0.6,-19.355,-
H72a,-0.5,-20.778,-
H72b,-1.1,-20.626,-
H72c,-3.1,-20.932,-
H72d,-1.9,-20.525,-
H72f,-2.0,-18.576,-
H74a,-3.5,-22.242,-
H74b,-3.8,-21.211,-
H74c,-2.6,-20.352,-
H74d,-2.0,-20.104,-
H75a,3.1,-21.581,-
H75b,2.9,-21.740,TO
H75c,-0.3,-20.267,AGN
H75d,6.1,-20.604,SFN
H75e,0.5,-19.978,-
H75f,-2.8,-19.839,-
H76a,2.9,-20.993,-
H76b,-3.0,-21.223,AGN
H76c,-3.8,-20.998,-
H76d,-3.5,-20.377,-
H76e,-0.2,-19.205,-
H76f,6.0,-19.409,SFN
H79a,0.4,-19.450,TO
H79b,-1.2,-19.837,TO
H79c,-1.5,-19.112,-
H79d,5.1,-18.751,SFN
H80a,5.8,-21.172,SFN
H80b,1.6,-19.768,AGN
H80c,8.4,-19.967,SFN
H80d,7.7,-19.131,SFN
H82a,-2.1,-21.690,-
H82b,-1.7,-20.905,TO
H82c,6.4,-21.129,AGN/TO
H82d,1.0,-20.009,-
H85a,-3.6,-21.117,-
H85b,-3.6,-20.805,AGN
H85c,-2.2,-19.259,-
H85d,-2.0,-19.302,-
H86a,-2.7,-21.055,AGN/TO
H86b,-3.2,-20.458,AGN
H86c,-0.6,-19.189,AGN/TO
H86d,-1.1,-19.627,-
H87a,-1.2,-20.694,AGN/TO
H87b,-2.6,-20.533,AGN
H87c,4.9,-20.580,SFN
H88a,2.7,-21.547,AGN
H88b,1.2,-21.093,AGN
H88c,4.1,-20.328,SFN
H88d,4.7,-20.259,SFN
H90a,1.1,-20.189,AGN
H90b,-4.6,-20.426,-
H90c,-4.2,-19.999,-
H90d,2.5,-19.151,AGN/TO
H91a,4.4,-22.146,AGN
H91b,4.4,-20.672,TO
H91d,-0.7,-19.922,-
H92b,4.0,-21.463,-
H92c,3.9,-21.637,AGN
H92d,-4.7,-21.058,-
H92e,-4.5,-20.741,-
H92N,0.0,-18.500,AGN
H93a,-3.1,-21.871,AGN
H93b,5.8,-21.461,AGN
H93c,0.9,-20.512,AGN
H93d,-4.5,-19.418,-
H94a,-4.8,-21.838,-
H94b,-2.2,-21.709,-
H94c,-0.7,-20.507,-
H94d,-2.4,-20.526,-
H94f,-2.3,-18.654,-
H95a,-3.6,-21.657,-
H95c,6.5,-20.747,AGN
H95d,4.2,-20.347,SFN
H96a,3.8,-21.942,AGN
H96b,-3.0,-20.060,-
H96c,7.2,-21.922,TO
H96d,7.7,-19.038,SFN
H97-2,-2.2,-20.630,-
H97a,-3.0,-21.182,-
H97b,5.3,-20.550,AGN/TO
H97c,-0.1,-20.002,-
H97d,-3.2,-20.335,-
H97e,-1.5,-18.440,-
H98a,-1.5,-21.527,-
H98b,-2.9,-20.550,-
H98c,-3.6,-19.329,-
H99a,1.9,-21.581,-
H99b,-4.0,-21.285,-
H99c,1.0,-20.314,AGN
H99d,0.0,-18.707,-
H99e,-1.2,-18.262,-

